Computational Tools for Trees in Gauge Theory and Gravity

We describe a new set of public, self-contained, and versatile computational tools for the investigation, manipulation, and evaluation of tree-level amplitudes in pure (super)Yang-Mills and (super)Gravity, $\phi^p$-scalar field theory, and various other theories related to these through the double-copy. The package brings together a diverse set of frameworks for representing amplitudes, from twistor string theory and scattering equations, to KLT and the double-copy, to on-shell recursion and the (oriented) positroid geometry of the amplituhedron. In addition to checking agreement across frameworks, we have made it easy to test many of the non-trivial relations satisfied by amplitudes, their components and building blocks, including: Ward identities, KK and BCJ relations, soft theorems, and the $E_{7|7}$ structure of maximal supergravity. Beyond providing a coherent and consistent implementation of many well known (if not publicly available) results, our package includes a number of results well beyond what has existed in the present literature--from local, covariant, manifestly color-kinematic-dual representations of amplitudes for gluons/gravitons at arbitrary multiplicity, to a complete classification of Yangian invariants via oriented homology in the amplituhedron. The Mathematica package `tree_amplitudes', and a notebook illustrating its functionality are available as ancillary files attached to this work's page on the arXiv.

==> anc/tree_amplitudes.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   CODEBASE for Mathematica Package
    "Tools for Trees"
       by Jacob Bourjaily
               [arXiv:2312.nnnnn].                                                                
       Some of these tools are built upon those of 
            [arXiv:1011.2447], [arXiv:1303.4734] and [arXiv:1505.05886]
      (which include algorithms that likely differ in detail if not usage and output!)                         
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


BeginPackage["TreeAmplitudeTools`"]


Begin["Global`"]


(* ::Section:: *)
(*Abstract Symbols, Objects and Protected Namespace*)


treeTools`functionTypes["A"]="Abstract(/Protected) Symbols";


(* ::Subsection:: *)
(*Labeling External States*)


treeTools`functionTypes["A",1]="Labeling External States";
treeTools`functionNames["A",1]={"m","p","psi[I_]","psiBar[I_]","phi[I,J_]","phiBar[I_,J_]","","mm","pp","gravitino[I_]","gravitinoBar[I_]","graviPhoton[I_,J_]","graviPhotonBar[I_,J_]","psi[I_,J_,K_]","psiBar[I_,J_,K_]","phi[I_,J_,K_,L_]","phiBar[I_,J_,K_,L_]"};


(* ::Subsubsection:: *)
(*Yang-Mills Theory (sYM)*)


Protect[m,p,psi,psiBar,phi,phiBar];


(* ::Subsubsection:: *)
(*Gravity (sGR)*)


Protect[mm,pp,gravitino,gravitinoBar,graviPhoton,graviPhotonBar,psi,psiBar,phi,phiBar];


(* ::Subsection:: *)
(*Kinematic Functions and Invariants*)


treeTools`functionTypes["A",2]="Kinematic Functions, Symbols, and Invariants";
treeTools`functionNames["A",2]={"\[Lambda][a_,\[Alpha]_:]","\[Lambda]b[a_,\[Alpha]_:]","p[a__]","s[a__]","ab[a_Integer,b_Integer]","sb[a_,b_]","asb[a_Integer,pSequence__p,b_Integer]","sab[a_Integer,pSequence__p,b_Integer]","ab[a_Integer,pSequence__p,b_Integer]","sb[a_Integer,pSequence__p,b_Integer]","",
"ab[a_Integer,b_Integer,c_Integer,d_Integer]","cap[{line__},{plane__}]","",
"\[Epsilon][a_Integer]","\[Epsilon]p[a_Integer]","\[Epsilon]m[a_Integer]","ss[x_,y_]"}


Protect[\[Lambda],\[Lambda]b,p,s,ab,asb,sab,cap,abZs,\[Epsilon],\[Epsilon]p,\[Epsilon]m,ss,br];


(* ::Subsection:: *)
(*superFunctions and other Ingredients of Amplitudes*)


treeTools`functionTypes["A",3]="superFunctions and Amplitudes";
treeTools`functionNames["A",3]={"amp[a__Integer]","superFunction[fcn_,cMatrix_]",
"R[a__]","","colorFactor[a_Integer,b__Integer,c_Integer]","tr[a__]"};


(* ::Subsubsection:: *)
(*Amplitudes and superFunctions*)


Protect[superFunction,amp,R];


(* ::Subsubsection:: *)
(*Color-Dressing*)


Protect[colorFactor,tr];


(* ::Subsection:: *)
(*Positroid-Related symbols*)


treeTools`functionTypes["A",4]="Positroids and the Grassmannian";
treeTools`functionNames["A",4]={"positroid[matrix_]","\[Sigma][permutation__]","m[columns__]","\[Alpha][index_]","","\[Tau][transpositionIndices__]","\[Pi][inversionIndices__]"};


Protect[positroid,\[Sigma],m,\[Alpha],\[Tau],\[Pi]];


(* ::Subsection:: *)
(*Scattering Equations and the Twistor String*)


treeTools`functionTypes["A",5]="Scattering Equations and the Twistor String";
treeTools`functionNames["A",5]={"\[Sigma][a_]","\[Sigma][a_,b_]","m[columns__]","\[Xi][a_]"};


Protect[\[Sigma],\[Xi]];


(* ::Section:: *)
(*General Purpose Functions and Mathematical or Miscellaneous Tools*)


treeTools`functionTypes["B"]="General Utilities and Mathematical Tools";
(*treeTools`functionTypeDepths["A"]=5;*)


(* ::Subsection:: *)
(*Mathematical Structures, Operations, and Functions*)


treeTools`functionTypes["B",1]="Mathematical Functions and Operations";
treeTools`functionNames["B",1]={"complement[a_List,b_List]","pfaffian[matrix_]","eulerianNumber[n_,k_]","randomPerm[n_]","randomSubset[n_,k_]","shuffle[a_,b_]"};



complement[lista_,listbs__]:=Block[{dual=Join@@{listbs}},Select[lista,Not[MemberQ[dual,#]]&]];

pfaffian[matrix_List]/;MatrixQ[matrix]:=If[OddQ[Length[matrix]],0,pfaffian[matrix,1]];
pfaffian[matrix_List,switch_]:=Module[{matrix0,n=Length[matrix]/2,pivot,sign=1,matrixPrime,switchPrime},n=Length[matrix]/2;If[n!=1,(matrix0=matrix;pivot=First[Ordering[Normal[Abs[matrix0[[2 n-1,All]]]],-1]];If[pivot!=2 n,matrix0[[{pivot,2 n},All]]=matrix0[[{2 n,pivot},All]];matrix0[[All,{pivot,2 n}]]=matrix0[[All,{2 n,pivot}]];sign=-1;];switchPrime=matrix0[[2 n-1,2 n]];matrixPrime=switchPrime matrix0[[1;;2 n-2,1;;2 n-2]];matrixPrime+=(#-Transpose[#])&@Outer[Times,matrix0[[1;;2 n-2,2 n]],matrix0[[1;;2 n-2,2 n-1]]];matrixPrime/=switch;sign pfaffian[matrixPrime,switchPrime]),matrix[[1,2]]]];

eulerianNumber[n_Integer,m_Integer]:=Sum[Power[-1,k]Binomial[n+1,k]Power[(m+1-k),n],{k,0,m}];

randomPerm[n_Integer]/;n>=1:=Nest[Join[#,(RandomInteger[{1,n-Length[#]},{1}]/.Thread[Rule[Range[n-Length[#]],Complement[Range[n],#]]])]&,{},n];

randomSubset[n_Integer,k_Integer]/;k<=n:=Sort@Nest[Append[#1,Complement[Range[n],#1][[RandomInteger[{1,n-Length[#1]}]]]]&,{},k];
randomSubset[k_Integer,list_List]/;k<=Length[list]:=list[[randomSubset[Length[list],k]]];

shuffle[p_Integer,q_Integer]:=shuffle[p,q]=Which[Min[{p,q}]==0,{Range[Max[{p,q}]]},q==1,(Insert[Range[p],p+1,#]&/@Reverse[Range[p+1]]),p==1,(Insert[Range[q]+1,1,#]&/@Range[q+1]),OrderedQ[{p,q}],Block[{lower=shuffle[p-1,q]+1},DeleteCases[Join@@Transpose[(PadRight[#,p+q,{{}}]&/@(Function[{qList},(Insert[qList,1,#]&/@Range[Ordering[qList][[1]]])]/@lower))],{}]],True,Block[{lower=shuffle[p,q-1]},Join@@Function[{pList},(Insert[pList,p+q,#]&/@Reverse[Range[Ordering[pList][[-1]]+1,p+q]])]/@lower]];
shuffle[a_List,b_List]:=Block[{seeds=(shuffle@@(Length/@{a,b}))},seeds/.Thread[Rule[Range[Length[seeds[[1]]]],Join[a,b]]]];



(* ::Subsection:: *)
(*Generally Useful Mathematica-Like Functions*)


treeTools`functionTypes["B",2]="Generally Useful Mathematical Functions";
treeTools`functionNames["B",2]={"variables[exprn_]","rationalize[number_]","explicify[exprn_]","fuzzify[exprn_]"};


variables[exprn_]:=Block[{firstPass=Variables[exprn]},DeleteDuplicates[firstPass/.{positroid[x__]:>Sequence@@Variables[{x}],superFunction[f_,c_]:>Sequence@@(Join[Variables[f],Join@@(Variables/@Flatten[c])])}]];

rationalize[number_]:=If[Not[NumericQ[number]],number,If[Precision[number]===\[Infinity],number,Block[{prec=Round[Precision[number],10],test},test=Rationalize[number,Power[10,-#]]&/@Range[prec-100,prec,10];If[Count[test,test[[-1]]]>2,test[[-1]],number]]]];rationalize[{number__}]/;Length[Variables[{number}]]==0:=rationalize/@number;


(* ::Subsubsection:: *)
(*Explicification*)


(*Basically throws a random dart for every variable to get a numerical "evaluated" expression (to check vanishing, say); 
HOWEVER, for kinematic expressions, momentum conservation etc. may still leave non-trivial relations; therefore, reference kinematic data is used for evaluation of these variables*)
explicify[inputN_Integer,exprn_]/;inputN<=30:=Block[{n=If[inputN===0,Max[Append[Cases[Cases[exprn,ab[__]|asb[__]|sab[___]|\[Lambda][__]|sb[__]|p[__]|s[__]|\[Sigma][__]|\[Xi][__],{0,\[Infinity]}],q_Integer,{0,\[Infinity]}],4]],inputN]},Block[{Zs=treeTools`referenceTwistorList[[1;;n]],Ls,Lbs,out,lastVars},Ls=Ls=Zs[[All,1;;2]];Lbs=((Normal[SparseArray[Thread[Rule[#,(Det[Ls[[{##}]]]&@@@Partition[RotateLeft[#],2,1,1])/(Det[Ls[[#[[1;;2]]]]]*Det[Ls[[#[[2;;3]]]]])]],Length[Zs]]]&/@(RotateRight@Partition[Range[Length[Zs]],3,1,1])) . Zs[[All,3;;4]]);out=evaluate[exprn];lastVars=variables[out];If[Length[lastVars]==0,out,(out/.Thread[Rule[lastVars,RandomInteger[{1,500},{Length[lastVars]}]]])]]];
explicify[exprn_]:=explicify[0,exprn];

fuzzify[exprn_]:=(explicify[exprn]/.{matrix_List/;MatrixQ[matrix]:>MatrixForm[(matrix/.{0->Style[0,GrayLevel[0.9]],x_?NumericQ:>Style["*",Darker@Blue]})]});


(* ::Subsubsection:: *)
(*Internal Miscellany*)


treeTools`numericMatrixQ[matrix_List]:=MatrixQ[matrix]&&Length[Cases[variables[matrix],ab[___]|sb[___]|s[___]|br[___]|asb[___]|sab[___]|p[___]|\[Alpha][__]|\[Xi][__]|\[Sigma][__],{0,\[Infinity]}]]==0&&Not[DeleteDuplicates[Flatten[matrix]]=={0}];


(* ::Subsection:: *)
(*General Purpose, Non-Mathematical Tools *)


treeTools`functionTypes["B",3]="Generally Useful Non-Mathematical Functions";
treeTools`functionNames["B",3]={"memory","timed[exprn_]","timingData[lineNumber_]","timingDataList"};


memory:=Block[{used=MemoryInUse[],used2=MemoryInUse[$FrontEnd],unitRules=Thread[Rule[Range[0,5],{"bytes","kB","MB","GB","TB","PB"}]],unit},unit=Floor[Log[Power[2,10],#]]&/@{used,used2};Row[{Row[{(Round[100used/(Power[Power[2,10],unit[[1]]])]/100.),(unit[[1]]/.unitRules)},Spacer[1]],Spacer[10],Row[{"("<>ToString[Round[100used2/(Power[Power[2,10],unit[[2]]])]/100.],(unit[[2]]/.unitRules),"for FrontEnd)"},Spacer[0]]}]]

timed[exprn_,minimumTimeInSec_:0]:=Module[{delta=Power[10,0],t0=AbsoluteTime[],tf,exprnHead=Unevaluated[exprn][[0]],formattedHead,output},ClearAll[treeTools`timingHead];If[Not[Head[exprnHead]===Symbol],exprnHead=Head[exprnHead]];Which[exprnHead===Map,(output=Map[timed[Unevaluated[exprn][[1]][#],If[minimumTimeInSec===0,delta,minimumTimeInSec]]&,Unevaluated[exprn][[2]]];tf=AbsoluteTime[]-t0;Set[timingData[$Line],If[Head[timingData[$Line]]===timingData,{{exprnHead,tf}},Prepend[timingData[$Line],{exprnHead,tf}]]];If[tf>minimumTimeInSec,Print[Style[" Evaluation of the function ",FontFamily->"Times",FontSize->14],If[#==="",#,Row[{Style[#,Bold,FontSize->14]," "}]]&@exprnHead,Style["required ",FontFamily->"Times",FontSize->14],Style[niceTime[tf],FontFamily->"Times",FontSize->14,Bold],Style["  to complete.",FontFamily->"Times",FontSize->14]]];output),exprnHead===MapApply,(output=MapApply[timed[Unevaluated[exprn][[1]][##],If[minimumTimeInSec===0,delta,minimumTimeInSec]]&,Unevaluated[exprn][[2]]];tf=AbsoluteTime[]-t0;Set[timingData[$Line],If[Head[timingData[$Line]]===timingData,{{exprnHead,tf}},Prepend[timingData[$Line],{exprnHead,tf}]]];If[tf>minimumTimeInSec,Print[Style[" Evaluation of the function ",FontFamily->"Times",FontSize->14],If[#==="",#,Row[{Style[#,Bold,FontSize->14]," "}]]&@exprnHead,Style["required ",FontFamily->"Times",FontSize->14],Style[niceTime[tf],FontFamily->"Times",FontSize->14,Bold],Style["  to complete.",FontFamily->"Times",FontSize->14]]];output),exprnHead===Table,(output=Table[timed[Unevaluated[exprn][[1]],If[minimumTimeInSec===0,delta,minimumTimeInSec]],Evaluate@Unevaluated[exprn][[-1]]];tf=AbsoluteTime[]-t0;Set[timingData[$Line],If[Head[timingData[$Line]]===timingData,{{exprnHead,tf}},Prepend[timingData[$Line],{exprnHead,tf}]]];If[tf>minimumTimeInSec,Print[Style[" Evaluation of the function ",FontFamily->"Times",FontSize->14],If[#==="",#,Row[{Style[#,Bold,FontSize->14]," "}]]&@exprnHead,Style["required ",FontFamily->"Times",FontSize->14],Style[niceTime[tf],FontFamily->"Times",FontSize->14,Bold],Style["  to complete.",FontFamily->"Times",FontSize->14]]];output),True,(output=Evaluate[ReleaseHold[exprn]];{exprnHead,formattedHead}=Which[ValueQ[treeTools`timingHead],treeTools`timingHead,True,{exprnHead,exprnHead}];tf=AbsoluteTime[]-t0;Set[timingData[$Line],If[Head[timingData[$Line]]===timingData,{{exprnHead,tf}},Append[timingData[$Line],{exprnHead,tf}]]];If[tf>minimumTimeInSec,Print[Style["   Evaluation of the function ",FontFamily->"Times",FontSize->14],If[exprnHead===formattedHead,If[#==="",#,Row[{Style[#,Bold,FontSize->14]," "}]]&@exprnHead,formattedHead],Style["required ",FontFamily->"Times",FontSize->14],Style[niceTime[tf],FontFamily->"Times",FontSize->14,Bold],Style["  to complete.",FontFamily->"Times",FontSize->14]]];output)]];SetAttributes[timed,HoldAll];

timingData[q_Integer]/;q<0:=timingData[$Line+q];

timingDataList:=DownValues[timingData]/.(HoldPattern[_[_[x_]]]:>y_):>{x,y};


(* ::Subsection:: *)
(*Formatting Expressions and Visualization*)


treeTools`functionTypes["B",4]="Formatting Output";
treeTools`functionNames["B",4]={"nice[exprn_]","illustratingNice","niceTime[timeInSeconds_]"};


(* ::Subsubsection:: *)
(*General Expression Formatting*)


nice[exprn_]:=Block[{scatteringEquationRules={c[x_]:>Subscript[Style["c",FontFamily->"Times",Italic],x],num[x_]:>Subscript[Style["n",FontFamily->"Times",Italic],x],\[Epsilon]k[x_,x_]:>Subscript[Style["c",FontFamily->"Times",Italic],Row[{x,x}]],\[Sigma][x_,y_]:>Row[{"(",x,y,")"}],\[Sigma][x_]:>Subscript[\[Sigma],x]},helicityRules={\[Epsilon]m[x_]:>Subsuperscript[\[Epsilon],x,Style["-",Bold]],\[Epsilon]p[x_]:>Subsuperscript[\[Epsilon],x,Style["+",Bold]],\[Epsilon][x_]:>Subscript[\[Epsilon],x],ss[x_,y_]:>Row[{"(",x,"+",y,"\!\(\*SuperscriptBox[\()\), \(2\)]\)"}]},ampRule={amp[x__]/;legalComponentStatesQ[{x}]:>treeTools`stylizedAmp[x],amp[x_,y_,z___]:>treeTools`stylizedAmp[x,y,z]},superRule={superFunction[f_,c_?MatrixQ]:>Row[{f,","Row[{MatrixForm[DeleteDuplicates[c]],"\[CenterDot]",If[Count[c,ab[x_,y_Integer,q_Integer,w_]|ab[a1___,cap[a2___],a3___],{0,\[Infinity]}]>0,\[Eta],OverTilde[\[Eta]]](*,Style["]",FontSize->12*Length[c]]*)}]}],positroid[c_?MatrixQ]:>If[treeTools`numericMatrixQ[c],MatrixForm[c],Row[{1/Times@@Variables[c],","Row[{MatrixForm[DeleteDuplicates[c]],"\[CenterDot]",OverTilde[\[Eta]]}]}]]},colorRule={colorFactor->drawColorFactor,tr->drawColorTrace},stateRules={p->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],Row[{""}],"+1"],m->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],"","-1"],pp->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],Row[{""}],"+2"],gravitino[x_]:>Subsuperscript[Row[{"|","\[Psi]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"+3/2"],graviPhoton[x__]:>Subsuperscript[Row[{"|","\[Gamma]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"+1"],psi[x__]:>Subsuperscript[Row[{"|","\[Psi]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"+1/2"],(*phi[x__]:>Subsuperscript[Row[{"|","\[Phi]","\[RightAngleBracket]"}],If[OrderedQ[{Sort@{x},Complement[Range[2Length[{x}]],{x}]}],Row[{"(",x,")"}],OverBar[Row[{"(",Sequence@@Complement[Range[2Length[{x}]],{x}],")"}]]],"0"],*)phi[x__]:>If[OrderedQ[{Sort@{x},Complement[Range[2Length[{x}]],{x}]}],Subsuperscript[Row[{"|","\[Phi]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"0"],Subsuperscript[Row[{"|",OverBar["\[Phi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@Complement[Range[2Length[{x}]],{x}]],")"}],"0"]],(*phiBar[x__]:>Subsuperscript[Row[{"|",OverBar["\[Phi]"],"\[RightAngleBracket]"}],If[OrderedQ[{{x},Complement[Range[2Length[{x}]],{x}]}],Row[{"(",OverBar[Row@{x}],")"}],Row[Complement[Range[2Length[{x}]],{x}]]],"0"],*)phiBar[x__]:>If[OrderedQ[{{x},Complement[Range[2Length[{x}]],{x}]}],Subsuperscript[Row[{"|",OverBar["\[Phi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"0"],Subsuperscript[Row[{"|","\[Phi]","\[RightAngleBracket]"}],Row[{"(",Sequence@@Complement[Range[2Length[{x}]],{x}],")"}],"0"]],psiBar[x__]:>Subsuperscript[Row[{"|",OverBar["\[Psi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"-1/2"],graviPhotonBar[x__]:>Subsuperscript[Row[{"|",OverBar["\[Gamma]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"-1"],gravitinoBar[x_]:>Subsuperscript[Row[{"|",OverBar["\[Psi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"-3/2"],mm->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],"","-2"]},integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},zetaRule={Zeta[x_]:>Row[{"\[Zeta](",x,")"}]},capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={m[x___Integer]:>Row[{"(",x,")"}],br[x___]:>Row[{"\[LeftDoubleBracket]",Row@Riffle[{x},","],"\[RightDoubleBracket]"}],s[x___]:>Subscript["s",Row[{x}]],sq[x_]:>Row[{"(",x,Superscript[")",2]}],ab[x1_,x2_]:>Row[{"\[LeftAngleBracket]",x1,x2,"\[RightAngleBracket]"}],sb[x1_,x2_]:>Row[{"[",x1,x2,"]"}],asb[x_,y__p,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"]"}]],sab[x_,y__p,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__p,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,y,z,"\[RightAngleBracket]"}]],sb[x_,y__p,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"]"}]]},subscriptRule={\[Xi][x_]:>Subscript[\[Xi],x],\[Alpha][x_Integer]:>Subscript[\[Alpha],x],\[Lambda][x_]:>Subscript[\[Lambda],x],\[Lambda]b[x_]:>Subscript[OverTilde[\[Lambda]],x],\[Lambda]b[x_,y_]:>Subsuperscript[OverTilde[\[Lambda]],x,OverDot[y]],\[Lambda][x_,y_]:>Subsuperscript[\[Lambda],x,y],p[x__]:>Subscript["p",Row[{x}]](*,head_[q_Integer]:>Subscript[head,q]*)},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn),{ampRule,superRule,colorRule,integerPaddingRule,zetaRule,capRule,bracketRule,helicityRules,scatteringEquationRules,subscriptRule,ruleRule,stateRules}]/.matrixRule/.colorRule];

illustratingNice=Column[Column[{Style[#2,FontFamily->"Times",Darker@Blue,FontSize->24,Bold,Italic],Grid[Transpose[{Prepend[nice/@#1,Row[{Style["Output of ",FontFamily->"Times"] ,treeTools`formatFunctionName["nice[]"]}]],Prepend[#1,Row[{Style["Mathematica",FontFamily->"EB Garamond 12 All SC",FontSize->26,Bold],Style[" Syntax",FontFamily->"Times"]}]]}]&@#1,Alignment->{{Left,Left},{Top,Bottom,Center}},Dividers->All,ItemSize->26]},Alignment->{Left,Center}]&@@@Transpose[{treeTools`exampleNiceList,treeTools`exampleNiceNames}]];

niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/1000)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,(*Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "]*)StringJoin@@Riffle[(StringJoin[ToString[#1],#2]&@@@measure[[1;;Min[2,Length[measure]]]]),", "],""]]];


(* ::Subsubsection:: *)
(*Internal: Stylization of Various Symbols and Objects*)


treeTools`exampleNiceList=List[{psi[1],phiBar[1,2],graviPhotonBar[2],amp[m,p,psi[2],psi[2],psiBar[2],psiBar[2]]},{\[Lambda][3,2],ab[1,2],sb[1,2],s[1,2,3],asb[1,p[2,3],4],sab[1,p[2,3],4],ab[1,p[2,3],p[4,5],6],sb[1,p[2],p[3],4]},{ab[1,2,3,4],ab[cap[{1,2},{3,4,cap[{5,6},{7,8,9}]}],10,11,12]},{m[1,3,5,7],gaugeFixedGrassmannianRepresentative[8,{1,3,4,7}],\[Sigma][1,3]},{colorFactor[6,2,1,4,3,5],tr[2,6,1,3,5,4]},{positroid[{{1,\[Alpha][2]+\[Alpha][4],\[Alpha][2] \[Alpha][3],0},{0,1,\[Alpha][3],\[Alpha][1]}}]},{superFunction[fcn,Array[c,{2,4}]]}]
treeTools`exampleNiceNames={"external states","spinors & momentum invariants","momentum twistor brackets","scattering equations","color tensors","positroid objects","superFunctions"};

treeTools`stylizedAmp[cmptList__]/;legalComponentStatesQ[{cmptList}]:=Row[{Style[Subsuperscript["\[ScriptCapitalA]",ToString[Length[{cmptList}]],Row[{"(",ToString[nmhvDegree[{cmptList}]],")"}]],FontFamily->"Times",FontSize->20],Style["(",FontSize->24],Row@Riffle[Style[nice[#],FontFamily->"Times",FontSize->18]&/@({cmptList}/.{m->"-",mm->"--",p->"+",pp->"++"}),","],Style[")",FontSize->24]}];
treeTools`stylizedAmp[n_Integer]:=Row[{Style[Subscript["\[ScriptCapitalA]",ToString[n]],FontFamily->"Times",FontSize->20]," "}];
treeTools`stylizedAmp[n_Integer,k_Integer]:=Row[{Style[Subsuperscript["\[ScriptCapitalA]",ToString[n],Row[{"(",k,")"}]],FontFamily->"Times",FontSize->20]}];
treeTools`stylizedAmp[n_Integer,k_Integer,{legOrdering__Integer}]:=Row[{Style[Subsuperscript["\[ScriptCapitalA]",ToString[n],Row[{"(",k,")"}]],FontFamily->"Times",FontSize->20],Style["(",FontSize->24],Row@Riffle[Style[nice[#],FontFamily->"Times",FontSize->18]&/@({legOrdering}),","],Style[")",FontSize->24]}];
treeTools`stylizedAmp[a1_,a2_,a3__]:=Row[{Style[Subscript["\[ScriptCapitalA]",ToString[Length[{a1,a2,a3}]]],FontFamily->"Times",FontSize->20],Style["(",FontSize->24],Row@Riffle[Style[#,FontFamily->"Times",FontSize->18]&/@{a1,a2,a3},","],Style[")",FontSize->24]}];

treeTools`stylizeStateTable[states_]:=Grid[Style[#,FontFamily->"Times",FontSize->16]&/@#&/@(Prepend[{Magnify[#,1.2]&/@nice[#],(#/.{pp->2,mm->-2,gravitino[x_]:>3/2,gravitinoBar[x_]:>-3/2,graviPhoton[x__]:>1,graviPhotonBar[x__]:>"-1",p->1,m->-1,psi[x___]:>1/2,psiBar[x___]:>-1/2,phi[x___]:>0,phiBar[x__]:>0}),(#/.{pp->{},mm->Row[{OverBar[{}],"=",Range[8]}],m->Row[{OverBar[{}],"=",Range[4]}],gravitino[x_]:>{x},gravitinoBar[x_]:>Row[{OverBar[{x}],"=",Complement[Range[8],{x}]}],graviPhoton[x__]:>{x},graviPhotonBar[x__]:>Row[{OverBar[{x}],"=",Complement[Range[8],{x}]}],p->"{}",psi[x___]:>{x},psiBar[x___]:>Row[{OverBar[{x}],"=",Complement[Range[If[Length[{x}]==3,8,4]],{x}]}],phi[x___]:>{x},phiBar[x__]:>Row[{OverBar[{x}],"=",Complement[Range[If[Length[{x}]==4,8,4]],{x}]}]}),#,(#/.{pp->"",mm->"",gravitino[x_]:>"",gravitinoBar[x_]:>gravitinoBar@@Complement[Range[8],{x}],graviPhoton[x__]:>"",graviPhotonBar[x__]:>graviPhotonBar@@Complement[Range[8],{x}],p->"",m->"",psi[x___]:>"",psiBar[x___]:>psiBar@@Complement[Range[If[Length[{x}]==3,8,4]],{x}],phi[x___]:>"",phiBar[x__]:>phi@@Complement[Range[If[Length[{x}]==4,8,4]],{x}]})}&/@#,{Column[{"(stylized)",Style["state name",Bold]},Alignment->Center],Column[{Style["  helicity  ",Bold]},Alignment->Center],Column[{Style["  R-Charge  ",Bold]},Alignment->Center],Column[{Style["  syntax  ",Bold]},Alignment->Center],Column[{"optional/","alt. syntax"},Alignment->Center]}]&@(Join@@states)),Dividers->{{True,{False},True},{True,True,{False},1}},Alignment->{{Left,Center,Left,Left,Left},{Bottom},{1,3}->{Center,Bottom},{1,4}->{Center,Bottom},{1,5}->{Right,Bottom}}];



(* ::Section:: *)
(*Aspects of External Components of Coherent States*)


treeTools`functionTypes["C"]="Aspects of External Component States";


(* ::Subsection:: *)
(*Listing External Components of \[ScriptCapitalN]-supersymmetric sYM and sGR*)


treeTools`functionTypes["C",1]="(Stylized) Listing of Component States";
treeTools`functionNames["C",1]={"componentStateList[\[ScriptCapitalN]_]","componentStateListYM[\[ScriptCapitalN]_:4]","componentStateListGR[\[ScriptCapitalN]_:8]"};


componentStateList[calN_Integer:4]:=componentStateListYM[calN];

componentStateListYM[calN_Integer:4]/;MemberQ[Range[0,4],calN]:=Column[{Style["States of (pure) \[ScriptCapitalN]="<>ToString[calN]<>" sYM",FontFamily->"Times",FontSize->20,Bold],treeTools`stylizeStateTable[treeTools`coherentStateComponentsYM[calN]]},Alignment->Center];

componentStateListGR[calN__Integer:8]/;MemberQ[Range[0,8],calN]:=Column[{Style["States of (pure) \[ScriptCapitalN]="<>ToString[calN]<>"  sGR",FontFamily->"Times",FontSize->20,Bold],treeTools`stylizeStateTable[treeTools`coherentStateComponentsGR[calN]]},Alignment->Center];



(* ::Subsection:: *)
(*Random-Generation of Sets of External States*)


treeTools`functionTypes["C",2]="Random External States of Amplitudes";
treeTools`functionNames["C",2]={"randomComponentStates[n_,k_]","randomComponentStatesYM[\[ScriptCapitalN]_:4][n_,k_]","randomComponentStatesGR[\[ScriptCapitalN]_:8][n_,k_]","randomHelicityComponent[n_,k_]","randomHelicityComponentGR[n_,k_]","","randomStateSplitting[stateList__]"};


randomComponentStates[susyN_:4][n_Integer,k_Integer]/;((n>=3)&&MemberQ[Range@@Sort[{0,n-4}],k]):=If[susyN<0||susyN>4,Print["\[ScriptCapitalN]="<>ToString[susyN]<>" super Yang-Mills theory does not exist"],Which[(k>n-4&&(n>3))||(k>0&&n==3),Print["Worse than MHV-bar amplitudes vanish"],k<0&&n>3,Print["Worse than MHV amplitudes vanish"],True,Block[{minorList=(PadRight[#[[1;;susyN]],4,#[[{-1}]]]&@(randomSubset[n,k+2]&/@Range[susyN+1])),cmpt},cmpt=Flatten[Position[minorList,#][[All,1]]]&/@Range[n];Replace[cmpt,{Range[4]->m,{}->p,{x_,y_,z_}:>psiBar[Complement[Range[4],{x,y,z}][[1]]],{x_}:>psi[x],{x_,y_}:>If[OrderedQ[{Sort[{x,y}],Complement[Range[4],{x,y}]}],phi[x,y],phiBar@@Complement[Range[4],{x,y}]]},{1}]]]];
randomComponentStates[n_Integer,k_Integer]/;((n>=3)&&MemberQ[Range@@Sort[{0,n-4}],k]):=randomComponentStates[4][n,k];

randomComponentStatesGR[susyN_:8][n_Integer,k_Integer]/;((n>=3)&&MemberQ[Range@@Sort[{0,n-4}],k]):=If[susyN<0||susyN>8,Print["\[ScriptCapitalN]="<>ToString[susyN]<>" supergravity theory does not exist"],Which[(k>n-4&&(n>3))||(k>0&&n==3),Print["Worse than MHV-bar amplitudes vanish"],k<0&&n>3,Print["Worse than MHV amplitudes vanish"],True,Block[{minorList=(PadRight[#[[1;;susyN]],8,#[[{-1}]]]&@(randomSubset[n,k+2]&/@Range[susyN+1])),cmpt},cmpt=Flatten[Position[minorList,#][[All,1]]]&/@Range[n];(Replace[cmpt,{List[x___]:>Which[Length[{x}]==8,mm,Length[{x}]==7,gravitinoBar[Complement[Range[8],{x}][[1]]],Length[{x}]==6,graviPhotonBar@@Complement[Range[8],{x}],Length[{x}]==5,psiBar@@Complement[Range[8],{x}],Length[{x}]==4&&OrderedQ[{{x},Complement[Range[8],{x}]}],phi[x],Length[{x}]==4&&Not[OrderedQ[{{x},Complement[Range[8],{x}]}]],phiBar@@Complement[Range[8],{x}],Length[{x}]==3,psi[x],Length[{x}]==2,graviPhoton[x],Length[{x}]==1,gravitino[x],True,pp]},{1}])]]];
randomComponentStatesGR[n_Integer,k_Integer]/;((n>=3)&&MemberQ[Range@@Sort[{0,n-4}],k]):=randomComponentStatesGR[8][n,k];

randomComponentStatesYM=randomComponentStates;

randomHelicityComponent[n_Integer,k_Integer]:=randomComponentStatesYM[0][n,k];
randomHelicityComponent[n_Integer]/;n>=3:=randomHelicityComponent[n,RandomChoice[Range@@Sort[{0,n-4}]]];

randomHelicityComponentGR[n_,k_]:=randomComponentStatesGR[0][n,k];
randomHelicityComponentGR[n_Integer]/;n>=3:=randomComponentStatesGR[0][n,RandomChoice[Range@@Sort[{0,n-4}]]];

randomStateSplitting[{stateList__}]:=randomStateSplitting[stateList];
randomStateSplitting[stateList__]/;nonVanishingComponentAmpQ[stateList]:=Module[{n=Length[{stateList}],minorList=stateListToMinorList[{stateList}],split=randomSubset[8,4]},minorListToStateList[n]/@{minorList[[split]],minorList[[Complement[Range[8],split]]]}];


(* ::Subsection:: *)
(*Aspects and Manipulations of Sets of External States *)


treeTools`functionTypes["C",3]="Aspects and Manipulations of External States";
treeTools`functionNames["C",3]={"rChargeLabels[componentStates__]","legalComponentStatesQ[componentStates__]","nonVanishingComponentAmpQ[componentStates__]",
"nmhvDegree[componentStates__]","minimalSusyDegree[componentStates__]","conjugateComponentStates[componentStates__]"};


rChargeLabels[{stateList__}]:=rChargeLabels[stateList];
rChargeLabels[stateList__]:={stateList}/.{mm->Range[8],pp->{},p->{},m->Range[4],psi[x__]:>{x},psiBar[x__]:>Complement[Range[2(Length[{x}]+1)],{x}],phi[x__]:>{x},phiBar[x__]:>Complement[Range[2Length[{x}]],{x}],gravitino[x__]:>{x},gravitinoBar[x__]:>Complement[Range[8],{x}],graviPhoton[x__]:>{x},graviPhotonBar[x___]:>Complement[Range[8],{x}]};

legalComponentStatesQ[stateList_List]:=Or[treeTools`legalYMstatesQ[stateList],treeTools`legalGRstatesQ[stateList]];
legalComponentStatesQ[stateList__]:=legalComponentStatesQ[{stateList}];

(*nonVanishingComponentAmpQ[stateList_List]/;legalComponentStatesQ[stateList]:=Block[{minors=stateListToMinorList[stateList],dim},If[Not[MatrixQ[minors]],False,dim=Dimensions[minors];MemberQ[{4,8},dim[[1]]]&&MemberQ[Range@@Sort[{2,Length[stateList]-2}],dim[[2]]]]];*)
nonVanishingComponentAmpQ[stateList_List]/;legalComponentStatesQ[stateList]:=Block[{minors=stateListToMinorList[stateList],dim},If[Not[MatrixQ[minors]],False,dim=Dimensions[minors];MemberQ[{4,8},dim[[1]]](*&&MemberQ[Range@@Sort[{2,Length[stateList]-2}],dim[[2]]]*)]];
nonVanishingComponentAmpQ[stateList__]:=nonVanishingComponentAmpQ[{stateList}];

minimalSusyDegree[stateList_List]/;nonVanishingComponentAmpQ[stateList]:=Block[{minorList=stateListToMinorList[stateList]},(Length[minorList]-Max[Count[minorList,#]&/@DeleteDuplicates[minorList]])/.If[Length[minorList]==4,{3->4},{7->8}]];
minimalSusyDegree[state1_,otherStates__]:=minimalSusyDegree[{state1,otherStates}];

nmhvDegree[stateList_List]/;nonVanishingComponentAmpQ[stateList]:=Block[{minors=stateListToMinorList[stateList]},If[Not[minors==={}]&&(Head[minors]===List),Block[{ks=Length/@minors},If[Length[DeleteDuplicates[ks]]>1,(Print["Amplitudes vanish by supersymmetry for this component"];-2),First[ks]-2]]]];
nmhvDegree[state1_,otherStates__]:=nmhvDegree[{state1,otherStates}];

conjugateComponentStates[stateList_List]:=(conjugateComponentStates@@stateList);
conjugateComponentStates[stateList__]:=({stateList}/.{mm->pp,pp->mm,m->p,p->m,gravitino->gravitinoBar,gravitinoBar->gravitino,graviPhoton->graviPhotonBar,graviPhotonBar->graviPhoton,psi->psiBar,psiBar->psi,phi->phiBar,phiBar->phi});


(* ::Subsection:: *)
(*Helicity and Polarization Rules for Gluons and Gravitons*)


treeTools`functionTypes["C",4]="Helicities and Polarizations of Gluons/Gravitons";
treeTools`functionNames["C",4]={"helicityPolarizationRules[helicityList__]"};


helicityPolarizationRules[helicityList_List]/;MemberQ[{{m,p},{m},{p}},Sort[DeleteDuplicates[helicityList]]]:=Join[\[Epsilon][#1]->ToExpression[ToString[\[Epsilon]]<>ToString[#2]][#1]&@@@Transpose[{Range[Length[helicityList]],helicityList}],{ss[\[Epsilon]p[x_],\[Epsilon]p[y_]]:>0,ss[\[Epsilon]m[x_],\[Epsilon]m[y_]]:>0,ss[\[Epsilon][x_],p[x_]]:>0,ss[\[Epsilon]p[x_],p[x_]]:>0,ss[\[Epsilon]m[x_],p[x_]]:>0}];
helicityPolarizationRules[helicityList1_,helicityList2__]:=helicityPolarizationRules[{helicityList1,helicityList2}];
helicityPolarizationRules[helicityList_List]/;MemberQ[{{mm,pp},{mm},{pp}},Sort[DeleteDuplicates[helicityList]]]:=(helicityPolarizationRules[((helicityList)/.{mm->m,pp->p})]);


(* ::Subsection:: *)
(*Internal: Conventions and Syntax*)


treeTools`coherentStateComponents[susyN_Integer:4]:=If[susyN<0||susyN>4,Print["\[ScriptCapitalN]="<>ToString[susyN]<>" super Yang-Mills theory does not exist"],treeTools`coherentStateComponents[susyN]=(Function[{x,y},x@@@y]@@@If[MemberQ[{3,4},susyN],Transpose[{{p,psi,phi,psiBar,m},Gather[Subsets[Range[4]],Length[#1]==Length[#2]&]}],Transpose[{{p,psi,phi,psiBar,m}[[DeleteDuplicates[Join[Range[susyN+1],Reverse[6-Range[susyN+1]]]]]],Gather[Join[#,Complement[Range[4],#]&/@Reverse[#]]&@Subsets[Range[susyN]],Length[#1]==Length[#2]&]}]])/.{m[x__]:>m,p[]->p,psiBar[x__]:>psiBar@@Complement[Range[4],{x}],phi[x__]:>If[OrderedQ[{{x},Complement[Range[4],{x}]}],phi[x],phiBar@@Complement[Range[4],{x}]]}];

treeTools`coherentStateComponentsGR[susyN_Integer:8]:=If[susyN<0||susyN>8,Print["\[ScriptCapitalN]="<>ToString[susyN]<>" supergravity theory does not exist"],treeTools`coherentStateComponentsGR[susyN]=(Function[{x,y},x@@@y]@@@If[MemberQ[{7,8},susyN],Transpose[{{pp,gravitino,graviPhoton,psi,phi,psiBar,graviPhotonBar,gravitinoBar,mm},Gather[Subsets[Range[8]],Length[#1]==Length[#2]&]}],Transpose[{{pp,gravitino,graviPhoton,psi,phi,psiBar,graviPhotonBar,gravitinoBar,mm}[[DeleteDuplicates[Join[Range[susyN+1],Reverse[10-Range[susyN+1]]]]]],Gather[Join[#,Complement[Range[8],#]&/@Reverse[#]]&@Subsets[Range[susyN]],Length[#1]==Length[#2]&]}]])/.{mm[x__]:>mm,pp[]->pp,gravitinoBar[x__]:>gravitinoBar@@Complement[Range[8],{x}],graviPhotonBar[x__]:>graviPhotonBar@@Complement[Range[8],{x}],psiBar[x__]:>psiBar@@Complement[Range[8],{x}],phi[x__]:>If[OrderedQ[{{x},Complement[Range[8],{x}]}],phi[x],phiBar@@Complement[Range[8],{x}]]}];

treeTools`coherentStateComponentsYM[susyN_Integer:4]:=treeTools`coherentStateComponents[susyN];

treeTools`standardizeSuperstateNames[stateList_]:=(stateList/.{psi[x__]:>psi@@Sort[{x}],psiBar[x__]:>psiBar@@Sort[{x}],phi[x__]:>phi@@Sort[{x}],graviPhoton[x__]:>graviPhoton@@Sort[{x}],graviPhotonBar[x__]:>graviPhotonBar@@Sort[{x}],phiBar[x__]:>phi@@Complement[Range[2Length[{x}]],{x}]});

treeTools`legalYMstatesQ[states_]:=If[Head[states]===List,And@@(treeTools`legalYMstatesQ/@states),MemberQ[((Join@@treeTools`coherentStateComponents[4])/.{phiBar[x__]:>phi@@Complement[Range[4],{x}]}),treeTools`standardizeSuperstateNames[states]]];
treeTools`legalYMstatesQ[states__]:=treeTools`legalYMstatesQ[{states}];

treeTools`legalGRstatesQ[states_]:=If[Head[states]===List,And@@(treeTools`legalGRstatesQ/@states),MemberQ[((Join@@treeTools`coherentStateComponentsGR[8])/.{phiBar[x__]:>phi@@Complement[Range[8],{x}]}),treeTools`standardizeSuperstateNames[states]]];
treeTools`legalGRstatesQ[states__]:=treeTools`legalGRstatesQ[{states}];


(* ::Section:: *)
(*Analytic Expressions of On-Shell Kinematic Data*)


treeTools`functionTypes["D"]="Analytic Expressions of External Kinematics";


(* ::Subsection:: *)
(*General Aspects of Spinor Expressions*)


treeTools`functionTypes["D",1]="General Aspects of Spinor Expressions";
treeTools`functionNames["D",1]={"littleGroup[exprn_,n_:]","massDimension[exprn_]","parityConjugationRule"};


massDimension[exprn_]:=Block[{expanded=Expand[exprn],factors},If[Head[expanded]===Plus,massDimension[expanded[[1]]],If[Count[exprn,superFunction[__],{0,\[Infinity]}]>0,(exprn/.{superFunction[fcn_,mat_]:>(Block[{n=Length[mat[[1]]],nonVanishing,gauge},nonVanishing=(Complement[Range[n],Flatten[Position[#,0]]]&/@mat);gauge=Select[Tuples[nonVanishing],Length[DeleteDuplicates[#]]==Length[mat]&,1];If[Length[gauge]==0,0,(massDimension[fcn]+4(1+Total[(massDimension/@Diagonal[mat[[All,#]]])]))&@gauge[[1]]]])}),factors=Select[FactorList[exprn],Length[Variables[#]]>0&]/.{asb[x_,p___,y_]:>1+Length[{p}],sab[x_,p___,y_]:>1+Length[{p}],ab[x_,p___,y_]:>1+Length[{p}],sb[x_,p___,y_]:>1+Length[{p}],br[x__]:>Length[{x}],s[x__]:>2,ss[x__]:>Total[{x}/.{p[q__]:>1,\[Epsilon][q_]:>0,\[Epsilon]m[q_]:>0,\[Epsilon]p[q_]:>0}]};Total[Times@@@factors]]]];

littleGroup[exprn_List,inputN_:0]:=littleGroup[#,inputN]&/@exprn;
littleGroup[stateList_List]/;legalComponentStatesQ[stateList]:=(treeTools`standardizeSuperstateNames[stateList]/.treeTools`componentStateLittleGroupRules)

littleGroup[cMat_List]/;(MatrixQ[cMat]&&Count[cMat,superFunction[___]|cap[___]|ab[x_Integer,y_Integer,z_Integer,w_Integer],{0,\[Infinity]}]==0):=Block[{n=Length[cMat[[1]]],nonVanishing,gauge},nonVanishing=(Complement[Range[n],Flatten[Position[#,0]]]&/@cMat);gauge=Select[Tuples[nonVanishing],Length[DeleteDuplicates[#]]==Length[cMat]&,1];If[Length[gauge]==0,0&/Range[n],(Normal[SparseArray[#->-1&/@#,{n}]]+Total[(littleGroup[#,n]&/@Diagonal[cMat[[All,#]]])])&@gauge[[1]]]];
littleGroup[cMat_List]/;(MatrixQ[cMat]&&Count[cMat,superFunction[___],{0,\[Infinity]}]==0&&Count[cMat,cap[___]|ab[x_Integer,y_Integer,z_Integer,w_Integer],{0,\[Infinity]}]>0):=Block[{n=Length[cMat[[1]]],nonVanishing,gauge},nonVanishing=(Complement[Range[n],Flatten[Position[#,0]]]&/@cMat);gauge=Select[Tuples[nonVanishing],Length[DeleteDuplicates[#]]==Length[cMat]&,1];If[Length[gauge]==0,0&/Range[n],( Normal[SparseArray[#->1&/@#,{n}]]+Total[(littleGroup[#,n]&/@Diagonal[cMat[[All,#]]])])&@gauge[[1]]]];

littleGroup[fcn_,inputN_:0]/;Not[Head[fcn]===List]:=If[Count[fcn,superFunction[___],{0,\[Infinity]}]>0,((fcn//.superFunctionProductRule//.{q_ superFunction[f_,c_]:>superFunction[f q,c]})/.{superFunction[function_,cMat_]:>4littleGroup[cMat]+littleGroup[function,Length[cMat[[1]]]]}),Block[{monomial=If[Head[#]===Plus,#[[1]],#]&@(Expand[fcn]),labelRange=Sort[DeleteDuplicates[Cases[Variables[(fcn//.{\[Lambda][x_,y_]:>\[Lambda][x],\[Lambda]b[x_,y_]:>\[Lambda]b[x]})],q_Integer,{0,\[Infinity]}]]],factors,n},n=Max[{inputN,Max[labelRange]}];factors=Select[FactorList[Times@@Power@@@({If[Head[Expand[#1]]===Plus,Expand[#1][[1]],#1],#2}&@@@(Select[FactorList[monomial],Length[Variables[#]]>0&]))],Length[Variables[#]]>0&]/.{s[x__]:>(0&/@Range[n]),br[x__]:>(0&/@Range[n]),\[Lambda][x__]:>Normal[SparseArray[{x}[[1]]->1,{n}]],\[Lambda]b[x__]:>Normal[SparseArray[{x}[[1]]->-1,{n}]],ab[x_Integer,y__p,x_Integer]:>Normal[SparseArray[{x->2},{n}]],sb[x_Integer,y__p,x_Integer]:>Normal[SparseArray[{x->-2},{n}]],ab[x_Integer,y___p,z_Integer]:>Normal[SparseArray[{x->1,z->1},{n}]],sb[x_Integer,y___p,z_Integer]:>Normal[SparseArray[{x->-1,z->-1},{n}]],ss[x__]:>Total[{x}/.{p[q__]:>0,\[Epsilon]m[q_]:>Normal[SparseArray[q->2,{n}]],\[Epsilon]p[q_]:>Normal[SparseArray[q->-2,{n}]]}],sab[x_Integer,y___p,z_Integer]:>Normal[SparseArray[If[Not[x===z],{x->1,z->-1},{}],{n}]],asb[x_Integer,y___p,z_Integer]:>Normal[SparseArray[If[Not[x===z],{x->1,z->-1},{}],{n}]],ab[x___]:>Normal[SparseArray[(#->Count[{x},#,{0,\[Infinity]}]&/@Range[n])]]};If[Length[factors]==0,0&/@Range[n],If[MatrixQ[factors[[All,1]]],Total[Times@@@factors],Print[Select[factors,Not[Length[#[[1]]]==n]&][[All,1]]," do not have little group definitions."];Total[Times@@@Select[factors,Length[#[[1]]]==n&]]]]]];

parityConjugationRule={sb->ab,ab->sb,asb[x___]:>asb@@Reverse[{x}],sab[x___]:>asb[x],\[Sigma][perm__]:>parityConjugatePositroid[\[Sigma][perm]]};

treeTools`componentStateLittleGroupRules=Join[Join@@Function[{x,y},#->y&/@x]@@@Transpose[{treeTools`standardizeSuperstateNames/@treeTools`coherentStateComponents[4],Range[-2,2]}],Join@@Function[{x,y},#->y&/@x]@@@Transpose[{treeTools`standardizeSuperstateNames/@treeTools`coherentStateComponentsGR[8],Range[-4,4]}]];


(* ::Subsection:: *)
(*Spinor superFunctions*)


treeTools`functionTypes["D",2]="(Spinor) superFunctions";
treeTools`functionNames["D",2]={"superFunction[f_,C_]","positroidLabel[superFunction[f_,C_]]","standardizeSuperFunctions[exprn_]","superFunctionProductRule"};


standardizeSuperFunctions[exprn_]:=(exprn/.{superFunction[fcn_,cMatrix_?MatrixQ]:>Block[{n=Length[cMatrix[[1]]],gauge=minimalNonVanishingComponent[DeleteDuplicates@cMatrix],det,lMat,fix},lMat=If[And@@(And@@NumericQ/@#&/@cMatrix)&&n===Length[Ls],Transpose[Ls],(canonicalizeSpinors[Length[cMatrix[[1]]]][{-1,1}*(Array[ab[#2,Reverse[{1,n}][[#1]]]/ab[n,1]&,{2,n}]/.ab[x__]:>Signature[{x}]ab@@Sort[{x}])])];fix=Join[lMat[[All,gauge]],IdentityMatrix[Length[gauge]][[3;;-1]]] . FullSimplify[Inverse[Join[lMat,DeleteDuplicates[cMatrix]][[All,gauge]]]];det=FullSimplify[Det[fix]];superFunction[Power[det,-4*If[DuplicateFreeQ[cMatrix],1,2]]fcn,If[DuplicateFreeQ[cMatrix],#,Join[#,#]]&@((fix . Join[lMat,DeleteDuplicates[cMatrix]])[[3;;-1]])]]});

superFunctionProductRule={-superFunction[fcn_,mat_]:>superFunction[-fcn,mat],colorFactor[legs___]superFunction[fcn_,mat_]:>superFunction[colorFactor[legs]fcn,mat],superFunction[fcn_,cMat__]^n_:>superFunction[fcn^n,Join@@(cMat&)/@Range[n]],superFunction[leftF_,leftC_] superFunction[rightF_,rightC_]:>superFunction[leftF rightF,Join[leftC,rightC]],superFunctionL[leftF_,leftC_] superFunctionR[rightF_,rightC_]:>superFunction[leftF rightF,Join[leftC,rightC]],times[superFunction[leftF_,leftC_],superFunction[rightF_,rightC_]]:>superFunction[leftF rightF,Join[leftC,rightC]]};


(* ::Subsection:: *)
(*Component Functions of Spinor superFunctions*)


treeTools`functionTypes["D",3]="Component Functions of (Spinor) superFunctions";
treeTools`functionNames["D",3]={"component[componentStates__][exprn_]","stateListToMinorList[componentStates_]","minorListToStateList[n_:][minors_]","dressedMinor[columnLabels_][cMatrix_]",
"minimalNonVanishingComponent[superFunction[f_,C_]]"};


component[{stateList__}][Plus[x_,y__]]:=Total[component[{stateList}][#]&/@{x,y}];
component[{stateList__}][exprn_]:=Block[{minorList=If[And@@((Head[#]===List)&/@Flatten[{stateList},0])&&MatrixQ[{stateList}],If[Head[Flatten[{stateList},1][[1]]]===Integer,{stateList}],stateListToMinorList[Flatten@{stateList}]],k,susyN},k=Length[First[minorList]]-2;susyN=Length[minorList];If[k===0,(If[NumericQ[Flatten[{exprn}][[1]]],Times@@(Det[Ls[[#]]]&/@minorList),((Times@@(ab@@@minorList)))](exprn/.superFunction[fcn_,cMatrix_]:>0)),(If[Count[exprn,superFunction[__],{0,\[Infinity]}]==0,0,exprn]/.{superFunction[fcn_,cMatrix_]/;Length[cMatrix]==k susyN/4:>If[treeTools`numericMatrixQ[cMatrix],fcn*Product[Det[Join[Transpose[Ls],cMatrix[[1;;k]]][[All,minor]]],{minor,minorList[[1;;susyN/2]]}]Product[Det[Join[Transpose[Ls],cMatrix[[-k;;-1]]][[All,minor]]],{minor,minorList[[-susyN/2;;-1]]}],fcn*Product[dressedMinor[minor][cMatrix[[1;;k]]],{minor,minorList[[1;;susyN/2]]}]Product[dressedMinor[minor][cMatrix[[-k;;-1]]],{minor,minorList[[-susyN/2;;-1]]}]],superFunction[x__]:>0})]];
component[stateList__][exprn_]:=component[{stateList}][exprn];

stateListToMinorList[stateList_List]/;legalComponentStatesQ[stateList]:=Block[{standardStates=treeTools`standardizeSuperstateNames[stateList],susyN=If[(Count[stateList,mm|pp|gravitino[__]|graviPhoton[__]|gravitinoBar[__]|psi[x_,y_,z_]|psiBar[x_,y_,z_]|phi[x_,y_,z_,w_]|phiBar[x_,y_,z_,w_],{0,\[Infinity]}]>0)||(Max[Prepend[Cases[Flatten[stateList],q_Integer,{0,\[Infinity]}],0]]==8),8,4]},Block[{chargeList=(standardStates/.{mm->Range[8],m->Range[4],psi[x_]:>{x},psi[x_,y_,z_]:>{x,y,z},psiBar[x_]:>Complement[Range[susyN],{x}],psiBar[x_,y_,z_]:>Complement[Range[susyN],{x,y,z}],gravitinoBar[x_]:>Complement[Range[8],{x}],phiBar[x__]:>Complement[Range[susyN],{x}],gravitino->List,phi[x_,y_]:>{x,y},phi[x_,y_,z_,w_]:>{x,y,z,w},graviPhoton->List,graviPhotonBar[x__]:>Complement[Range[8],{x}],pp->{},p->{}})},Position[chargeList,#][[All,1]]&/@Range[susyN]]];

minorListToStateList[n_:0][minorList_List]/;Depth[minorList]==3:=Block[{ephN=If[n===0,Max[Append[Cases[Flatten[minorList],q_Integer,{0,\[Infinity]}],0]],n],ephK=DeleteDuplicates[Length[DeleteDuplicates[#]]&/@minorList]},If[(*Length[ephK]>1||*)(Max[Append[Cases[Flatten[minorList],q_Integer,{0,\[Infinity]}],0]]>ephN),Print["Minor lists must consist of 4 or 8 subsets of n."],Block[{susyN=Length[minorList]},If[Not[MemberQ[{4,8},susyN]],Print["You must specify 4 minors for a sYM amplitude or 8 for a SUGRA amplitude"],Block[{cmpt},ephK=ephK[[1]];If[(ephN==3&&Not[MemberQ[{1,2},ephK]])||(ephN>3&&Not[MemberQ[Range[2,ephN-2],ephK]]),Print["The specified minors correspond to a vanishing amplitude"],(cmpt=Position[minorList,#][[All,1]]&/@Range[ephN];(Replace[cmpt,If[susyN==8,{List[x___]:>Which[Length[{x}]==8,mm,Length[{x}]==7,gravitinoBar[Complement[Range[8],{x}][[1]]],Length[{x}]==6,graviPhotonBar@@Complement[Range[8],{x}],Length[{x}]==5,psiBar@@Complement[Range[8],{x}],Length[{x}]==4&&OrderedQ[{{x},Complement[Range[8],{x}]}],phi[x],Length[{x}]==4&&Not[OrderedQ[{{x},Complement[Range[8],{x}]}]],phiBar@@Complement[Range[8],{x}],Length[{x}]==3,psi[x],Length[{x}]==2,graviPhoton[x],Length[{x}]==1,gravitino[x],True,pp]},{Range[4]->m,{}->p,{x_,y_,z_}:>psiBar[Complement[Range[4],{x,y,z}][[1]]],{x_}:>psi[x],{x_,y_}:>If[OrderedQ[{{x,y},Complement[Range[4],{x,y}]}],phi[x,y],phiBar@@Complement[Range[4],{x,y}]]}],{1}]))]]]]]];

dressedMinor[{columnList__Integer}][cMatrix_?MatrixQ]/;(Length[{columnList}]==Length[cMatrix]+2):=Block[{k=Length[DeleteDuplicates[cMatrix]],n=Length[cMatrix[[1]]],relevantColumns=cMatrix[[All,{columnList}]]},If[treeTools`numericMatrixQ[relevantColumns],Det[Join[Transpose[Ls[[{columnList}]]],relevantColumns]],If[k===n-4,Signature[DeleteDuplicates[Join[{columnList},Range[n]]]]sb@@Complement[Range[n],{columnList}],Total[Power[-1,Total[#]-1](ab@@({columnList}[[#]]))Det[relevantColumns[[All,DeleteCases[Range[k+2],Alternatives@@#]]]]&/@Subsets[Range[k+2],{2}]]]]];
dressedMinor[columnList__Integer][cMatrix_?MatrixQ]:=dressedMinor[{columnList}][cMatrix];

minimalNonVanishingComponent[cMatrix_?MatrixQ]:=Block[{nMat=If[treeTools`numericMatrixQ[cMatrix],Join[Transpose[Ls],cMatrix],explicify[Length[cMatrix[[1]]],Join[Array[\[Lambda][#2,#1]&,{2,Length[cMatrix[[1]]]}],DeleteDuplicates@cMatrix]]]},Select[(Join[{1,Length[cMatrix[[1]]]},#]&/@Subsets[DeleteCases[Range[Length[cMatrix[[1]]]-1],Alternatives@@{1}],{Length[DeleteDuplicates[cMatrix]]}]),Not[Det[nMat[[All,#]]]===0]&,1][[1]]];
minimalNonVanishingComponent[superFunction[fcn_,cMatrix_]]:=minimalNonVanishingComponent[cMatrix];


(* ::Subsection:: *)
(*Manipulation of Spinor-Expressions*)


treeTools`functionTypes["D",4]="Manipulations of Spinor Expressions";
treeTools`functionNames["D",4]={"canonicalizeSpinors[n_][exprn_]","permuteLegs[newLegLabels__][exprn_]","bcfwShift[{a_,b_}][exprn_]","expandSpinorBrackets[exprn_]","expandSpinorBrackets[{a_,b_},exprn_]"};


(* ::Subsubsection:: *)
(*Manipulations of Analytic Spinor Expressions*)


canonicalizeSpinors[inputN_:0][exprn_]:=Block[{n=If[inputN===0,Max[Cases[Flatten[Join[Cases[exprn,ab[x__]:>x,{0,\[Infinity]}],Cases[exprn,sb[x__]:>x,{0,\[Infinity]}],Cases[exprn,asb[x__]:>x,{0,\[Infinity]}],Cases[exprn,sab[x__]:>x,{0,\[Infinity]}],Cases[exprn,p[x__]:>x,{0,\[Infinity]}],Cases[exprn,s[x__]:>x,{0,\[Infinity]}]]],q_Integer,{0,\[Infinity]}]],inputN],standardPs},standardPs=Join@@(Partition[Range[n],#,1,1]&/@Range[2,Floor[n/2]]);((exprn//.{p[x__]:>p@@Sort[{x}],ab[x_,y_]:>Signature[{x,y}]ab@@Sort[{x,y}],sb[x_,y_]:>Signature[{x,y}]sb@@Sort[{x,y}]}//.{s[x___]:>s@@(Sort[{Sort[{x}],Complement[Range[n],{x}]}][[1]]),head_[x___,p[],y___]:>0,head_[x_Integer,q__p,y_Integer]:>Block[{duals=(Sort[{Sort[#],Complement[Range[n],#]}][[1]]&/@(List@@@{q})),sign,dropList},sign=Power[-1,Length[{q}]-Count[Transpose[{List@@@{q},duals}],{a_,a_}]];dropList=Partition[RotateLeft[Join[{{y},{x}},duals]],3,1];duals=Complement[#[[2]],Join@@Cases[#[[{1,-1}]],{r_},{1}]]&/@dropList;sign head[x,Sequence@@(p@@@duals),y]]}//.{ab[x_,q___p,y_]:>If[{x,y}==={n,1},ab[x,q,y],If[OrderedQ[{x,y}],ab[x,q,y],-ab[y,Sequence@@Reverse[{q}],x]]],sb[x_,q___p,y_]:>If[{x,y}==={n,1},sb[x,q,y],If[OrderedQ[{x,y}],sb[x,q,y],-sb[y,Sequence@@Reverse[{q}],x]]]}//.{head_[x_Integer,p[q___],y___]:>If[OrderedQ[{Complement[{q},{x}],Complement[Range[n],{x,q}]}],head[x,p@@Complement[{q},{x}],y],-head[x,p@@Complement[Range[n],{x,q}],y]]}//.{head_[y___,p[q___],x_Integer]:>If[OrderedQ[{Complement[{q},{x}],Complement[Range[n],{x,q}]}],head[y,p@@Complement[{q},{x}],x],-head[y,p@@Complement[Range[n],{x,q}],x]]})/.((Total[ab[#1,#2]sb[#1,#2]&@@@Subsets[Sort[#],{2}]]->s@@#)&/@Select[Reverse[standardPs],Length[#]>2&])/.s[x_Integer,y_Integer]:>ab[x,y]sb[x,y]//.{asb[x___,p[y_],q_]:>ab[x,y]sb[y,q],asb[x_,p[y_],q___]:>ab[x,y]sb[y,q],ab[x_,p[y_],q___]:>ab[x,y]asb[Sequence@@Reverse[{q}],y],ab[x___,p[y_],q_]:>ab[y,q]asb[x,y],sb[x_,p[y_],q___]:>sb[x,y]asb[y,q],sb[x___,p[y_],q_]:>sb[y,q]asb[y,Sequence@@Reverse[{x}]]}//.{ab[x_,q___p,y_]:>If[{x,y}==={n,1},ab[x,q,y],If[OrderedQ[{x,y}],ab[x,q,y],-ab[y,Sequence@@Reverse[{q}],x]]],sb[x_,q___p,y_]:>If[{x,y}==={n,1},sb[x,q,y],If[OrderedQ[{x,y}],sb[x,q,y],-sb[y,Sequence@@Reverse[{q}],x]]]}/.{p[x__]:>p@@Sort[{x}],ab[x_,y_]:>Signature[{x,y}]ab@@Sort[{x,y}],sb[x_,y_]:>Signature[{x,y}]sb@@Sort[{x,y}]}//.{head_[x__,p[y__],p[y__],z__]:>-s[y]head[x,z]}//.{head_[a_,p[r1__],p[r2__],b_]:>If[Sort[{a,r1}]===Sort[{r2,b}],-s@@Sort[{r1,a}]head[a,b],head[a,p[r1],p[r2],b]]}//.{head_[x_,p[r__],y_]:>If[OrderedQ[{Sort[{r}],Complement[Range[n],{x,y,r}]}],head[x,p[r],y],-head[x,p@@Complement[Range[n],{x,y,r}],y]](*,head_[x_,q__p,x_]/;EvenQ[Length[{q}]]:>If[Not[OrderedQ[{q}]],-head[x,Sequence@@Reverse[{q}],x],head[x,q,x]]*)(*head_[x_,p[r__],y_]:>If[OrderedQ[{Sort[{r}],Complement[Range[n],{x,y,r}]}],head[x,p[r],y],-head[x,p@@Complement[Range[n],{x,y,r}],y]](*,head_[x_,p[r1__],p[r2__],x_]:>If[OrderedQ[{Sort[{r1}],Complement[Range[n],{x,r1,r2}]}],If[OrderedQ[{Sort[{r2}],Complement[Range[n],{x,r1,r2}]}],-head[x,p[r1],p@@Complement[Range[n],{x,r1,r2}],x],head[x,p[r1],p[r2],x]],-head[x,p@@Complement[Range[n],{x,r1,r2}],p[r2],x]]*),*)}//.{s[x___]:>s@@(Sort[{Sort[{x}],Complement[Range[n],{x}]}][[1]]),head_[x___,p[],y___]:>0,head_[x_Integer,q__p,y_Integer]:>Block[{duals=(Sort[{Sort[#],Complement[Range[n],#]}][[1]]&/@(List@@@{q})),sign,dropList},sign=Power[-1,Length[{q}]-Count[Transpose[{List@@@{q},duals}],{a_,a_}]];dropList=Partition[RotateLeft[Join[{{y},{x}},duals]],3,1];duals=Complement[#[[2]],Join@@Cases[#[[{1,-1}]],{r_},{1}]]&/@dropList;sign head[x,Sequence@@(p@@@duals),y]]}/.Thread[Rule[p@@@(Sort/@standardPs),p@@@standardPs]]/.Thread[Rule[s@@@(Sort/@standardPs),s@@@standardPs]]/.Thread[Rule[ab@@@(Sort/@standardPs[[1;;n]]),(Signature/@standardPs[[1;;n]])*ab@@@(standardPs[[1;;n]])]]/.Thread[Rule[sb@@@(Sort/@standardPs[[1;;n]]),(Signature/@standardPs[[1;;n]])*sb@@@(standardPs[[1;;n]])]])/.((Total[ab[#1,#2]sb[#1,#2]&@@@(Subsets[#,{2}])]->s@@#)&/@Select[Reverse[standardPs],Length[#]>=2&])/.s[x_,y_]:>ab[x,y]sb[x,y]];

permuteLegs[{legs__Integer}][exprn_]:=If[{legs}===Sort[{legs}],exprn,Block[{rule=Thread[Rule[Sort[{legs}],{legs}]],out},out=(exprn/.{ab[x__]:>ab@@({x}/.rule),sb[x__]:>sb@@({x}/.rule),asb[x__]:>asb@@({x}/.rule),sab[x__]:>sab@@({x}/.rule),ss[x__]:>ss@@({x}/.rule),s[x__]:>s@@({x}/.rule),\[Lambda][x_,y_]:>\[Lambda][(x/.rule),y],\[Lambda]b[x_,y_]:>\[Lambda]b[(x/.rule),y],colorFactor[x__]:>colorFactor@@({x}/.rule),tr[x__]:>tr@@({x}/.rule),p[x__]:>p@@({x}/.rule),amp[x__]:>amp@@({x}/.rule),fcn[i_][x__]:>fcn[i]@@({x}/.rule)});out=(out/.{superFunction[fcn_,cMatrix_?MatrixQ]:>superFunction[fcn,cMatrix[[All,Ordering[Range[Length[cMatrix[[1]]]]/.rule]]]]})]];
permuteLegs[legs__Integer][exrpn_]:=permuteLegs[{legs}][exprn];

bcfwShift[{a_Integer,b_Integer}][exprn_]/;(a!=b):=(expandSpinorBrackets[{a,b},exprn]/.{\[Lambda]b[a,x___]:>\[Lambda]b[a,x]-\[Alpha] \[Lambda]b[b,x],\[Lambda][b,x___]:>\[Lambda][b,x]+\[Alpha] \[Lambda][a,x],sb[x___,a,y___]:>sb[x,a,y]-If[MemberQ[{x,y},b],0,\[Alpha] sb[x,b,y]],ab[x___,b,y___]:>ab[x,b,y]+If[MemberQ[{x,y},a],0,\[Alpha] ab[x,a,y]],asb[b,x___,a]:>asb[b,x,a]-\[Alpha] (asb[b,x,b]-asb[a,x,a])-\[Alpha]^2 asb[a,x,b],asb[x___,a]:>asb[x,a]-\[Alpha] asb[x,b],asb[b,x___]:>asb[b,x]+\[Alpha] asb[a,x],s[x___,a,y___]:>If[Not[MemberQ[{x,y},b]],s[x,a,y]+\[Alpha] asb[a,p[x,y],b],s[x,a,y]],s[x___,b,y___]:>If[Not[MemberQ[{x,y},a]],s[x,b,y]-\[Alpha] asb[a,p[x,y],b],s[x,a,y]]})/.{superFunction[fcn_,cMat_]:>superFunction[fcn,(Factor/@#&/@canonicalizeSpinors[Length[cMat[[1]]]][(Transpose[ReplacePart[#,b->#[[b]]-\[Alpha] #[[a]]]&@Transpose[cMat]])]/.{-sb[x_,y_]:>sb[y,x]})]};
bcfwShift[a_Integer,b_Integer][exprn_]/;(a!=b):=bcfwShift[{a,b}][exprn];

expandSpinorBrackets[exprn_]:=((exprn//.{s[x__]:>Total[((ab@@#)(sb@@#)&/@Subsets[{x},{2}])]})//.{asb[x_Integer,q__p,y_Integer]:>Total[Times@@@((ab@@#1sb@@#2&@@@#&/@(Partition[#,2]&/@(Partition[#,2,1]&/@(Tuples@Append[Prepend[(List@@@{q}),{x}],{y}])))))],sab[x_Integer,q__p,y_Integer]:>Total[Times@@@((sb@@#1ab@@#2&@@@#&/@(Partition[#,2]&/@(Partition[#,2,1]&/@(Tuples@Append[Prepend[(List@@@{q}),{x}],{y}])))))],ab[x_Integer,q__p,y_Integer]:>Total[(Times@@@((ab@@#1sb@@#2&@@@#&/@(If[Length[#]==1,Append[#,{}],#]&/@#&/@(Partition[#,2,2,1,{}]&/@(Partition[#,2,1]&/@(Tuples@Append[Prepend[(List@@@{q}),{x}],{y}])))))/.sb[]->1))],sb[x_Integer,q__p,y_Integer]:>Total[(Times@@@((sb@@#1ab@@#2&@@@#&/@(If[Length[#]==1,Append[#,{}],#]&/@#&/@(Partition[#,2,2,1,{}]&/@(Partition[#,2,1]&/@(Tuples@Append[Prepend[(List@@@{q}),{x}],{y}])))))/.ab[]->1))]}//.{ab[x_,x_]:>0,sb[x_,x_]:>0});
expandSpinorBrackets[{a_Integer,b_Integer},exprn_]:=Block[{n=Max[Cases[Flatten[List[{a,b},Cases[exprn,sb[x__]:>x,{0,\[Infinity]}],Cases[exprn,ab[x__]:>x,{0,\[Infinity]}],Cases[exprn,s[x__]:>x,{0,\[Infinity]}],Cases[exprn,asb[x__]:>x,{0,\[Infinity]}],Cases[exprn,sab[x__]:>x,{0,\[Infinity]}],Cases[exprn,p[x__]:>x,{0,\[Infinity]}]]],q_Integer,{0,\[Infinity]}]]},(((exprn//.{s[x___]:>Which[Length[Intersection[{x},{a,b}]]==0,s[x],Length[Intersection[{x},{a,b}]]==2,s@@Complement[Range[n],{x}],True,s[x](*Block[{rest=Complement[{x},{a,b}],anchor=Intersection[{a,b},{x}][[1]]},If[Length[rest]==1,0,s@@rest]-asb[anchor,p@@rest,anchor]]*)]})//.{head_[a,p[y__],rest___]:>If[MemberQ[{y},b]&&Not[MemberQ[{y},a]],head[a,p[a,y],rest],head[a,p[y],rest]],head_[b,p[y__],rest___]:>If[MemberQ[{y},a]&&Not[MemberQ[{y},b]],head[b,p[b,y],rest],head[b,p[y],rest]]}//.{head_[rest__,p[y__],a]:>If[MemberQ[{y},b]&&Not[MemberQ[{y},a]],head[rest,p[a,y],a],head[rest,p[y],a]],head_[rest__,p[y__],b]:>If[MemberQ[{y},a]&&Not[MemberQ[{y},b]],head[rest,p[b,y],b],head[rest,p[y],b]]})/.{head_[x_Integer,q__p,y_Integer]:>Block[{argList=List@@@{q},offSets,sign=1},offSets=Which[Length[Intersection[#,{a,b}]]==0,{#},Length[Intersection[#,{a,b}]]==2,(sign=-sign;{Complement[Range[n],#]}),True,{Complement[#,{a,b}],Intersection[#,{a,b}]}]&/@argList;sign Sum[head[x,Sequence@@(p@@@list),y],{list,Tuples@(offSets)}]]}/.{sab[x___]:>asb@@Reverse[{x}]}//.{sab[x___,p[q_],y___]:>If[MemberQ[{a,b},q],If[EvenQ[Length[{x}]],asb[x,q]asb[q,y],ab[x,q]sb[q,y]],asb[x,p[q],y]],asb[x___,p[q_],y___]:>If[MemberQ[{a,b},q],If[EvenQ[Length[{x}]],asb[x,q]asb[q,y],ab[x,q]sb[q,y]],asb[x,p[q],y]],ab[x___,p[q_],y___]:>If[MemberQ[{a,b},q],If[EvenQ[Length[{x}]],asb[x,q]ab[q,y],ab[x,q]asb[Sequence@@Reverse[{y}],q]],ab[x,p[q],y]],sb[x___,p[q_],y___]:>If[MemberQ[{a,b},q],If[EvenQ[Length[{x}]],asb[q,Sequence@@Reverse[{x}]]sb[q,y],sb[x,q]asb[q,y]],sb[x,p[q],y]]}//.{ab[x___,p[y_],p[r1___,y_,r2___],z___]:>ab[x,p[y],p[r1,r2],z],ab[x___,p[r1___,y_,r2___],p[y_],z___]:>ab[x,p[r1,r2],p[y],z],sb[x___,p[y_],p[r1___,y_,r2___],z___]:>sb[x,p[y],p[r1,r2],z],sb[x___,p[r1___,y_,r2___],p[y_],z___]:>sb[x,p[r1,r2],p[y],z],asb[x___,p[y_],p[r1___,y_,r2___],z___]:>asb[x,p[y],p[r1,r2],z],asb[x___,p[r1___,y_,r2___],p[y_],z___]:>asb[x,p[r1,r2],p[y],z],sab[x___,p[y_],p[r1___,y_,r2___],z___]:>sab[x,p[y],p[r1,r2],z],sab[x___,p[r1___,y_,r2___],p[y_],z___]:>sab[x,p[r1,r2],p[y],z],ab[x___,p[],y___]:>0,asb[x___,p[],y___]:>0,sab[x___,p[],y___]:>0,sb[x___,p[],y___]:>0,sab[x___,p[a],y___]:>If[EvenQ[Length[{x}]],asb[x,a]asb[a,y],ab[x,a]sb[a,y]],sab[x___,p[b],y___]:>If[EvenQ[Length[{x}]],asb[x,b]asb[b,y],ab[x,b]sb[b,y]],asb[x___,p[a],y___]:>If[EvenQ[Length[{x}]],asb[x,a]asb[a,y],ab[x,a]sb[a,y]],asb[x___,p[b],y___]:>If[EvenQ[Length[{x}]],asb[x,b]asb[b,y],ab[x,b]sb[b,y]],ab[x___,p[a],y___]:>If[EvenQ[Length[{x}]],asb[x,a]ab[a,y],ab[x,a]asb[Sequence@@Reverse[{y}],a]],ab[x___,p[b],y___]:>If[EvenQ[Length[{x}]],asb[x,b]ab[b,y],ab[x,b]asb[Sequence@@Reverse[{y}],b]],sb[x___,p[a],y___]:>If[EvenQ[Length[{x}]],asb[a,Sequence@@Reverse[{x}]]sb[a,y],sb[x,a]asb[a,y]],sb[x___,p[b],y___]:>If[EvenQ[Length[{x}]],asb[b,Sequence@@Reverse[{x}]]sb[b,y],sb[x,b]asb[b,y]]})];


treeTools`canonicalizeSs[inputN_:0][exprn_]:=Block[{n=If[inputN===0,Max[Cases[Flatten[Join[Cases[exprn,ab[x__]:>x,{0,\[Infinity]}],Cases[exprn,sb[x__]:>x,{0,\[Infinity]}],Cases[exprn,asb[x__]:>x,{0,\[Infinity]}],Cases[exprn,sab[x__]:>x,{0,\[Infinity]}],Cases[exprn,p[x__]:>x,{0,\[Infinity]}],Cases[exprn,s[x__]:>x,{0,\[Infinity]}]]],q_Integer,{0,\[Infinity]}]],inputN],standardPs},standardPs=Join@@(Partition[Range[n],#,1,1]&/@Range[2,Floor[n/2]]);((exprn//.{s[x___]:>s@@(Sort[{Sort[{x}],Complement[Range[n],{x}]}][[1]])})/.Thread[Rule[s@@@(Sort/@standardPs),s@@@standardPs]])];

treeTools`spinorTransformationFunctions=List[Factor,(#/.Join[{-ab[x_,z_] ab[y_,w_]+ab[x_,y_] ab[z_,w_]:>ab[w,x] ab[y,z],-ab[x_,z_] ab[y_,w_]+ab[x_,y_] ab[z_,w_]:>-ab[x,w] ab[y,z],-ab[x_,z_] ab[y_,w_]+ab[x_,y_] ab[z_,w_]:>-ab[w,x] ab[z,y],-ab[x_,z_] ab[y_,w_]+ab[x_,y_] ab[z_,w_]:>ab[x,w] ab[z,y],ab[w_,z_] ab[x_,y_]+ab[x_,z_] ab[y_,w_]:>-ab[w,x] ab[y,z],ab[w_,z_] ab[x_,y_]+ab[x_,z_] ab[y_,w_]:>ab[x,w] ab[y,z],ab[w_,z_] ab[x_,y_]+ab[x_,z_] ab[y_,w_]:>ab[w,x] ab[z,y],ab[w_,z_] ab[x_,y_]+ab[x_,z_] ab[y_,w_]:>-ab[x,w] ab[z,y],ab[x_,z_] ab[y_,w_]+ab[y_,x_] ab[z_,w_]:>-ab[w,x] ab[y,z],ab[x_,z_] ab[y_,w_]+ab[y_,x_] ab[z_,w_]:>ab[x,w] ab[y,z],ab[x_,z_] ab[y_,w_]+ab[y_,x_] ab[z_,w_]:>ab[w,x] ab[z,y],ab[x_,z_] ab[y_,w_]+ab[y_,x_] ab[z_,w_]:>-ab[x,w] ab[z,y],-ab[x_,z_] ab[y_,w_]+ab[w_,z_] ab[y_,x_]:>ab[w,x] ab[y,z],-ab[x_,z_] ab[y_,w_]+ab[w_,z_] ab[y_,x_]:>-ab[x,w] ab[y,z],-ab[x_,z_] ab[y_,w_]+ab[w_,z_] ab[y_,x_]:>-ab[w,x] ab[z,y],-ab[x_,z_] ab[y_,w_]+ab[w_,z_] ab[y_,x_]:>ab[x,w] ab[z,y],ab[w_,y_] ab[x_,z_]+ab[x_,y_] ab[z_,w_]:>ab[w,x] ab[y,z],ab[w_,y_] ab[x_,z_]+ab[x_,y_] ab[z_,w_]:>-ab[x,w] ab[y,z],ab[w_,y_] ab[x_,z_]+ab[x_,y_] ab[z_,w_]:>-ab[w,x] ab[z,y],ab[w_,y_] ab[x_,z_]+ab[x_,y_] ab[z_,w_]:>ab[x,w] ab[z,y],-ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[x_,z_]:>ab[w,x] ab[y,z],-ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[x_,z_]:>-ab[x,w] ab[y,z],-ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[x_,z_]:>-ab[w,x] ab[z,y],-ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[x_,z_]:>ab[x,w] ab[z,y],ab[w_,y_] ab[x_,z_]-ab[y_,x_] ab[z_,w_]:>ab[w,x] ab[y,z],ab[w_,y_] ab[x_,z_]-ab[y_,x_] ab[z_,w_]:>-ab[x,w] ab[y,z],ab[w_,y_] ab[x_,z_]-ab[y_,x_] ab[z_,w_]:>-ab[w,x] ab[z,y],ab[w_,y_] ab[x_,z_]-ab[y_,x_] ab[z_,w_]:>ab[x,w] ab[z,y],ab[w_,y_] ab[x_,z_]+ab[w_,z_] ab[y_,x_]:>ab[w,x] ab[y,z],ab[w_,y_] ab[x_,z_]+ab[w_,z_] ab[y_,x_]:>-ab[x,w] ab[y,z],ab[w_,y_] ab[x_,z_]+ab[w_,z_] ab[y_,x_]:>-ab[w,x] ab[z,y],ab[w_,y_] ab[x_,z_]+ab[w_,z_] ab[y_,x_]:>ab[x,w] ab[z,y],ab[x_,y_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[y,z],ab[x_,y_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[y,z],ab[x_,y_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[z,y],ab[x_,y_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[z,y],-ab[w_,z_] ab[x_,y_]+ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[y,z],-ab[w_,z_] ab[x_,y_]+ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[y,z],-ab[w_,z_] ab[x_,y_]+ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[z,y],-ab[w_,z_] ab[x_,y_]+ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[z,y],-ab[y_,x_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[y,z],-ab[y_,x_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[y,z],-ab[y_,x_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[z,y],-ab[y_,x_] ab[z_,w_]+ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[z,y],ab[w_,z_] ab[y_,x_]+ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[y,z],ab[w_,z_] ab[y_,x_]+ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[y,z],ab[w_,z_] ab[y_,x_]+ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[z,y],ab[w_,z_] ab[y_,x_]+ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[z,y],ab[x_,y_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[y,z],ab[x_,y_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[y,z],ab[x_,y_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[z,y],ab[x_,y_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[z,y],ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[y,z],ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[y,z],ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[z,y],ab[w_,z_] ab[x_,y_]+ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[z,y],ab[y_,x_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[y,z],ab[y_,x_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[y,z],ab[y_,x_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[z,y],ab[y_,x_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[z,y],ab[w_,z_] ab[y_,x_]-ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[y,z],ab[w_,z_] ab[y_,x_]-ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[y,z],ab[w_,z_] ab[y_,x_]-ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[z,y],ab[w_,z_] ab[y_,x_]-ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[z,y],ab[x_,z_] ab[y_,w_]-ab[x_,y_] ab[z_,w_]:>-ab[w,x] ab[y,z],ab[x_,z_] ab[y_,w_]-ab[x_,y_] ab[z_,w_]:>ab[x,w] ab[y,z],ab[x_,z_] ab[y_,w_]-ab[x_,y_] ab[z_,w_]:>ab[w,x] ab[z,y],ab[x_,z_] ab[y_,w_]-ab[x_,y_] ab[z_,w_]:>-ab[x,w] ab[z,y],-ab[w_,z_] ab[x_,y_]-ab[x_,z_] ab[y_,w_]:>ab[w,x] ab[y,z],-ab[w_,z_] ab[x_,y_]-ab[x_,z_] ab[y_,w_]:>-ab[x,w] ab[y,z],-ab[w_,z_] ab[x_,y_]-ab[x_,z_] ab[y_,w_]:>-ab[w,x] ab[z,y],-ab[w_,z_] ab[x_,y_]-ab[x_,z_] ab[y_,w_]:>ab[x,w] ab[z,y],-ab[x_,z_] ab[y_,w_]-ab[y_,x_] ab[z_,w_]:>ab[w,x] ab[y,z],-ab[x_,z_] ab[y_,w_]-ab[y_,x_] ab[z_,w_]:>-ab[x,w] ab[y,z],-ab[x_,z_] ab[y_,w_]-ab[y_,x_] ab[z_,w_]:>-ab[w,x] ab[z,y],-ab[x_,z_] ab[y_,w_]-ab[y_,x_] ab[z_,w_]:>ab[x,w] ab[z,y],ab[x_,z_] ab[y_,w_]-ab[w_,z_] ab[y_,x_]:>-ab[w,x] ab[y,z],ab[x_,z_] ab[y_,w_]-ab[w_,z_] ab[y_,x_]:>ab[x,w] ab[y,z],ab[x_,z_] ab[y_,w_]-ab[w_,z_] ab[y_,x_]:>ab[w,x] ab[z,y],ab[x_,z_] ab[y_,w_]-ab[w_,z_] ab[y_,x_]:>-ab[x,w] ab[z,y],-ab[w_,y_] ab[x_,z_]-ab[x_,y_] ab[z_,w_]:>-ab[w,x] ab[y,z],-ab[w_,y_] ab[x_,z_]-ab[x_,y_] ab[z_,w_]:>ab[x,w] ab[y,z],-ab[w_,y_] ab[x_,z_]-ab[x_,y_] ab[z_,w_]:>ab[w,x] ab[z,y],-ab[w_,y_] ab[x_,z_]-ab[x_,y_] ab[z_,w_]:>-ab[x,w] ab[z,y],ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[x_,z_]:>-ab[w,x] ab[y,z],ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[x_,z_]:>ab[x,w] ab[y,z],ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[x_,z_]:>ab[w,x] ab[z,y],ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[x_,z_]:>-ab[x,w] ab[z,y],-ab[w_,y_] ab[x_,z_]+ab[y_,x_] ab[z_,w_]:>-ab[w,x] ab[y,z],-ab[w_,y_] ab[x_,z_]+ab[y_,x_] ab[z_,w_]:>ab[x,w] ab[y,z],-ab[w_,y_] ab[x_,z_]+ab[y_,x_] ab[z_,w_]:>ab[w,x] ab[z,y],-ab[w_,y_] ab[x_,z_]+ab[y_,x_] ab[z_,w_]:>-ab[x,w] ab[z,y],-ab[w_,y_] ab[x_,z_]-ab[w_,z_] ab[y_,x_]:>-ab[w,x] ab[y,z],-ab[w_,y_] ab[x_,z_]-ab[w_,z_] ab[y_,x_]:>ab[x,w] ab[y,z],-ab[w_,y_] ab[x_,z_]-ab[w_,z_] ab[y_,x_]:>ab[w,x] ab[z,y],-ab[w_,y_] ab[x_,z_]-ab[w_,z_] ab[y_,x_]:>-ab[x,w] ab[z,y],-ab[x_,y_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[y,z],-ab[x_,y_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[y,z],-ab[x_,y_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[z,y],-ab[x_,y_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[z,y],ab[w_,z_] ab[x_,y_]-ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[y,z],ab[w_,z_] ab[x_,y_]-ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[y,z],ab[w_,z_] ab[x_,y_]-ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[z,y],ab[w_,z_] ab[x_,y_]-ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[z,y],ab[y_,x_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[y,z],ab[y_,x_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[y,z],ab[y_,x_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[z,y],ab[y_,x_] ab[z_,w_]-ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[z,y],-ab[w_,z_] ab[y_,x_]-ab[y_,w_] ab[z_,x_]:>-ab[w,x] ab[y,z],-ab[w_,z_] ab[y_,x_]-ab[y_,w_] ab[z_,x_]:>ab[x,w] ab[y,z],-ab[w_,z_] ab[y_,x_]-ab[y_,w_] ab[z_,x_]:>ab[w,x] ab[z,y],-ab[w_,z_] ab[y_,x_]-ab[y_,w_] ab[z_,x_]:>-ab[x,w] ab[z,y],-ab[x_,y_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[y,z],-ab[x_,y_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[y,z],-ab[x_,y_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[z,y],-ab[x_,y_] ab[z_,w_]+ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[z,y],-ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[y,z],-ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[y,z],-ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[z,y],-ab[w_,z_] ab[x_,y_]-ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[z,y],-ab[y_,x_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[y,z],-ab[y_,x_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[y,z],-ab[y_,x_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[z,y],-ab[y_,x_] ab[z_,w_]-ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[z,y],-ab[w_,z_] ab[y_,x_]+ab[w_,y_] ab[z_,x_]:>-ab[w,x] ab[y,z],-ab[w_,z_] ab[y_,x_]+ab[w_,y_] ab[z_,x_]:>ab[x,w] ab[y,z],-ab[w_,z_] ab[y_,x_]+ab[w_,y_] ab[z_,x_]:>ab[w,x] ab[z,y],-ab[w_,z_] ab[y_,x_]+ab[w_,y_] ab[z_,x_]:>-ab[x,w] ab[z,y]},{-sb[x_,z_] sb[y_,w_]+sb[x_,y_] sb[z_,w_]:>-sb[x,w] sb[y,z],-sb[x_,z_] sb[y_,w_]+sb[x_,y_] sb[z_,w_]:>sb[x,w] sb[z,y],-sb[x_,z_] sb[y_,w_]+sb[x_,y_] sb[z_,w_]:>sb[w,x] sb[y,z],-sb[x_,z_] sb[y_,w_]+sb[x_,y_] sb[z_,w_]:>-sb[w,x] sb[z,y],sb[w_,z_] sb[x_,y_]+sb[x_,z_] sb[y_,w_]:>sb[x,w] sb[y,z],sb[w_,z_] sb[x_,y_]+sb[x_,z_] sb[y_,w_]:>-sb[x,w] sb[z,y],sb[w_,z_] sb[x_,y_]+sb[x_,z_] sb[y_,w_]:>-sb[w,x] sb[y,z],sb[w_,z_] sb[x_,y_]+sb[x_,z_] sb[y_,w_]:>sb[w,x] sb[z,y],sb[x_,z_] sb[y_,w_]+sb[y_,x_] sb[z_,w_]:>sb[x,w] sb[y,z],sb[x_,z_] sb[y_,w_]+sb[y_,x_] sb[z_,w_]:>-sb[x,w] sb[z,y],sb[x_,z_] sb[y_,w_]+sb[y_,x_] sb[z_,w_]:>-sb[w,x] sb[y,z],sb[x_,z_] sb[y_,w_]+sb[y_,x_] sb[z_,w_]:>sb[w,x] sb[z,y],-sb[x_,z_] sb[y_,w_]+sb[w_,z_] sb[y_,x_]:>-sb[x,w] sb[y,z],-sb[x_,z_] sb[y_,w_]+sb[w_,z_] sb[y_,x_]:>sb[x,w] sb[z,y],-sb[x_,z_] sb[y_,w_]+sb[w_,z_] sb[y_,x_]:>sb[w,x] sb[y,z],-sb[x_,z_] sb[y_,w_]+sb[w_,z_] sb[y_,x_]:>-sb[w,x] sb[z,y],sb[w_,y_] sb[x_,z_]+sb[x_,y_] sb[z_,w_]:>-sb[x,w] sb[y,z],sb[w_,y_] sb[x_,z_]+sb[x_,y_] sb[z_,w_]:>sb[x,w] sb[z,y],sb[w_,y_] sb[x_,z_]+sb[x_,y_] sb[z_,w_]:>sb[w,x] sb[y,z],sb[w_,y_] sb[x_,z_]+sb[x_,y_] sb[z_,w_]:>-sb[w,x] sb[z,y],-sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[x_,z_]:>-sb[x,w] sb[y,z],-sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[x_,z_]:>sb[x,w] sb[z,y],-sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[x_,z_]:>sb[w,x] sb[y,z],-sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[x_,z_]:>-sb[w,x] sb[z,y],sb[w_,y_] sb[x_,z_]-sb[y_,x_] sb[z_,w_]:>-sb[x,w] sb[y,z],sb[w_,y_] sb[x_,z_]-sb[y_,x_] sb[z_,w_]:>sb[x,w] sb[z,y],sb[w_,y_] sb[x_,z_]-sb[y_,x_] sb[z_,w_]:>sb[w,x] sb[y,z],sb[w_,y_] sb[x_,z_]-sb[y_,x_] sb[z_,w_]:>-sb[w,x] sb[z,y],sb[w_,y_] sb[x_,z_]+sb[w_,z_] sb[y_,x_]:>-sb[x,w] sb[y,z],sb[w_,y_] sb[x_,z_]+sb[w_,z_] sb[y_,x_]:>sb[x,w] sb[z,y],sb[w_,y_] sb[x_,z_]+sb[w_,z_] sb[y_,x_]:>sb[w,x] sb[y,z],sb[w_,y_] sb[x_,z_]+sb[w_,z_] sb[y_,x_]:>-sb[w,x] sb[z,y],sb[x_,y_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[y,z],sb[x_,y_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[z,y],sb[x_,y_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[y,z],sb[x_,y_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[z,y],-sb[w_,z_] sb[x_,y_]+sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[y,z],-sb[w_,z_] sb[x_,y_]+sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[z,y],-sb[w_,z_] sb[x_,y_]+sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[y,z],-sb[w_,z_] sb[x_,y_]+sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[z,y],-sb[y_,x_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[y,z],-sb[y_,x_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[z,y],-sb[y_,x_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[y,z],-sb[y_,x_] sb[z_,w_]+sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[z,y],sb[w_,z_] sb[y_,x_]+sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[y,z],sb[w_,z_] sb[y_,x_]+sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[z,y],sb[w_,z_] sb[y_,x_]+sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[y,z],sb[w_,z_] sb[y_,x_]+sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[z,y],sb[x_,y_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[y,z],sb[x_,y_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[z,y],sb[x_,y_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[y,z],sb[x_,y_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[z,y],sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[y,z],sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[z,y],sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[y,z],sb[w_,z_] sb[x_,y_]+sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[z,y],sb[y_,x_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[y,z],sb[y_,x_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[z,y],sb[y_,x_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[y,z],sb[y_,x_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[z,y],sb[w_,z_] sb[y_,x_]-sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[y,z],sb[w_,z_] sb[y_,x_]-sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[z,y],sb[w_,z_] sb[y_,x_]-sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[y,z],sb[w_,z_] sb[y_,x_]-sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[z,y],sb[x_,z_] sb[y_,w_]-sb[x_,y_] sb[z_,w_]:>sb[x,w] sb[y,z],sb[x_,z_] sb[y_,w_]-sb[x_,y_] sb[z_,w_]:>-sb[x,w] sb[z,y],sb[x_,z_] sb[y_,w_]-sb[x_,y_] sb[z_,w_]:>-sb[w,x] sb[y,z],sb[x_,z_] sb[y_,w_]-sb[x_,y_] sb[z_,w_]:>sb[w,x] sb[z,y],-sb[w_,z_] sb[x_,y_]-sb[x_,z_] sb[y_,w_]:>-sb[x,w] sb[y,z],-sb[w_,z_] sb[x_,y_]-sb[x_,z_] sb[y_,w_]:>sb[x,w] sb[z,y],-sb[w_,z_] sb[x_,y_]-sb[x_,z_] sb[y_,w_]:>sb[w,x] sb[y,z],-sb[w_,z_] sb[x_,y_]-sb[x_,z_] sb[y_,w_]:>-sb[w,x] sb[z,y],-sb[x_,z_] sb[y_,w_]-sb[y_,x_] sb[z_,w_]:>-sb[x,w] sb[y,z],-sb[x_,z_] sb[y_,w_]-sb[y_,x_] sb[z_,w_]:>sb[x,w] sb[z,y],-sb[x_,z_] sb[y_,w_]-sb[y_,x_] sb[z_,w_]:>sb[w,x] sb[y,z],-sb[x_,z_] sb[y_,w_]-sb[y_,x_] sb[z_,w_]:>-sb[w,x] sb[z,y],sb[x_,z_] sb[y_,w_]-sb[w_,z_] sb[y_,x_]:>sb[x,w] sb[y,z],sb[x_,z_] sb[y_,w_]-sb[w_,z_] sb[y_,x_]:>-sb[x,w] sb[z,y],sb[x_,z_] sb[y_,w_]-sb[w_,z_] sb[y_,x_]:>-sb[w,x] sb[y,z],sb[x_,z_] sb[y_,w_]-sb[w_,z_] sb[y_,x_]:>sb[w,x] sb[z,y],-sb[w_,y_] sb[x_,z_]-sb[x_,y_] sb[z_,w_]:>sb[x,w] sb[y,z],-sb[w_,y_] sb[x_,z_]-sb[x_,y_] sb[z_,w_]:>-sb[x,w] sb[z,y],-sb[w_,y_] sb[x_,z_]-sb[x_,y_] sb[z_,w_]:>-sb[w,x] sb[y,z],-sb[w_,y_] sb[x_,z_]-sb[x_,y_] sb[z_,w_]:>sb[w,x] sb[z,y],sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[x_,z_]:>sb[x,w] sb[y,z],sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[x_,z_]:>-sb[x,w] sb[z,y],sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[x_,z_]:>-sb[w,x] sb[y,z],sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[x_,z_]:>sb[w,x] sb[z,y],-sb[w_,y_] sb[x_,z_]+sb[y_,x_] sb[z_,w_]:>sb[x,w] sb[y,z],-sb[w_,y_] sb[x_,z_]+sb[y_,x_] sb[z_,w_]:>-sb[x,w] sb[z,y],-sb[w_,y_] sb[x_,z_]+sb[y_,x_] sb[z_,w_]:>-sb[w,x] sb[y,z],-sb[w_,y_] sb[x_,z_]+sb[y_,x_] sb[z_,w_]:>sb[w,x] sb[z,y],-sb[w_,y_] sb[x_,z_]-sb[w_,z_] sb[y_,x_]:>sb[x,w] sb[y,z],-sb[w_,y_] sb[x_,z_]-sb[w_,z_] sb[y_,x_]:>-sb[x,w] sb[z,y],-sb[w_,y_] sb[x_,z_]-sb[w_,z_] sb[y_,x_]:>-sb[w,x] sb[y,z],-sb[w_,y_] sb[x_,z_]-sb[w_,z_] sb[y_,x_]:>sb[w,x] sb[z,y],-sb[x_,y_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[y,z],-sb[x_,y_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[z,y],-sb[x_,y_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[y,z],-sb[x_,y_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[z,y],sb[w_,z_] sb[x_,y_]-sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[y,z],sb[w_,z_] sb[x_,y_]-sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[z,y],sb[w_,z_] sb[x_,y_]-sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[y,z],sb[w_,z_] sb[x_,y_]-sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[z,y],sb[y_,x_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[y,z],sb[y_,x_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[z,y],sb[y_,x_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[y,z],sb[y_,x_] sb[z_,w_]-sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[z,y],-sb[w_,z_] sb[y_,x_]-sb[y_,w_] sb[z_,x_]:>sb[x,w] sb[y,z],-sb[w_,z_] sb[y_,x_]-sb[y_,w_] sb[z_,x_]:>-sb[x,w] sb[z,y],-sb[w_,z_] sb[y_,x_]-sb[y_,w_] sb[z_,x_]:>-sb[w,x] sb[y,z],-sb[w_,z_] sb[y_,x_]-sb[y_,w_] sb[z_,x_]:>sb[w,x] sb[z,y],-sb[x_,y_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[y,z],-sb[x_,y_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[z,y],-sb[x_,y_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[y,z],-sb[x_,y_] sb[z_,w_]+sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[z,y],-sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[y,z],-sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[z,y],-sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[y,z],-sb[w_,z_] sb[x_,y_]-sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[z,y],-sb[y_,x_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[y,z],-sb[y_,x_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[z,y],-sb[y_,x_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[y,z],-sb[y_,x_] sb[z_,w_]-sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[z,y],-sb[w_,z_] sb[y_,x_]+sb[w_,y_] sb[z_,x_]:>sb[x,w] sb[y,z],-sb[w_,z_] sb[y_,x_]+sb[w_,y_] sb[z_,x_]:>-sb[x,w] sb[z,y],-sb[w_,z_] sb[y_,x_]+sb[w_,y_] sb[z_,x_]:>-sb[w,x] sb[y,z],-sb[w_,z_] sb[y_,x_]+sb[w_,y_] sb[z_,x_]:>sb[w,x] sb[z,y]}])&,(#/.{ab[x_,y1_] sb[y1_,z_]+ab[x_,y2_] sb[y2_,z_]:>asb[x,p[y1,y2],z],ab[x_,y1_] sb[y1_,z_]-ab[x_,y2_] sb[z_,y2_]:>asb[x,p[y1,y2],z],ab[x_,y2_] sb[y2_,z_]-ab[x_,y1_] sb[z_,y1_]:>asb[x,p[y1,y2],z],ab[x_,y1_] sb[z_,y1_]+ab[x_,y2_] sb[z_,y2_]:>-asb[x,p[y1,y2],z],ab[x_,y1_] sb[y1_,z_]-ab[y2_,x_] sb[y2_,z_]:>asb[x,p[y1,y2],z],ab[x_,y1_] sb[y1_,z_]+ab[y2_,x_] sb[z_,y2_]:>asb[x,p[y1,y2],z],ab[y2_,x_] sb[y2_,z_]+ab[x_,y1_] sb[z_,y1_]:>-asb[x,p[y1,y2],z],-ab[x_,y1_] sb[z_,y1_]+ab[y2_,x_] sb[z_,y2_]:>asb[x,p[y1,y2],z],-ab[y1_,x_] sb[y1_,z_]+ab[x_,y2_] sb[y2_,z_]:>asb[x,p[y1,y2],z],ab[y1_,x_] sb[y1_,z_]+ab[x_,y2_] sb[z_,y2_]:>-asb[x,p[y1,y2],z],ab[x_,y2_] sb[y2_,z_]+ab[y1_,x_] sb[z_,y1_]:>asb[x,p[y1,y2],z],ab[y1_,x_] sb[z_,y1_]-ab[x_,y2_] sb[z_,y2_]:>asb[x,p[y1,y2],z],ab[y1_,x_] sb[y1_,z_]+ab[y2_,x_] sb[y2_,z_]:>-asb[x,p[y1,y2],z],-ab[y1_,x_] sb[y1_,z_]+ab[y2_,x_] sb[z_,y2_]:>asb[x,p[y1,y2],z],-ab[y2_,x_] sb[y2_,z_]+ab[y1_,x_] sb[z_,y1_]:>asb[x,p[y1,y2],z],ab[y1_,x_] sb[z_,y1_]+ab[y2_,x_] sb[z_,y2_]:>asb[x,p[y1,y2],z],-ab[x_,y1_] sb[y1_,z_]-ab[x_,y2_] sb[y2_,z_]:>-asb[x,p[y1,y2],z],-ab[x_,y1_] sb[y1_,z_]+ab[x_,y2_] sb[z_,y2_]:>-asb[x,p[y1,y2],z],-ab[x_,y2_] sb[y2_,z_]+ab[x_,y1_] sb[z_,y1_]:>-asb[x,p[y1,y2],z],-ab[x_,y1_] sb[z_,y1_]-ab[x_,y2_] sb[z_,y2_]:>asb[x,p[y1,y2],z],-ab[x_,y1_] sb[y1_,z_]+ab[y2_,x_] sb[y2_,z_]:>-asb[x,p[y1,y2],z],-ab[x_,y1_] sb[y1_,z_]-ab[y2_,x_] sb[z_,y2_]:>-asb[x,p[y1,y2],z],-ab[y2_,x_] sb[y2_,z_]-ab[x_,y1_] sb[z_,y1_]:>asb[x,p[y1,y2],z],ab[x_,y1_] sb[z_,y1_]-ab[y2_,x_] sb[z_,y2_]:>-asb[x,p[y1,y2],z],ab[y1_,x_] sb[y1_,z_]-ab[x_,y2_] sb[y2_,z_]:>-asb[x,p[y1,y2],z],-ab[y1_,x_] sb[y1_,z_]-ab[x_,y2_] sb[z_,y2_]:>asb[x,p[y1,y2],z],-ab[x_,y2_] sb[y2_,z_]-ab[y1_,x_] sb[z_,y1_]:>-asb[x,p[y1,y2],z],-ab[y1_,x_] sb[z_,y1_]+ab[x_,y2_] sb[z_,y2_]:>-asb[x,p[y1,y2],z],-ab[y1_,x_] sb[y1_,z_]-ab[y2_,x_] sb[y2_,z_]:>asb[x,p[y1,y2],z],ab[y1_,x_] sb[y1_,z_]-ab[y2_,x_] sb[z_,y2_]:>-asb[x,p[y1,y2],z],ab[y2_,x_] sb[y2_,z_]-ab[y1_,x_] sb[z_,y1_]:>-asb[x,p[y1,y2],z],-ab[y1_,x_] sb[z_,y1_]-ab[y2_,x_] sb[z_,y2_]:>-asb[x,p[y1,y2],z]})&,(#/.{asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[x_,y1_,y2__] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[x_,y1_,y2__] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[x_,y2__,y1_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[x_,y2__,y1_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y1_,x_,y2__] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y1_,x_,y2__] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y1_,y2__,x_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y1_,y2__,x_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y2__,x_,y1_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y2__,x_,y1_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y2__,y1_,x_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y2__,y1_,x_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[x_,y1_,y2__] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[x_,y1_,y2__] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[x_,y2__,y1_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[x_,y2__,y1_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y1_,x_,y2__] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y1_,x_,y2__] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y1_,y2__,x_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y1_,y2__,x_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y2__,x_,y1_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y2__,x_,y1_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y2__,y1_,x_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y2__,y1_,x_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[x_,y1_,y2__] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[x_,y1_,y2__] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[x_,y2__,y1_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[x_,y2__,y1_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y1_,x_,y2__] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y1_,x_,y2__] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y1_,y2__,x_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y1_,y2__,x_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y2__,x_,y1_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y2__,x_,y1_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y2__,y1_,x_] sb[z_,w_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y2__,y1_,x_] sb[z_,w_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[x_,y1_,y2__] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[x_,y1_,y2__] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[x_,y2__,y1_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[x_,y2__,y1_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y1_,x_,y2__] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y1_,x_,y2__] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y1_,y2__,x_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y1_,y2__,x_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y2__,x_,y1_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y2__,x_,y1_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y2__,y1_,x_] sb[w_,z_]:>-asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y2__,y1_,x_] sb[w_,z_]:>-asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[x_,y1_,y2__] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[x_,y1_,y2__] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[x_,y2__,y1_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[x_,y2__,y1_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y1_,x_,y2__] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y1_,x_,y2__] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y1_,y2__,x_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y1_,y2__,x_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y2__,x_,y1_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y2__,x_,y1_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[x_,z_] s[y2__,y1_,x_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[x_,z_] s[y2__,y1_,x_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[x_,y1_,y2__] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[x_,y1_,y2__] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[x_,y2__,y1_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[x_,y2__,y1_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y1_,x_,y2__] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y1_,x_,y2__] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y1_,y2__,x_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y1_,y2__,x_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y2__,x_,y1_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y2__,x_,y1_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[x_,z_] s[y2__,y1_,x_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[x_,z_] s[y2__,y1_,x_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[x_,y1_,y2__] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[x_,y1_,y2__] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[x_,y2__,y1_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[x_,y2__,y1_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y1_,x_,y2__] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y1_,x_,y2__] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y1_,y2__,x_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y1_,y2__,x_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y2__,x_,y1_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y2__,x_,y1_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]+ab[z_,x_] s[y2__,y1_,x_] sb[z_,w_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]+ab[z_,x_] s[y2__,y1_,x_] sb[z_,w_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[x_,y1_,y2__] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[x_,y1_,y2__] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[x_,y2__,y1_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[x_,y2__,y1_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y1_,x_,y2__] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y1_,x_,y2__] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y1_,y2__,x_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y1_,y2__,x_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y2__,x_,y1_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y2__,x_,y1_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w],-asb[x_,p[y1_,y2__],w_] s[z_,w_]-ab[z_,x_] s[y2__,y1_,x_] sb[w_,z_]:>asb[x,p[y1,y2],p[x,y1,y2,w],p[z],w],-asb[x_,p[y2__,y1_],w_] s[z_,w_]-ab[z_,x_] s[y2__,y1_,x_] sb[w_,z_]:>asb[x,p[y2,y1],p[x,y1,y2,w],p[z],w]})&,(#//.{asb[x_,p[y1__],z_]+ab[x_,y2_] sb[y2_,x_]:>asb[x,p[y1,y2],z],asb[x_,p[y1__],z_]+ab[x_,y2_] sb[y2_,x_]:>asb[x,p[y2,y1],z],asb[x_,p[y1__],z_]-ab[x_,y2_] sb[x_,y2_]:>asb[x,p[y1,y2],z],asb[x_,p[y1__],z_]-ab[x_,y2_] sb[x_,y2_]:>asb[x,p[y2,y1],z],asb[x_,p[y1__],z_]-ab[y2_,x_] sb[y2_,x_]:>asb[x,p[y1,y2],z],asb[x_,p[y1__],z_]-ab[y2_,x_] sb[y2_,x_]:>asb[x,p[y2,y1],z],asb[x_,p[y1__],z_]+ab[y2_,x_] sb[x_,y2_]:>asb[x,p[y1,y2],z],asb[x_,p[y1__],z_]+ab[y2_,x_] sb[x_,y2_]:>asb[x,p[y2,y1],z],-asb[x_,p[y1__],z_]-ab[x_,y2_] sb[y2_,x_]:>-asb[x,p[y1,y2],z],-asb[x_,p[y1__],z_]-ab[x_,y2_] sb[y2_,x_]:>-asb[x,p[y2,y1],z],-asb[x_,p[y1__],z_]+ab[x_,y2_] sb[x_,y2_]:>-asb[x,p[y1,y2],z],-asb[x_,p[y1__],z_]+ab[x_,y2_] sb[x_,y2_]:>-asb[x,p[y2,y1],z],-asb[x_,p[y1__],z_]+ab[y2_,x_] sb[y2_,x_]:>-asb[x,p[y1,y2],z],-asb[x_,p[y1__],z_]+ab[y2_,x_] sb[y2_,x_]:>-asb[x,p[y2,y1],z],-asb[x_,p[y1__],z_]-ab[y2_,x_] sb[x_,y2_]:>-asb[x,p[y1,y2],z],-asb[x_,p[y1__],z_]-ab[y2_,x_] sb[x_,y2_]:>-asb[x,p[y2,y1],z]})&,(#//.{asb[x_,p[y__],z_]ab[z_,w_]:>ab[x,p[y],p[z],w],asb[x_,p[y__],z_]ab[w_,z_]:>-ab[x,p[y],p[z],w]})&,(#//.{ab[x___,p[y1__],z___]+ab[x__,p[y2__],z__]:>ab[x,p[y1,y2],z],-ab[x___,p[y1__],z___]-ab[x__,p[y2__],z__]:>-ab[x,p[y1,y2],z],asb[x___,p[y1__],z___]+asb[x__,p[y2__],z__]:>asb[x,p[y1,y2],z],asb[x___,p[y1__],z__]+ab[x__,y2_] sb[y2_,z__]:>asb[x,p[y1,y2],z],asb[x___,p[y1__],z__]+ab[x__,y2_] sb[y2_,z__]:>asb[x,p[y1,y2],z],sb[x___,p[y1__],z___]+sb[x__,p[y2__],z__]:>sb[x,p[y1,y2],z]}&),(#/.{sb[x_,y1_]ab[y1_,z_]+asb[z_,p[y2__],x_]:>asb[z,p[y1,y2],x]})&,(#/.{ab[x_,z_] asb[y_,q___]-ab[x_,y_] asb[z_,q___]:>ab[y,z] asb[x,q],ab[x_,z_] asb[y_,q___]+ab[y_,x_] asb[z_,q___]:>ab[y,z] asb[x,q],-ab[z_,x_] asb[y_,q___]-ab[x_,y_] asb[z_,q___]:>ab[y,z] asb[x,q],-ab[z_,x_] asb[y_,q___]+ab[y_,x_] asb[z_,q___]:>ab[y,z] asb[x,q],-ab[x_,z_] asb[y_,q___]+ab[x_,y_] asb[z_,q___]:>-ab[y,z] asb[x,q],-ab[x_,z_] asb[y_,q___]-ab[y_,x_] asb[z_,q___]:>-ab[y,z] asb[x,q],ab[z_,x_] asb[y_,q___]+ab[x_,y_] asb[z_,q___]:>-ab[y,z] asb[x,q],ab[z_,x_] asb[y_,q___]-ab[y_,x_] asb[z_,q___]:>-ab[y,z] asb[x,q]})&];


(* ::Subsection:: *)
(*Analytic Expressions Involving Momentum-Twistor Variables*)


treeTools`functionTypes["D",5]="Analytic Expressions of Momentum Twistors";
treeTools`functionNames["D",5]={"R[twistorLabels__]","ab[a_,b_,c_,d_]","cap[{line__},{plane__}]","","toSuperTwistorFunctions[n_:,gaugeFixQ_:True][rProducts_]","simplifyTwistorBrackets[exprn_]","expandTwistorBrackets[exprn_]"};


toSuperTwistorFunctions[inputN_Integer:0,gaugeFixQ_:False,flippedQ_:False][exprn_]:=Module[{n=If[inputN>0,inputN,Max[Join[Range[5],Cases[Cases[exprn,R[x___]:>{x},{0,\[Infinity]}],q_Integer,{0,\[Infinity]}]]]],ephDelta,ephR,out},Unprotect[R];ClearAll[R];R[x__]:=R[x]=Signature[Ordering[{x}]]ephR@@Sort[{x}];out=exprn;ClearAll[R];Protect[R];ephDelta[x___,cap[y_,z_,q___],w___]:=ephDelta[x,cap[y,z],w]=Block[{fullRange=Join[y,z]},Total[(ephDelta[x,fullRange[[#1]],w] ab@@RotateLeft[Partition[fullRange,4,1,1]][[#1]]&)/@Range[Length[y]]]/.ab[r1___,s_,r2___,s_,r3___]:>0/.ab[r___]:>(Signature[{r}]If[TrueQ[gaugeFixQ],simplifyTwistorBrackets[ab@@Sort[{r}]],ab@@Sort[{r}]])];ephDelta[x___,y_,z___,y_,w___]:=0;ephDelta[x___Integer]:=ephDelta[x]={Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],n]]};ephR[x__]:=ephR[x]=If[TrueQ[gaugeFixQ],Block[{factors=FactorList[Signature[Ordering[{x}]]Times@@simplifyTwistorBrackets[ab@@@Partition[Sort[{x}],4,1,1]]],gf},gf=Times@@Power@@@(Function[{r,y},{r,Sign[y]Floor[(Abs[y]+1)/4]}]@@@Select[factors,Abs[#[[2]]]>1&]);superFunction[If[TrueQ[flippedQ],#,1/#]&@(Times@@(Power@@@factors)Power[gf,-4]),1/gf ephDelta[x]]],superFunction[If[TrueQ[flippedQ],#,1/#]&@(Times@@(ab@@@Partition[{x},4,1,1])), ephDelta[x]]];out=out//.superFunctionProductRule;out];

simplifyTwistorBrackets[exprn0_]:=Block[{exprn},(Unprotect[ab];ClearAll[ab,treeTools`abE];exprn=ReleaseHold[exprn0];ab[x__]/;Length[{x}]==4:=ab[x]=treeTools`simplifiedAB[x];exprn=exprn;ClearAll[ab];treeTools`abE=ab;exprn=exprn;ClearAll[ab,treeTools`abE];Protect[ab];exprn)];SetAttributes[simplifyTwistorBrackets,HoldFirst];

expandTwistorBrackets[exprn_]:=(exprn//.{ab[x___,cap[{y1_,y2_},{z___}],w___]:>ab[x,y1,w]ab[y2,z]+ab[x,y2,w]ab[z,y1],ab[x___,cap[{y1_,y2_,y3_},{z___}],w___]:>If[Length[{z}]==2,ab[x,y1,w]ab[y2,y3,z]+ab[x,y2,w]ab[y3,z,y1]+ab[x,y3,w]ab[z,y1,y2],ab[x,y1,y2,w]ab[y3,z]+ab[x,y2,y3,w]ab[y1,z]+ab[x,y3,y1,w]ab[y2,z]]}//.ab[x___Integer,y_Integer,z___Integer,y_Integer,w___Integer]:>0);


treeTools`simplifiedAB[zList__]/;Length[{zList}]==4:=treeTools`simplifiedAB[zList]=(((treeTools`abE[zList]//.{treeTools`abE[x___Integer,cap[{a__Integer},{b__Integer}],y___Integer]:>Which[Length[Intersection[{a},{x,y}]]==1,Power[-1,Flatten[Position[{a},Intersection[{a},{x,y}][[1]],1]][[1]]]treeTools`abE[x,Complement[{a},{x,y}][[1]],y]treeTools`abE[Intersection[{a},{x,y}][[1]],b],Length[Intersection[{b},{x,y}]]==2,Signature[Select[{b},MemberQ[{x,y},#]&]](*Signature[Select[{x,y},MemberQ[{b},#]&]]*)Power[-1,Flatten[Position[{b},Complement[{b},{x,y}][[1]],1]][[1]]]treeTools`abE[x,Complement[{b},{x,y}][[1]],y]treeTools`abE[a,Sequence@@(Intersection[{b},{x,y}])],True,treeTools`abE[x,cap[{a},{b}],y]],treeTools`abE[args__]:>Block[{bracket=List[args]},Block[{caps=Position[bracket,cap[{x__},{y__}],{0,\[Infinity]}],capPairs,out,simplify},caps={{##},DeleteCases[bracket[[Sequence@@({##}[[1;;-2]])]],bracket[[##]]],List@@bracket[[##]]}&@@@(caps);capPairs=Select[Join@@(Function[{len},Select[caps,Length[#[[2]]]==len&]]/@Range[3]),Length[#[[1]]]>=1&];out=Catch[(simplify=Select[capPairs,Length[Intersection[#[[3,1]],#[[2]]]]>0&,1];If[Length[simplify]==1,(simplify=simplify[[1]];Block[{shared=Intersection[simplify[[3,1]],simplify[[2]]]},Throw[Power[-1,Flatten[Position[simplify[[3,1]],shared[[1]],1]][[1]]]treeTools`abE[shared[[1]],Sequence@@simplify[[3,2]]]treeTools`abE@@ReplacePart[bracket,simplify[[1]]->Complement[simplify[[3,1]],simplify[[2]]][[1]]]]])];simplify=Select[capPairs,Length[Intersection[#[[3,2]],#[[2]]]]==2&,1];If[Length[simplify]==1,(simplify=simplify[[1]];Block[{distinct=Complement[simplify[[3,2]],simplify[[2]]][[1]]},Throw[Power[-1,Flatten[Position[simplify[[3,2]],distinct,1]][[1]]-0Flatten[Position[simplify[[3,2]],Complement[simplify[[3,2]],simplify[[2]]][[1]],1]][[1]]](*Signature[Select[simplify[[3,2]],Not[MemberQ[{distinct},#]]&]]*)treeTools`abE[Sequence@@(simplify[[3,1]]),Sequence@@(Select[simplify[[3,2]],Not[MemberQ[{distinct},#]]&])]treeTools`abE@@ReplacePart[bracket,simplify[[1]]->(Complement[simplify[[3,2]],simplify[[2]]][[1]])]]])];simplify=Select[capPairs,Count[#[[3,2]],cap[__],{0,\[Infinity]}]==1&&Count[#[[2]],cap[__],{0,\[Infinity]}]==0&&Length[#[[2]]]==3&,1];If[Length[simplify]==1,(simplify=simplify[[1]];Block[{rest=Flatten[Position[bracket,#,{Length[simplify[[1]]]},1]]&/@simplify[[2]]},Throw[-treeTools`abE@@ReplacePart[bracket,{simplify[[1]]->cap[simplify[[3,1]],simplify[[2]]],rest[[1]]->simplify[[3,2,1]],rest[[2]]->simplify[[3,2,2]],rest[[3]]->simplify[[3,2,3]]}]]];)];treeTools`abE@@bracket)];out]]}//.{treeTools`abE[x___,cap[{a__},{b__}],y___]:>Which[Length[Intersection[{a},{x,y}]]==1,Power[-1,Flatten[Position[{a},Intersection[{a},{x,y}][[1]],1]][[1]]]treeTools`abE[x,Complement[{a},{x,y}][[1]],y]treeTools`abE[Intersection[{a},{x,y}][[1]],b],Length[Intersection[{b},{x,y}]]==2,Power[-1,Flatten[Position[{b},Complement[{b},{x,y}][[1]],1]][[1]]-1]treeTools`abE[x,Complement[{b},{x,y}][[1]],y]treeTools`abE[a,Sequence@@(Intersection[{b},{x,y}])],True,treeTools`abE[x,cap[{a},{b}],y]]}//.{treeTools`abE[x1___,cap[{a1__},{b1__}],x2___,cap[{a2__},{b2__}],x3___]:>Which[Length[Intersection[{b1},{a2}]]==2&&Length[Intersection[{a1},{b2}]]==2,-Power[-1,Length[{x2}]+0Flatten[Position[Sort@{b2},Complement[{b2},{a1}][[1]],1]][[1]]+0Flatten[Position[Sort@{b1},Complement[{b1},{a2}][[1]],1]][[1]]]Signature[Ordering[{a2}]]Signature[Ordering[{a1}]]Signature[Ordering[{b1}]]Signature[Ordering[{b2}]]treeTools`abE[Sequence@@Sort[{a1}],Sequence@@Sort[{a2}]]treeTools`abE[Sequence@@Sort[{b2}],cap[{x1,x2,x3},Sort@{b1}]],True,treeTools`abE[x1,cap[{a1},{b1}],x2,cap[{a2},{b2}],x3]]})/.treeTools`abE[x___]:>Signature[Ordering[{x}]]treeTools`abE@@Sort[{x}]));


(* ::Subsection:: *)
(*Transformations from Twistors to Spinors*)


treeTools`functionTypes["D",6]="Translations From Twistors to Spinor Variables";
treeTools`functionNames["D",6]={"fromTwistorsToSpinors[exprn_]","toSuperSpinorFunctions[n_:,gaugeFixQ_:][rProducts_]"};


(* ::Subsubsection:: *)
(*Translations from Twistor Expressions to Spinor Variables and superFunctions*)


fromTwistorsToSpinors[exprn_]/;Not[Head[exprn]===Integer]:=If[Count[exprn,superFunction[__],{0,\[Infinity]}]>0,Module[{upliftMatrix,n=Cases[exprn,superFunction[fcn_,cMat_]:>Length[First[cMat]],{0,\[Infinity]}][[1]]},upliftMatrix=Array[If[#1>#2>1,ab[#2,#1],0]&,{n,n}];((((exprn//.superFunctionProductRule)/.superFunction[fcn_,cMatrix_]:>superFunction[fcn/Times@@ab@@@Partition[Range[n],2,1,1],cMatrix . upliftMatrix]))/.{ab[x_,y_,z_,w_]:>treeTools`spinorFourBracket[n][x,y,z,w]})],Module[{n=Max[Prepend[Cases[Flatten[Join[Cases[exprn,ab[x__]:>{x},{0,\[Infinity]}],Cases[exprn,asb[x__]:>{x},{0,\[Infinity]}],Cases[exprn,sab[x__]:>{x},{0,\[Infinity]}],Cases[exprn,p[x__]:>{x},{0,\[Infinity]}],Cases[exprn,s[x__]:>{x},{0,\[Infinity]}],Cases[exprn,sb[x__]:>{x},{0,\[Infinity]}]]],q_Integer,{0,\[Infinity]}],4]]},(exprn/.ab[x_,y_,z_,w_]:>treeTools`spinorFourBracket[n][x,y,z,w])]];

toSuperSpinorFunctions[inputN_Integer:0,gaugeFixQ_:True][exprn_]:=Block[{n=If[inputN>0,inputN,Max[Join[Range[5],Cases[Cases[exprn,R[x___]:>{x},{0,\[Infinity]}],q_Integer,{0,\[Infinity]}]]]],ephDelta,out,abZsE,abZsTemp,ephR},Unprotect[R];ClearAll[R];R[x__]:=R[x]=Signature[Ordering[Replace[{x},cap[q_,r_]:>cap@@Sort/@{q,r},{0,\[Infinity]}]]](ephR@@Sort[Replace[{x},cap[q_,r_]:>cap@@Sort/@{q,r},{0,\[Infinity]}]]);out=exprn;ClearAll[R];Protect[R];ephDelta[x___,cap[y_,z_,q___],w___]:=ephDelta[x,cap[y,z],w]=Block[{fullRange=Join[y,z]},Total[(ephDelta[x,fullRange[[#1]],w] abZsE@@RotateLeft[Partition[fullRange,4,1,1]][[#1]]&)/@Range[Length[y]]]/.abZsE[r1___,s_,r2___,s_,r3___]:>0/.abZsE[r___]:>Signature[Ordering[{r}]]If[True,canonicalizeSpinors[n][(simplifyTwistorBrackets[ab@@Sort[{r}]]/.ab->abZsTemp)],abZsTemp@@Sort[{r}]]];ephDelta[x___,y_,z___,y_,w___]:=0;ephDelta[x___Integer]:=ephDelta[x]=treeTools`bareEtaCoeffs[n][{x}];abZsTemp[x__]:=abZsTemp[x]=treeTools`spinorFourBracket[n][{x}];ephR[x__]:=ephR[x]=If[TrueQ[gaugeFixQ],Block[{factors=FactorList[Signature[Ordering[{x}]]canonicalizeSpinors[n][Times@@(simplifyTwistorBrackets[ab@@@Partition[Sort[{x}],4,1,1]]/.ab->abZsTemp)]],gf},gf=Times@@Power@@@(Function[{r,y},{r,Sign[y]Floor[(Abs[y]+1)/4]}]@@@Select[factors,Abs[#[[2]]]>1&]);superFunction[1/Times@@(Power@@@factors)Power[gf,4],1/gf ephDelta[x]]],superFunction[Signature[Ordering[{x}]]1/Times@@(simplifyTwistorBrackets[ab@@@Partition[Sort[{x}],4,1,1]]/.ab->abZsTemp), ephDelta[x]]];out=canonicalizeSpinors[n][out//.superFunctionProductRule/.superFunction[fcn_,mat_]:>superFunction[fcn/Times@@ab@@@Partition[Range[n],2,1,1],mat]];out];


(* ::Subsection:: *)
(*Internal: spinor four-brackets and spinor 'five-brackets' *)


treeTools`setupSpinorFourBrackets[n_Integer]/;n>3:=Block[{ab,sq,p,asb,sab},Block[{pairs=({1,#}&/@Range[3,Floor[n/2]+1]),binary=Join[{1,2},#+{0,1}]&/@Subsets[Range[4,n-2],{2}],triples={1,2,3,#}&/@Range[5,n-1],general=(Prepend[#+{1,2,3},1]&/@Subsets[Range[2,n-4],{3}]),seeds,seeds1=Join@@(((Function[{pair},ab[1,2,3,cap[pair[[1]],Prepend[pair[[2]],#]]]&/@Complement[Range[1,pair[[2,2]]],Join@@pair]]/@Select[Tuples[Partition[Range[n],2,1,1][[4;;-2]],{2}],Length[Intersection@@#]==0&]))),seeds2=Join@@(((Function[{pair},ab[1,2,3,cap[pair[[1]],Append[pair[[2]],#]]]&/@Complement[Range[pair[[2,2]],n],Join@@pair]]/@Select[Tuples[Partition[Range[n],2,1,1][[4;;-2]],{2}],Length[Intersection@@#]==0&]))),seeds3=Join@@(((Function[{pair},ab[1,2,#1,cap[pair[[1]],Prepend[pair[[2]],#2]]]&@@@Tuples[{Complement[Range[3,n],pair[[1]]],Intersection[Complement[Range[3,n],pair[[1]]],Range[3,pair[[2,1]]-1]]}]]/@Select[Tuples[{Partition[Range[n],2,1,1][[3;;-2]],Partition[Range[n],2,1,1][[2;;-2]]}],Length[Intersection@@#]==0&]))),seeds4=Join@@(((Function[{pair},ab[1,2,#1,cap[pair[[1]],Append[pair[[2]],#2]]]&@@@Tuples[{Complement[Range[3,n],pair[[1]]],Intersection[Complement[Range[3,n],pair[[1]]],Range[pair[[2,2]]+1,n]]}]]/@Select[Tuples[{Partition[Range[n],2,1,1][[3;;-2]],Partition[Range[n],2,1,1][[2;;-2]]}],Length[Intersection@@#]==0&])))},seeds=(({ab@@Mod[{#1,#1+1,#2,#2+1},n,1],ab[#1,#1+1]ab[#2,#2+1]s@@(Range[#1+1,#2])}&@@@pairs)/.{s[x_,y_]:>ab[x,y]sb[x,y]});seeds=((Join[seeds,Transpose[{ab@@@binary,(-ab[#1,#2]ab[#3,p@@Range[#2,#3-1],p@@Range[#2,#4-1],#4]&@@@binary)}],Transpose[{ab@@@triples,(ab[#1,#2]ab[#2,#3]asb[#4,p@@Range[#3,#4-1],#2]&@@@triples)}],(Transpose[{ab@@@general,-(ab[#1,#2]ab[#3,p@@Range[#3-1],p@@Range[#4-1],#4]-ab[#1,#3]ab[#2,p@@Range[#2-1],p@@Range[#4-1],#4]+ab[#1,#4]ab[#2,p@@Range[#2-1],p@@Range[#3-1],#3]&@@@general)}])]/.{p[x___]:>If[Length[{x}]>Length[Complement[Range[n],{x}]],-p@@Reverse[Complement[Range[n],{x}]],If[Length[{x}]==Length[Complement[Range[n],{x}]],If[Min[{x}]<Min[Complement[Range[n],{x}]],p[x],-p@@Complement[Range[n],{x}]],p[x]]]})//.{ab[x___,-p[q___],r___]:>-ab[x,p[q],r],asb[x___,-p[q___],r___]:>-asb[x,p[q],r]}//.{ab[x_,p[q1___,x_,q2___],p[y___],z_]:>ab[x,p[q1,q2],p[y],z],asb[x_,p[q1___,x_,q2___],z_]:>asb[x,p[q1,q2],z],asb[x_,p[q1___,z_,q2___],z_]:>asb[x,p[q1,q2],z],ab[x_,p[y___],p[q1___,z_,q2___],z_]:>ab[x,p[y],p[q1,q2],z]}/.{ab[x_,p[y_],p[q___],r_]:>ab[x,y]asb[r,p[q],y]}/.{ab[x_,p[q___],p[t_],r_]:>ab[t,r]asb[x,p[q],t]}/.{sq[-p[x___]]:>s[x]}/.{sq[p[x__]]:>s[x]}//.{ab[x_,p[q1___,x_,q2___],p[y___],z_]:>ab[x,p[q1,q2],p[y],z],asb[x_,p[q1___,x_,q2___],z_]:>asb[x,p[q1,q2],z],asb[x_,p[q1___,z_,q2___],z_]:>asb[x,p[q1,q2],z],ab[x_,p[y___],p[q1___,z_,q2___],z_]:>ab[x,p[y],p[q1,q2],z]});seeds=Join[seeds,Transpose[{Join[seeds1,seeds2,seeds3,seeds4],canonicalizeSpinors[n][Join[(seeds1/.{ab[a1_,a2_,x_,cap[{b1_,b2_},{y_,c1_,c2_}]]:>ab[a1,a2]ab[b1,b2]ab[c1,c2]Signature[{a1,b2}]Signature[{b1,c2}]Signature[Ordering@{c2,y}]Signature[Ordering@{a2,x}]ab[x,p@@If[x<a1,Range[x,a1],Range[a2,x]],p@@If[a2<b1,Range[a2,b1],Range[b2,a1]],p@@If[b1<c1,Range[b2,c1],Range[c2,b1]],p@@If[c1<y-1,Range[c2,y],Range[y,c1]],y]}),(seeds2/.{ab[a1_,a2_,x_,cap[{b1_,b2_},{c1_,c2_,y_}]]:>ab[a1,a2]ab[b1,b2]ab[c1,c2]Signature[{a1,b2}]Signature[{b1,c2}]Signature[Ordering@{c2,y}]Signature[Ordering@{a2,x}]ab[x,p@@If[x<a1,Range[x,a1],Range[a2,x]],p@@If[a2<b1,Range[a2,b1],Range[b2,a1]],p@@If[b1<c1,Range[b2,c1],Range[c2,b1]],p@@If[c1<y-1,Range[c2,y],Range[y,c1]],y]}),(seeds3/.{ab[a1_,a2_,x_,cap[{b1_,b2_},{y_,c1_,c2_}]]:>ab[a1,a2]ab[b1,b2]ab[c1,c2]Signature[{a1,b2}]Signature[{b1,c2}]Signature[Ordering@{c2,y}]Signature[Ordering@{a2,x}]ab[x,p@@If[x<a1,Range[x,a1],Range[a2,x]],p@@If[a2<b1,Range[a2,b1],Range[b2,a1]],p@@If[b1<c1,Range[b2,c1],Range[c2,b1]],p@@If[c1<y-1,Range[c2,y],Range[y,c1]],y]}),(seeds4/.{ab[a1_,a2_,x_,cap[{b1_,b2_},{c1_,c2_,y_}]]:>ab[a1,a2]ab[b1,b2]ab[c1,c2]Signature[{a1,b2}]Signature[{b1,c2}]Signature[Ordering@{c2,y}]Signature[Ordering@{a2,x}]ab[x,p@@If[x<a1,Range[x,a1],Range[a2,x]],p@@If[a2<b1,Range[a2,b1],Range[b2,a1]],p@@If[b1<c1,Range[b2,c1],Range[c2,b1]],p@@If[c1<y-1,Range[c2,y],Range[y,c1]],y]})]]}]];Set[treeTools`spinorFourBracket[n][List@@#1],#2]&@@@seeds;]];

treeTools`spinorFourBracket[n_Integer][{args__}]/;Length[{args}]==4:=If[Length[DeleteDuplicates[{args}]]<Length[{args}],0,If[Not[{args}===Sort[(Replace[{args},{cap[y_,z_]:>cap@@(Sort/@{y,z})},{0,\[Infinity]}])]],(Times@@Cases[{args},cap[x_,y_]:>Times@@(Signature[Ordering[Replace[#,cap[q__]:>cap@@(Sort/@{q}),{0,\[Infinity]}]]]&/@{x,y}),{0,\[Infinity]}])Signature[Ordering[Replace[{args},{cap[y_,z_]:>cap@@(Sort/@{y,z})},{0,\[Infinity]}]]]treeTools`spinorFourBracket[n][Sort[Replace[{args},{cap[y_,z_]:>cap@@(Sort/@{y,z})},{0,\[Infinity]}]]],Block[{cyclicImages=((({args}/.(Thread[Rule[Range[n],#]]&/@Join[Partition[Range[n],n,1,1]]))))},If[Count[{args},cap[__],{0,\[Infinity]}]<2,If[Not[{args}===(Sort[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]&/@cyclicImages][[1]])],Signature[Ordering[Replace[(Sort[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]&/@cyclicImages][[1]]/.(Thread[Rule[Range[n],(Ordering/@Partition[Range[n],n,1,1])[[Ordering[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]&/@cyclicImages][[1]]]]]])),{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]](*Signature[Ordering[List@@permuteLegs[Ordering[Join[Partition[Range[n],n,1,1]][[Ordering[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})}]]&/@cyclicImages][[1]]]]]][ab@@(Sort[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})}]]&/@cyclicImages][[1]])]]]*)(Times@@Cases[((Sort[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]&/@cyclicImages][[1]])/.(Thread[Rule[Range[n],(Ordering/@Partition[Range[n],n,1,1])[[Ordering[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]&/@cyclicImages][[1]]]]]])),cap[x_,y_]:>Times@@(Signature[Ordering[Replace[#,cap[q__]:>cap@@(Sort/@{q}),{0,\[Infinity]}]]]&/@{x,y}),{0,\[Infinity]}])permuteLegs[Ordering[Join[Partition[Range[n],n,1,1]][[Ordering[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]&/@cyclicImages][[1]]]]]][treeTools`spinorFourBracket[n][(Sort[Sort[Replace[#,{cap[x__]:>cap@@(Sort/@{x})},{0,\[Infinity]}]]&/@cyclicImages][[1]])]],treeTools`setupSpinorFourBrackets[n];(Set[treeTools`spinorFourBracket[n][{args}],(expandTwistorBrackets[ab[args]]/.{ab[x___]:>treeTools`spinorFourBracket[n][{x}]})])],(Set[treeTools`spinorFourBracket[n][{args}],(expandTwistorBrackets[ab[args]]/.{ab[x___]:>treeTools`spinorFourBracket[n][{x}]})])]]]];
treeTools`spinorFourBracket[n_Integer][args__]/;Length[{args}]==4:=treeTools`spinorFourBracket[n][{args}];

treeTools`setupSpinorFiveBrackets[n_Integer]/;n>=5:=Block[{seedGroups=Function[{diffs},Total[diffs[[1;;#-1]]]+1&/@Range[5]]/@#&/@Append[(Append[#,n-Total[#]]&/@#&/@List[{{1,1,1,1}},{1,1,1,#}&/@Range[2,n-5],{1,1,#,1}&/@Range[2,n-5],{1,1,##}&@@@Select[Tuples[Range[2,n-6],{2}],Total[#]<=n-4&],{1,#1,1,#2}&@@@Select[Tuples[Range[2,n-6],{2}],Total[#]<=n-4&&OrderedQ[#]&],Join@@Table[{1,j,k,1},{j,2,n-7},{k,2,n-3-2j}],{1,##}&@@@Select[Tuples[Range[2,n-7],{3}],Total[#]<=n-3&]]),Select[Join@@(Function[{seed},Prepend[#,seed[[1]]]&/@Permutations[seed[[2;;-1]]]]/@(Reverse/@IntegerPartitions[n,{5},Range[2,n-8]])),Ordering[Partition[#,5,1,1]][[1]]==1&]],seedData},seedData=Transpose[{Join@@seedGroups,(canonicalizeSpinors[n][Join[{superFunction[ab[1,2]ab[2,3]ab[3,4]ab[4,5]/(sb[2,3]sb[3,4]asb[1,p[2,3],4]asb[5,p[3,4],2]s[2,3,4]),{Join[{0},{sb[3,4],sb[4,2],sb[2,3]},0&/@Range[5,n]]}]},Function[{a},superFunction[ab[2,1]ab[2,3]ab[3,4]/(sb[2,3]ab[1,p[2,3],p@@Range[4,a-1],a]ab[4,p[2,3],p@@Range[2,a-1],a]asb[a,p@@Range[4,a-1],3]asb[a,p@@Range[3,a-1],2]),{If[a<=n-4,Join[{0,asb[a,p@@Range[4,a-1],3],-asb[a,p@@Range[4,a-1],2]},sb[2,3]ab[#,a]&/@Range[4,a-1],0&/@Range[a,n]],Join[{sb[2,3]ab[a,1],-asb[a,p@@Append[Range[a+1,n],1],3],asb[a,p@@Append[Range[a+1,n],1],2]},0&/@Range[4,a],sb[2,3]ab[a,#]&/@Range[a+1,n]]]}]]/@(seedGroups[[2,All,-1]]),Function[{a},superFunction[ab[2,1]ab[2,3]ab[a,a+1]/(ab[1,p@@Range[a],p@@Range[4,a],3]asb[a,p@@Range[3,a-1],2]asb[a+1,p@@Range[3,a],2]s@@Range[3,a]s@@Range[2,a]),{If[a<=n-4,Join[{0,s@@Range[3,a]},asb[#,p@@Range[3,a],2]&/@Range[3,a],0&/@Range[a+1,n]],Join[{asb[1,p@@Append[Range[a+1,n],1],2],s@@Range[2,a]},0&/@Range[3,a],-asb[#,p@@Range[3,a],2]&/@Range[a+1,n]]]}]]/@(seedGroups[[3,All,-2]]),Function[{a,b},superFunction[ab[2,1]ab[2,3]/((ab[1,3]ab[a,p@@Range[4,a-1],p@@Range[4,b-1],b]-ab[3,a]ab[1,p[2,3],p@@Range[4,b-1],b]+ab[3,b]ab[1,p@@Range[2,3],p@@Range[4,a-1],a])asb[a,p@@Range[3,a-1],2]ab[a,p@@Range[3,a-1],p@@Range[3,b-1],b]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b]asb[b,p@@Range[3,b-1],2]),{(Join[{0,ab[2,b]asb[a,p@@Range[3,a-1],2]-ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b]-ab[2,a]asb[b,p@@Range[3,b-1],2]},(ab[#,b]asb[a,p@@Range[3,a-1],2]-ab[#,a]asb[b,p@@Range[3,b-1],2])&/@Range[3,a-1],ab[#,b]asb[a,p@@Range[3,a-1],2]&/@Range[a,b-1],0&/@Range[b,n]]+If[a>=n-5,-(ab[#,b]asb[a,p@@Range[3,a-1],2]-ab[#,a]asb[b,p@@Range[3,b-1],2])&/@Range[n],If[n-b<=b-a-1,(-ab[#,b]asb[a,p@@Range[3,a-1],2]&/@Range[n]),0&/@Range[n]]]/.ab[x_,x_]:>0)}]]@@@(seedGroups[[4,All,{-2,-1}]]),Function[{a,b},superFunction[ab[1,2]ab[a,a+1]/(ab[1,p@@Range[2,a],p@@Range[a+1,b-1],b]ab[2,p@@Range[2,a],p@@Range[a+1,b-1],b]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b]ab[a+1,p@@Range[2,a],p@@Range[2,b-1],b]s@@Range[2,a]),{If[n-b<=b-a-2,Join[{ab[b,1]s@@Range[2,a]},-ab[#,p@@Range[2,a],p@@Append[Range[b+1,n],1],b]&/@Range[2,a],0&/@Range[a+1,b],ab[b,#]s@@Range[2,a]&/@Range[b+1,n]],Join[{0},(ab[#,p@@Range[2,a],p@@Range[a+1,b-1],b])&/@Range[2,a],ab[#,b]s@@Range[2,a]&/@Range[a+1,b-1],0&/@Range[b,n]]]}]]@@@seedGroups[[5,All,{3,5}]],Function[{a,b},superFunction[ab[1,2]ab[b,b+1]/(ab[1,p@@Range[2,b],p@@Range[a+1,b],a]ab[2,p@@Range[3,b],p@@Range[a+1,b],a]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b]ab[a,p@@Range[2,a-1],p@@Range[2,b],b+1]s@@Range[2,b]),{If[b-a>=a,Join[{ab[1,p@@Range[b+1,n],p@@Range[2,a-1],a]},s@@Range[2,b]ab[#,a]&/@Range[2,a],0&/@Range[a+1,b],ab[a,p@@Range[2,a-1],p@@Range[2,b],#]&/@Range[b+1,n]],Join[{0},ab[a,p@@Range[a+1,b],p@@Range[2,b],#]&/@Range[2,a],{-ab[a,p@@Range[2,a-1],p@@Range[2,b],a+1]},-ab[a,p@@Range[2,a-1],p@@Range[2,b],#]&/@Range[a+2,b],0&/@Range[b+1,n]]]}]]@@@seedGroups[[6,All,{3,4}]],Function[{a,b,c},superFunction[ab[2,1]/(ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b]ab[a,p@@Range[2,a-1],p@@Range[2,c-1],c]ab[b,p@@Range[2,b-1],p@@Range[2,c-1],c](ab[1,a]ab[b,p@@Range[a+1,b-1],p@@Range[a+1,c-1],c]-ab[a,b]ab[1,p@@Range[2,a],p@@Range[a,c-1],c]+ab[a,c]ab[1,p@@Range[2,a],p@@Range[a,b-1],b])(ab[2,a]ab[b,p@@Range[a+1,b-1],p@@Range[a+1,c-1],c]-ab[a,b]ab[2,p@@Range[3,a],p@@Range[a,c-1],c]+ab[a,c]ab[2,p@@Range[3,a],p@@Range[a,b-1],b])),{((Join[{0},(ab[#,a]ab[b,p@@Range[2,b-1],p@@Append[Range[c+1,n],1],c]+ab[b,#]ab[a,p@@Range[2,a-1],p@@Append[Range[c+1,n],1],c]+ab[c,#]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b])&/@Range[2,a-1],(ab[b,#]ab[a,p@@Range[2,a-1],p@@Append[Range[c+1,n],1],c]+ab[c,#]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b])&/@Range[a,b-1],ab[c,#]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b]&/@Range[b,c-1],0&/@Range[c,n]]+Which[n+1-c>=c-b&&n+1-c>=b-a&&n+1-c>=a-2,0&/@Range[n],c-b>=n+1-c&&c-b>=b-a&&c-b>=a-2,-ab[c,#]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b]&/@Range[n],a-2>=n+1-c&&a-2>=c-b&&a-2>=b-a,-(ab[#,a]ab[b,p@@Range[2,b-1],p@@Append[Range[c+1,n],1],c]+ab[b,#]ab[a,p@@Range[2,a-1],p@@Append[Range[c+1,n],1],c]+ab[c,#]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b])&/@Range[n],True,-(ab[b,#]ab[a,p@@Range[2,a-1],p@@Append[Range[c+1,n],1],c]+ab[c,#]ab[a,p@@Range[2,a-1],p@@Range[2,b-1],b])&/@Range[n]])/.ab[x_,x_]:>0)}]]@@@seedGroups[[7,All,{3,4,5}]],Function[{a,b,c,d},superFunction[1/Times@@(treeTools`spinorFourBracket[n]/@(Partition[{1,a,b,c,d},4,1,1])),{Factor/@canonicalizeSpinors[n][Normal[SparseArray[Thread[Rule[{1,a,b,c,d},RotateLeft[(treeTools`spinorFourBracket[n]/@Partition[{1,a,b,c,d},4,1,1]),1]]],{n}]] . Array[If[#1>#2>1,ab[#2,#1],0]&,{n,n}]]}]]@@@seedGroups[[8,All,{2,3,4,5}]]]]/.{sb[x_,x_]:>0,ab[x_,x_]:>0,-sb[x_,q___p,y_]:>sb[y,Sequence@@Reverse[{q}],x],-ab[x_,q___p,y_]:>ab[y,Sequence@@Reverse[{q}],x]})}];If[MemberQ[Range[6,10],n],seedData=Select[seedData,Not[MemberQ[List@@@treeTools`fiveBracketData[[n-5,2,All,1]],#[[1]]]]&]];Set[treeTools`spinorFiveBracket[n][Sort[#1]],#2]&@@@seedData;];

treeTools`bareEtaCoeffs[n_Integer][{argList__Integer}]/;(Length[{argList}]==5)&&Max[{argList}]<=n:=treeTools`bareEtaCoeffs[n][{argList}]=Block[{images=({argList}/.Thread[Rule[Range[n],#]]&/@(Partition[Range[n],n,1,1])),minimal,gauge},minimal=Ordering[Sort/@images][[1]];gauge=Times@@ab@@@Select[Partition[Sort[images[[minimal]]],2,1,1],MemberQ[Sort/@Partition[Range[n],2,1,1],Sort@#]&];Signature[Ordering[images[[1]]]](*Signature[Ordering[images[[minimal]]]]*)(#1[[2]]#2&@@(permuteLegs[Ordering[Partition[Range[n],n,1,1][[minimal]]]][{treeTools`spinorFiveBracket[n][Sort[images[[minimal]]]],gauge}]))];

treeTools`spinorFiveBracket[n_Integer][{argList__Integer}]/;n>=Length[{argList}]==5:=If[Not[{argList}===Sort[{argList}]],(Signature[Ordering[{argList}]]treeTools`spinorFiveBracket[n][Sort[{argList}]]/.superFunctionProductRule),Block[{images=({argList}/.(Thread[Rule[Range[n],#]]&/@(Partition[Range[n],n,1,1]))),minimal},minimal=Ordering[Sort/@images][[1]];If[minimal!=1,Set[treeTools`spinorFiveBracket[n][{argList}],permuteLegs[Ordering[(Partition[Range[n],n,1,1])[[minimal]]]][treeTools`spinorFiveBracket[n][images[[minimal]]]]],treeTools`setupSpinorFiveBrackets[n];treeTools`spinorFiveBracket[n][{argList}]]]];
treeTools`spinorFiveBracket[n_Integer][{argList__}]/;n>=Length[{argList}]==5:=If[Not[{argList}===Sort[Replace[{argList},{cap[z_,w_]:>cap@@(Sort/@{z,w})},{0,\[Infinity]}]]],Set[treeTools`spinorFiveBracket[n][{argList}],((Signature[Ordering[Replace[{argList},{cap[z_,w_]:>cap@@(Sort/@{z,w})},{0,\[Infinity]}]]]treeTools`spinorFiveBracket[n][Sort@Replace[{argList},{cap[z_,w_]:>cap@@(Sort/@{z,w})},{0,\[Infinity]}]])//.superFunctionProductRule)],Block[{dihedralImages=(Replace[#,{cap[z_,w_]:>cap@@(Sort/@{z,w})},{0,\[Infinity]}]&/@(({argList}/.(Thread[Rule[Range[n],#]]&/@Join[Partition[Range[n],n,1,1],Partition[Reverse[Range[n]],n,1,1]]))))},If[Not[{argList}===(Sort[Sort/@dihedralImages][[1]])],Set[treeTools`spinorFiveBracket[n][{argList}],(*Signature[(Join[Partition[Range[n],n,1,1],Partition[Reverse[Range[n]],n,1,1]])[[Ordering[dihedralImages][[1]]]]]*)(Signature[Ordering[dihedralImages[[Ordering[Sort/@dihedralImages][[1]]]]]]((canonicalizeSpinors[n][(permuteLegs[Ordering[Join[Partition[Range[n],n,1,1],Partition[Reverse[Range[n]],n,1,1]][[Ordering[Sort/@dihedralImages][[1]]]]]][treeTools`spinorFiveBracket[n][(Sort[Sort/@dihedralImages][[1]])]])])/.-sb[x_,y_]:>sb[y,x]))],If[DeleteDuplicates[Head/@{argList}]==={Integer},treeTools`setupSpinorFiveBrackets[n];treeTools`spinorFiveBracket[n][{argList}],Set[treeTools`spinorFiveBracket[n][{argList}],Module[{bosonic=simplifyTwistorBrackets[Times@@(ab@@@Partition[{argList},4,1,1])],signCount,factors,delta,gf},delta=r[argList]//.{r[x___,cap[y_,z_,q___],w___]:>Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#1]],w] simplifyTwistorBrackets[ab@@RotateLeft[Partition[fullRange,4,1,1]][[#1]]]&)/@Range[Length[y]]]],r[x___,shift[{y1_,y2_},z_],w___]:>r[x,y1,w]+z r[x,y2,w],r[x___,y_,z___,y_,w___]:>0};Unprotect[ab,abZs];ClearAll[ab,abZs];ab[x__]/;(Length[{x}]==4):=abZs[x];{bosonic,delta}={bosonic,delta};ClearAll[ab];Protect[ab];abZs[x__]/;Length[{x}]==4:=abZs[x]=Signature[Ordering[{x}]]treeTools`spinorFourBracket[n][Sort[{x}]];{bosonic,delta}={bosonic,delta};ClearAll[abZs];Protect[abZs];factors=FactorList[bosonic/.s[x_,y_]:>ab[x,y]sb[x,y]];gf=Times@@Power@@@(Function[{x,y},{x,Sign[y]Floor[(Abs[y]+1)/4]}]@@@Select[factors,Abs[#[[2]]]>1&]);delta=Factor[1/gf delta/.r[x___Integer]:>(treeTools`bareEtaCoeffs[n][{x}])];signCount={Count[delta[[1]],Times[-1,x__],{0,1}],n-Count[delta[[1]],0]-Count[delta[[1]],Times[-1,x__],{0,1}]};superFunction[Power[gf,4]/(Times@@Power@@@factors),If[OrderedQ[signCount],1,-1]delta]]]]]]];treeTools`spinorFiveBracket[n_Integer][argList__]/;n>=Length[{argList}]==5:=treeTools`spinorFiveBracket[n][{argList}];

treeTools`fiveBracketData=Uncompress["1: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"];
Function[{n,data},Set[treeTools`spinorFiveBracket[n][List@@#1],#2]&@@@data]@@@treeTools`fiveBracketData;


(* ::Section:: *)
(*Aspects and Ingredients of On-Shell Recursion*)


treeTools`functionTypes["E"]="Aspects of On Shell Recursion";


(* ::Subsection:: *)
(*Amplitude Factorizations and Partitions*)


treeTools`functionTypes["E",1]="Factorizations of Amplitudes/Bridge Partitions";
treeTools`functionNames["E",1]={"bcfwPartitions[n_,k_,conjugatedQ_:False]","bcfwPartitions[helicities__]"};


bcfwPartitions[n_Integer,k_Integer]:=Select[Join@@Table[{{n+2-nR,k-kR-1},{nR,kR}},{nR,3,n-1},{kR,If[nR==3,-1,0],nR-4}],(If[#1==3,#2==0,0<=#2<=#1-4]&)@@#1[[1]]&];
bcfwPartitions[n_Integer,k_Integer,conjugatedTrueQ_:False]/;BooleanQ[conjugatedTrueQ]:=Which[Not[TrueQ[conjugatedTrueQ]],bcfwPartitions[n,k],Not[MemberQ[Range@@Sort[{0,n-4}],k]],{},True,ReplacePart[#,{1->Reverse[#[[-1]]],-1->Reverse[#[[1]]]}]&@bcfwPartitions[n,k]];

(*Helicity-level BCFW splittings in YM*)
bcfwPartitions[{helList__}]/;((Sort[DeleteDuplicates[{helList}]]==={m,p})&&Not[{helList}[[{1,-1}]]==={p,m}]):=Block[{out=Select[({Append[Take[{helList},#1],#2[[1]]],Prepend[Drop[{helList},#1],#2[[2]]]}&@@@Tuples[{Range[2,Length[{helList}]-2],{{m,p},{p,m}}}]),And@@(MemberQ[Range@@Sort[{2,Length[#]-2}],Count[#,m]]&/@#)&&If[Length[#[[1]]]==3,Count[#[[1]],m]==2,True]&&If[Length[#[[-1]]]==3,Count[#[[-1]],m]==1,True]&]},Join@@Reverse/@Gather[Reverse[out],Length[#1[[1]]]==Length[#2[[1]]]&]];
(*PBCFW---only called when helicities 1,-1 are p,m*)
bcfwPartitions[{helList__}]/;((Sort[DeleteDuplicates[{helList}]]==={m,p})&&({helList}[[{1,-1}]]==={p,m})):=Block[{out=Select[({Append[Take[{helList},#1],#2[[1]]],Prepend[Drop[{helList},#1],#2[[2]]]}&@@@Tuples[{Range[2,Length[{helList}]-2],{{m,p},{p,m}}}]),And@@(MemberQ[Range@@Sort[{2,Length[#]-2}],Count[#,m]]&/@#)&&If[Length[#[[1]]]==3,Count[#[[1]],m]==1,True]&&If[Length[#[[-1]]]==3,Count[#[[-1]],m]==2,True]&]},Join@@Reverse/@Gather[Reverse[out],Length[#1[[1]]]==Length[#2[[1]]]&]];


(* ::Subsection:: *)
(*Naming and Counting Terms in BCFW*)


treeTools`functionTypes["E",2]="Naming and Enumerating Terms in BCFW";
treeTools`functionNames["E",2]={"numberofBCFWterms[n_,k_]","bcfwTermNames[n_,k_]"};


numberOfBCFWterms[3,-1]=numberOfBCFWterms[3,0]=1;
numberOfBCFWterms[n_Integer,k_Integer]:=1/(n-3) Binomial[n-3,k+1]Binomial[n-3,k];

bcfwTermNames[n_Integer,k_Integer]/;MemberQ[Range@@Sort[{0,n-4}],k]:=Row/@Flatten/@(ReplaceRepeated[treeTools`bcfwTermNamesBare[n,k]/.List[amp[x__],amp[y__]]:>{amp[x],Style["\[CircleTimes]",FontFamily->"Times",FontSize->20],amp[y]},{List[x_List,y_List]:>{Sequence@@{Style["(",FontFamily->"Times",FontSize->20],Sequence@@x,Style[")",FontFamily->"Times",FontSize->20],Style["\[CircleTimes]",FontFamily->"Times",FontSize->20]},Sequence@@{"(",Sequence@@y,")"}}}]//.{List[q___,amp[x__],y_List,r___]:>{q,amp[x],Style["\[CircleTimes]",FontFamily->"Times",FontSize->20],Sequence@@{"(",Sequence@@y,")"},r},List[q___,y_List,amp[x__],r___]:>{q,Sequence@@{Style["(",FontFamily->"Times",FontSize->20],Sequence@@y,Style[")",FontFamily->"Times",FontSize->20],Style["\[CircleTimes]",FontFamily->"Times",FontSize->20]},amp[x],r}}/.{{amp[x__]}:>amp[x]})/.amp[x_,y_]:>Subsuperscript[Style[\[ScriptCapitalA],FontFamily->"Times",FontSize->18],Row[{Style[x,FontFamily->"Times",FontSize->14]}],Row[{Style[y,FontFamily->"Times",FontSize->14]}]];


treeTools`bcfwTermNamesBare[n_Integer,k_Integer]:=Which[k==0||n==k+4,{amp[n,k]},True,(Join@@(Tuples/@(((treeTools`bcfwTermNamesBare@@@#&/@bcfwPartitions[n,k])))))];
treeTools`bcfwTermNamesBareFull[n_Integer,k_Integer]:=Which[n==3,{amp[n,k]},True,(Join@@(Tuples/@(((treeTools`bcfwTermNamesBareFull@@@#&/@bcfwPartitions[n,k])))))];


(* ::Subsection:: *)
(*Ingredients for Gravitational Amplitude Recursion*)


(*Helicity-lelel BCFW splittings in GR (with leg distribution data implied)*)
bcfwPartitions[{helList__}]/;((Sort[DeleteDuplicates[{helList}]]==={mm,pp})&&Not[{helList}[[{1,-1}]]==={pp,mm}]):=Block[{middleRange,n=Length[{helList}]},middleRange=Reverse/@(Sort[Transpose[{{helList}[[2;;-2]],Range[2,n-1]}]]);Select[Function[{left,middle},{Prepend[Append[left,{intL,middle[[1]]}],{1,{helList}[[1]]}],Append[Prepend[complement[middleRange,left],{intR,middle[[2]]}],{Length[{helList}],{helList}[[-1]]}]}]@@@Tuples[{Join@@Reverse[Subsets[middleRange,{#}]&/@Range[1,Length[middleRange]-1]],{{mm,pp},{pp,mm}}}],MemberQ[Range@@Sort[{2,Length[#[[1]]]-2}],Count[#[[1,All,2]],mm]]&&MemberQ[Range@@Sort[{2,Length[#[[2]]]-2}],Count[#[[2,All,2]],mm]]&&If[Length[#[[2]]]==3,Count[#[[2,All,2]],pp]==2,True]&&If[Length[#[[1]]]==3,Count[#[[1,All,2]],pp]==1,True]&]];
(*PBCFW---only called when helicities 1,-1 are pp,mm*)
bcfwPartitions[{helList__}]/;((Sort[DeleteDuplicates[{helList}]]==={mm,pp})&&({helList}[[{1,-1}]]==={pp,mm})):=Block[{middleRange,n=Length[{helList}]},middleRange=Reverse/@Sort[Transpose[{{helList}[[2;;-2]],Range[2,n-1]}]];Select[Function[{left,middle},{Prepend[Append[left,{intL,middle[[1]]}],{1,{helList}[[1]]}],Append[Prepend[complement[middleRange,left],{intR,middle[[2]]}],{Length[{helList}],{helList}[[-1]]}]}]@@@Tuples[{Join@@Reverse[Subsets[middleRange,{#}]&/@Range[1,Length[middleRange]-1]],{{mm,pp},{pp,mm}}}],MemberQ[Range@@Sort[{2,Length[#[[1]]]-2}],Count[#[[1,All,2]],mm]]&&MemberQ[Range@@Sort[{2,Length[#[[2]]]-2}],Count[#[[2,All,2]],mm]]&&If[Length[#[[2]]]==3,Count[#[[2,All,2]],pp]==1,True]&&If[Length[#[[1]]]==3,Count[#[[1,All,2]],pp]==2,True]&]];

treeTools`bcfwLegPermutationGroupLengths[4,0]={{2}};
treeTools`bcfwLegPermutationGroupLengths[n_Integer,k_Integer]/;(n>=3&&MemberQ[Range@@Sort[{0,n-4}],k]):=treeTools`bcfwLegPermutationGroupLengths[n,k]=Block[{groups,lens},groups=ReplaceRepeated[ReplaceRepeated[treeTools`bcfwTermNamesBareFull[n,k][[1;;-1]],{List[x___,List[y___,amp[3,-1]],amp[q_,-1]]:>List[x,List[y,amp[q+1,-1]]],List[amp[q_,0],List[amp[3,0],y___],x___]:>List[List[amp[q+1,0],y],x]}],List[amp[x_,0],amp[y_,-1]]:>amp[x+y-2,0]];lens=(Flatten/@groups)/.amp[x_,y_]:>x-2];
treeTools`bcfwLegPermutationGroupSeeds[splitting_List]:=treeTools`bcfwLegPermutationGroupSeeds[splitting]=Block[{n=Total[splitting]+2},Fold[Function[{grp,next},Join@@(Function[{list},Append[list,#]&/@Subsets[Complement[Range[2,n-1],Flatten@list],{next}]]/@grp)],{{}},splitting]];
treeTools`bcfwLegPermutationGroupSeeds[n_Integer,k_Integer]:=treeTools`bcfwLegPermutationGroupSeeds[n,k]=treeTools`bcfwLegPermutationGroupSeeds/@(treeTools`bcfwLegPermutationGroupLengths[n,k]);
treeTools`bcfwLegPermutationGroups[n_Integer,k_Integer]:=treeTools`bcfwLegPermutationGroups[n,k]=Join@@@#&/@#&/@(Tuples[Permutations/@#]&/@#&/@treeTools`bcfwLegPermutationGroupSeeds[n,k]);


(* ::Subsection:: *)
(*On-Shell Cut-Data for Shifted Momenta*)


treeTools`functionTypes["E",3]="On Shell Cut Data for Shifted Momenta";
treeTools`functionNames["E",3]={"bcfwCutData[{nL_,nR_},conjugatedQ_:False]","bcfwCutSpinors[{nL_,nR_},conjugatedQ_:False]"};


bcfwCutData[{nL_Integer,nR_Integer}]:=bcfwCutData[{nL,nR}]=Block[{n=nL+nR-2},Join[(Which[nR==3,{zStar->ab[n,n-1]/ab[n-1,1],intL->{{n-1,n},Transpose@{{1,1},{0,ab[n,1]/ab[n-1,1]}}},intR->{{n-1,n},Transpose@{{1,-1},{0,-ab[n,1]/ab[n-1,1]}}},oneHat->{{1,n},Transpose@{{1,1},{0,ab[n-1,n]/ab[n-1,1]}}},nHat->{{n,1},Transpose@{{1,1},{ab[n,n-1]/ab[n-1,1],0}}}},nL==3,{zStar->sb[2,1]/sb[2,n],intL->{{2,1},Transpose@{{1,-1},{sb[1,n]/sb[2,n],0}}},intR->{{2,1},Transpose@{{1,1},{sb[1,n]/sb[2,n],0}}},oneHat->{{1,n},Transpose@{{1,1},{0,sb[1,2]/sb[2,n]}}},nHat->{{n,1},Transpose@{{1,1},{sb[2,1]/sb[2,n],0}}}},(nL-1)>n/2,{zStar->s@@Range[nL,n]/asb[1,p@@Range[nL,n-1],n],intL->{{nL,n},Transpose@{{-asb[n,p@@Range[nL,n-1],n]/s[nL,n],1},{If[nR==4,ab[nL,n-1]sb[n-1,n]/s[nL,n],asb[nL,p@@Range[nL+1,n-1],n]/s[nL,n]],-asb[1,p@@Range[nL+1,n],nL]/asb[1,p@@Range[nL,n-1],n]}}},intR->{{nL,n},Transpose@{{-asb[n,p@@Range[nL,n-1],n]/s[nL,n],-1},{If[nR==4,ab[nL,n-1]sb[n-1,n]/s[nL,n],asb[nL,p@@Range[nL+1,n-1],n]/s[nL,n]],asb[1,p@@Range[nL+1,n],nL]/asb[1,p@@Range[nL,n-1],n]}}},oneHat->{{1,n},Transpose@{{1,1},{0,-s@@Range[nL,n]/asb[1,p@@Range[nL,n-1],n]}}},nHat->{{n,1},Transpose@{{1,1},{s@@Range[nL,n]/asb[1,p@@Range[nL,n-1],n],0}}}},True,{zStar->-s@@Range[nL-1]/asb[1,p@@Range[2,nL-1],n],intL->{{nL-1,1},Transpose@{{1,asb[1,p@@Range[2,nL-1],1]/s[1,nL-1]},{-asb[nL-1,p@@Range[nL-2],n]/asb[1,p@@Range[2,nL-1],n],If[nL==4,-ab[1,2]sb[2,3]/s[1,nL-1],-asb[1,p@@Range[2,nL-2],nL-1]/s[1,nL-1]]}}},intR->{{nL-1,1},Transpose@{{1,-asb[1,p@@Range[2,nL-1],1]/s[1,nL-1]},{-asb[nL-1,p@@Range[nL-2],n]/asb[1,p@@Range[2,nL-1],n],If[nL==4,ab[1,2]sb[2,3]/s[1,nL-1],asb[1,p@@Range[2,nL-2],nL-1]/s[1,nL-1]]}}},oneHat->{{1,n},Transpose@{{1,1},{0,s@@Range[nL-1]/asb[1,p@@Range[2,nL-1],n]}}},nHat->{{n,1},Transpose@{{1,1},{-s@@Range[nL-1]/asb[1,p@@Range[2,nL-1],n],0}}}}]),{}]];
bcfwCutData[{nL_Integer,nR_Integer},{legLabels__Integer}]/;(Length[{legLabels}]==(nL+nR-2)):=Block[{rule=Thread[Rule[Range[nL+nR-2],{legLabels}]],cutData0=bcfwCutData[{nL,nR}]},ReplacePart[#,Thread[Rule[{#,2,1}&/@Range[2,Length[cutData0]],(#[[2;;-1,2,1]]/.rule)]]]&@(cutData0/.{ab[x___]:>ab@@({x}/.rule),sb[x___]:>sb@@({x}/.rule),asb[x___]:>asb@@({x}/.rule),s[x___]:>s@@({x}/.rule)})];
bcfwCutData[{nL_Integer,nR_Integer},True]:=bcfwCutData[{nL,nR},True]=Block[{conjgateData=(bcfwCutData[{nL,nR}]/.{ab[x__]:>sb[x],sb[x__]:>ab[x],asb[x_,p[y__],z_]:>asb[z,p[y],x]})},{zStar->-(zStar/.conjgateData),intL->{#1,Reverse@#2}&@@((intL/.conjgateData)),intR->{#1,Reverse@#2}&@@((intR/.conjgateData)),oneHat->{#1,Reverse[{1,1}*#&/@#2]}&@@((oneHat/.conjgateData)),nHat->{#1,Reverse[{1,1}*#&/@#2]}&@@((nHat/.conjgateData))}];
bcfwCutData[{nL_Integer,nR_Integer},True,{legLabels__Integer}]/;(Length[{legLabels}]==(nL+nR-2)):=Block[{rule=Thread[Rule[Range[nL+nR-2],{legLabels}]],cutData0=bcfwCutData[{nL,nR},True]},ReplacePart[#,Thread[Rule[{#,2,1}&/@Range[2,Length[cutData0]],(#[[2;;-1,2,1]]/.rule)]]]&@(cutData0/.{ab[x___]:>ab@@({x}/.rule),sb[x___]:>sb@@({x}/.rule),asb[x___]:>asb@@({x}/.rule),s[x___]:>s@@({x}/.rule)})];
bcfwCutData[x__,False,y___]:=bcfwCutData[x,y];
bcfwCutData[nL_Integer,nR_Integer,labels___Integer]:=If[{labels}==={},bcfwCutData[{nL,nR}],bcfwCutData[{nL,nR},{labels}]];
bcfwCutData[nL_Integer,nR_Integer,True,labels___Integer]:=If[{labels}==={},bcfwCutData[{nL,nR},True],bcfwCutData[{nL,nR},True,{labels}]];
bcfwCutData[{{nL_Integer,kL_Integer},{nR_Integer,kR_Integer}},{labels__Integer}]:=bcfwCutData[{nL,nR},{labels}];bcfwCutData[{{nL_Integer,kL_Integer},{nR_Integer,kR_Integer}},True,{labels__Integer}]:=bcfwCutData[{nL,nR},True,{labels}];

bcfwCutSpinors[{nL_Integer,nR_Integer},x___]:=Block[{cutRules=bcfwCutData[{nL,nR},x]},{RotateLeft[#1],RotateLeft[#2]}&@@Join@@@Transpose[{(Function[{anchors,coeffs},Total[Transpose[coeffs]*({\[Lambda][#],\[Lambda]b[#]}&/@anchors)]]@@@#&/@(({{intL,oneHat},{nHat,intR}}/.cutRules))),{\[Lambda][#],\[Lambda]b[#]}&/@#&/@{Range[2,nL-1],Range[nL,nL+nR-3]}}]];


(* ::Subsection:: *)
(*Internal: Various Implementations of Bridging and Related*)


(* ::Subsubsection:: *)
(*Twistor BCFW Bridge (R-Invariant expressions)*)


treeTools`twistorBCFWbridge[{nL_Integer,kL_Integer},{nR_Integer,kR_Integer},randomQ_:False,conjugatedTrueQ_:False][twistorLabels_List]:=If[Not[TrueQ[conjugatedTrueQ]],Block[{jHat,nHat,leftLabelRules,rightLabelRules,leftAmp,rightAmp},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,-2,1}]]];nHat=cap[twistorLabels[[{-1,-2}]],twistorLabels[[{nL,nL-1,1}]]];leftLabelRules=Thread[Rule[Range[nL],ReplacePart[twistorLabels[[1;;nL]],If[nR==3,{},{-1->jHat}]]]];rightLabelRules=Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-1->nHat}]]];leftAmp=(If[TrueQ[randomQ],ymTwistorAmpRandom[nL,kL],ymTwistorAmp[nL,kL]]/.{R[x__]:>R@@({x}/.leftLabelRules)});rightAmp=(If[TrueQ[randomQ],ymTwistorAmpRandom[nR,kR],ymTwistorAmp[nR,kR]]/.{R[x__]:>R@@({x}/.rightLabelRules)});Times@@@Tuples[{leftAmp,If[nR>3,{(R@@twistorLabels[[{1,nL-1,nL,-2,-1}]])},{1}],rightAmp}]],Block[{jHat,oneHat,leftLabelRules,rightLabelRules,leftAmp,rightAmp},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{1,2,-1}]]];oneHat=cap[twistorLabels[[{1,2}]],twistorLabels[[{nL,nL-1,-1}]]];leftLabelRules=Thread[Rule[Range[nL],ReplacePart[twistorLabels[[1;;nL]],If[nL==3,{},{1->oneHat,-1->jHat}]]]];rightLabelRules=Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],If[nL==3,{},{1->jHat}]]]];leftAmp=(If[TrueQ[randomQ],ymTwistorAmpRandom[nL,kL],ymTwistorAmp[nL,kL]]/.{R[x__]:>R@@({x}/.leftLabelRules)});rightAmp=(If[TrueQ[randomQ],ymTwistorAmpRandom[nR,kR],ymTwistorAmp[nR,kR]]/.{R[x__]:>R@@({x}/.rightLabelRules)});Times@@@Tuples[{leftAmp,If[nL>3,{(R@@twistorLabels[[{1,2,nL-1,nL,-1}]])},{1}],rightAmp}]]];


(* ::Subsubsection:: *)
(*Spinor-Space Bridging (Generic)*)


treeTools`bridgeFactors[nL_,nR_,conjugatedTrueQ_:False][leftFcn_,rightFcn_]:=Module[{nPrime,one,int},Block[{n=nL+nR-2,left,right},left=(leftFcn//.{-asb[a_,p[x__],a_]+s[x__]:>s[a,x]})/.{sb[x___]:>sb@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}]),ab[x___]:>ab@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}]),s[x___]:>s@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}]),asb[x___]:>asb@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}])}//.{head_[one,p[a___,nL,a2___],r___]:>-head[one,p@@Complement[Range[nL],{a,nL,a2,1}],r],head_[int,p[a___,1,a2___],r___]:>-head[int,p@@Complement[Range[nL],{a,nL,a2,1}],r],head_[r___,p[a1___,nL,a2___],one]:>-head[r,p@@Complement[Range[nL],{a1,nL,a2,1}],one],head_[r___,p[a1___,1,a2___],int]:>-head[r,p@@Complement[Range[nL],{a1,nL,a2,1}],int],head_[q___,p[r___,1,s___],t___]:>-head[q,p@@Complement[Range[nL],{r,s,1}],t]}//.If[Not[TrueQ[conjugatedTrueQ]],If[nL<=nR,{s[q___]:>Which[Length[Intersection[{q},{one,int}]]==0,s[q],Length[Intersection[{q},{one,int}]]==2,s@@Complement[Range[2,nL-1],{q}],MemberQ[{q},one],asb[1,p@@DeleteCases[{q},one],p@@Complement[Range[2,nL-1],{q}],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n],True,asb[1,p@@Complement[Range[2,nL-1],{q}],p@@DeleteCases[{q},int],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]],ab[int,1]->-ab[1,nL-1],ab[1,int]->ab[1,nL-1],ab[x___,one,y___]:>ab[x,1,y],asb[one,y__]:>asb[1,y],sb[x___,one]:>-(sb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),asb[x___,one]:>-(asb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),sb[one,x___]:>sb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n],ab[int,q___]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],ab[q__,int]:>1/asb[1,p@@Range[2,nL-1],n] asb[q,p@@(Range[nL-1]),n]ab[1,nL-1],asb[int,q___]:>1/asb[1,p@@Range[2,nL-1],n] sb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],sb[x___,int]:>-(asb[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[nL-1,1]),sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[nL-1,1],asb[x___,int]:>ab[1,p@@Range[nL-1],Sequence@@Reverse[{x}]]/ab[nL-1,1]},{s[q___]:>Which[Length[Intersection[{q},{one,int}]]==0,s[q],Length[Intersection[{q},{one,int}]]==2,s@@Complement[Range[2,nL-1],{q}],MemberQ[{q},one],asb[1,p@@DeleteCases[{q},one],p@@Complement[Range[2,nL-1],{q}],p@@Range[nL,n-1],n]/asb[1,p@@Range[nL,n-1],n],True,asb[1,p@@Complement[Range[2,nL-1],{q}],p@@DeleteCases[{q},int],p@@Range[nL,n-1],n]/asb[1,p@@Range[nL,n-1],n]],ab[x___,one,y___]:>ab[x,1,y],asb[one,y__]:>asb[1,y],sb[x___,one]:>-(sb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),asb[x___,one]:>-(asb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),sb[one,x___]:>sb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n],ab[int,q___]:>-(1/sb[nL,n])asb[Sequence@@Reverse[{q}],p@@Range[nL,n-1],n],ab[q___,int]:>1/sb[nL,n] asb[q,p@@Range[nL,n-1],n],asb[int,q___]:>1/sb[nL,n] sb[Sequence@@Reverse[{q}],p@@Range[nL,n-1],n],sb[int,x___]:>(asb[1,p@@Range[nL,n],x]sb[nL,n])/asb[1,p@@Range[nL,n-1],n],sb[x___,int]:>-((asb[1,p@@Range[nL,n],Sequence@@Reverse[{x}]]sb[nL,n])/asb[1,p@@Range[nL,n-1],n]),asb[x___,int]:>(ab[1,p@@Range[nL,n],Sequence@@Reverse[{x}]]sb[nL,n])/asb[1,p@@Range[nL,n-1],n]}],If[nL<=nR,{s[q___]:>Which[Length[Intersection[{q},{one,int}]]==0,s[q],Length[Intersection[{q},{one,int}]]==2,s@@Complement[Range[2,nL-1],{q}],MemberQ[{q},one],asb[n,p@@Range[nL-1],p@@Complement[Range[2,nL-1],{q}],p@@DeleteCases[{q},one],1]/asb[n,p@@Range[2,nL-1],1],True,asb[n,p@@Range[nL-1],p@@DeleteCases[{q},int],p@@Complement[Range[2,nL-1],{q}],1]/asb[n,p@@Range[2,nL-1],1]],sb[x___,one,y___]:>sb[x,1,y],asb[y___,one]:>asb[y,1],ab[x__,one]:>ab[x,p@@Append[Range[nL,n],1],p@@Range[nL-1],n]/asb[n,p@@Range[2,nL-1],1],ab[one,x__]:>ab[Sequence@@Reverse[{x}],p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[n,p@@Range[2,nL-1],1],asb[one,x__]:>-(asb[n,p@@Range[nL-1],p@@Range[2,nL-1],x]/asb[n,p@@Range[2,nL-1],1]),ab[x___,int]:>1/sb[1,nL-1] asb[x,p@@Range[2,nL-1],1],ab[int,x___]:>-(1/sb[1,nL-1])asb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],1],asb[int,x___]:>1/sb[1,nL-1] sb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],1],sb[x___,int]:>1/asb[n,p@@Range[2,nL-1],1] asb[n,p@@Range[nL-1],Sequence@@Reverse[{x}]]sb[1,nL-1],sb[int,x___]:>-(1/asb[n,p@@Range[2,nL-1],1])asb[n,p@@Range[nL-1],x]sb[1,nL-1],asb[x___,int]:>-(1/asb[n,p@@Range[2,nL-1],1])ab[n,p@@Range[nL-1],Sequence@@Reverse[{x}]]sb[1,nL-1]},{s[q___]:>Which[Length[Intersection[{q},{one,int}]]==0,s[q],Length[Intersection[{q},{one,int}]]==2,s@@Complement[Range[2,nL-1],{q}],MemberQ[{q},one],asb[n,p@@Range[nL,n-1],p@@Complement[Range[2,nL-1],{q}],p@@DeleteCases[{q},one],1]/asb[n,p@@Range[nL,n-1],1],True,asb[n,p@@Range[nL,n-1],p@@DeleteCases[{q},int],p@@Complement[Range[2,nL-1],{q}],1]/asb[n,p@@Range[nL,n-1],1]],sb[x___,one,y___]:>sb[x,1,y],asb[y__,one]:>asb[y,1],ab[x___,one]:>ab[x,p@@Append[Range[nL,n],1],p@@Range[nL,n-1],n]/asb[n,p@@Range[nL,n-1],1],ab[one,x___]:>-(ab[Sequence@@Reverse[{x}],p@@Append[Range[nL,n],1],p@@Range[nL,n-1],n]/asb[n,p@@Range[nL,n-1],1]),asb[one,x___]:>asb[n,p@@Range[nL,n-1],p@@Append[Range[nL,n],1],x]/asb[n,p@@Range[nL,n-1],1],ab[int,q___]:>1/asb[n,p@@Range[nL,n-1],1] asb[Sequence@@Reverse[{q}],p@@Range[nL,n],1]ab[nL,n],ab[q___,int]:>-(1/asb[n,p@@Range[nL,n-1],1])asb[q,p@@Range[nL,n],1]ab[nL,n],asb[int,q___]:>-(1/asb[n,p@@Range[nL,n-1],1])sb[Sequence@@Reverse[{q}],p@@Range[nL,n],1]ab[nL,n],sb[x___,int]:>1/ab[nL,n] asb[n,p@@Range[nL,n-1],Sequence@@Reverse[{x}]],sb[int,x___]:>-(1/ab[nL,n])asb[n,p@@Range[nL,n-1],x],asb[x___,int]:>1/ab[nL,n] ab[x,p@@Range[nL,n-1],n]}]];right=(rightFcn//.{-asb[a_,p[x__],a_]+s[x__]:>s[a,x]})/.{sb[x___]:>sb@@({x}/.Join[{p[q__]:>p@@({q}/.Thread[Rule[Range[nR],Range[nR]+nL-2]])},Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]]]),ab[x___]:>ab@@({x}/.Join[{p[q__]:>p@@({q}/.Thread[Rule[Range[nR],Range[nR]+nL-2]])},Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]]]),asb[x___]:>asb@@({x}/.Join[{p[q__]:>p@@({q}/.Thread[Rule[Range[nR],Range[nR]+nL-2]])},Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]]]),s[x__]:>s@@({x}/.Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]])}//.{head_[nPrime,p[a___,nL-1,a2___],r___]:>-head[nPrime,p@@Complement[Range[nR-1]+nL-1,{a,nL-1,a2,n}],r],head_[r___,p[a___,nL-1,a2___],nPrime]:>-head[r,p@@Complement[Range[nR-1]+nL-1,{a,nL-1,a2,n}],nPrime],head_[int,p[a___,n,a2___],r___]:>-head[int,p@@Complement[Range[nR-1]+nL-1,{a,nL-1,a2,n}],r],head_[r___,p[a1___,n,a2___],int]:>-head[r,p@@Complement[Range[nR-1]+nL-1,{a1,nL-1,a2,n}],int],head_[q___,p[r___,n,s___],t___]:>-head[q,p@@Complement[Range[nR-1]+nL-1,{r,s,n,nL-1}],t]}//.If[Not[TrueQ[conjugatedTrueQ]],If[nL<=nR,{s[q___]:>Which[Length[Intersection[{q},{nPrime,int}]]==0,s[q],Length[Intersection[{q},{nPrime,int}]]==2,s@@Complement[Range[nL,n-1],{q}],MemberQ[{q},nPrime],-(asb[1,p@@Range[2,nL-1],p@@Join[Range[nL-1],DeleteCases[{q},nPrime],{n}],p@@DeleteCases[{q},nPrime],n]/asb[1,p@@Range[2,nL-1],n]),True,-(asb[1,p@@Range[2,nL-1],p@@DeleteCases[{q},int],p@@Join[Range[nL-1],DeleteCases[{q},int]],n]/asb[1,p@@Range[2,nL-1],n])],sb[y___,nPrime,x___]:>sb[y,n,x],asb[x___,nPrime]:>asb[x,n](*,ab[x___,nPrime]:>ab[x,p@@Prepend[nL-1,n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n]*),ab[x___,nPrime]:>ab[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n],ab[nPrime,x___]:>-(ab[Sequence@@Reverse[{x}],p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n]),asb[nPrime,x___]:>asb[1,p@@Range[2,nL-1],p@@Prepend[Range[nL-1],n],x]/asb[1,p@@Range[2,nL-1],n],asb[int,q___]:>1/asb[1,p@@Range[2,nL-1],n] sb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],asb[x___,int]:>-(ab[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[nL-1,1]),ab[int,q___]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],ab[q__,int]:>(1/asb[1,p@@Range[2,nL-1],n])asb[q,p@@Range[nL-1],n]ab[1,nL-1],sb[x___,int]:>-(asb[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[1,nL-1]),sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[1,nL-1],sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[nL-1,1]},{s[q___]:>Which[Length[Intersection[{q},{nPrime,int}]]==0,s[q],Length[Intersection[{q},{nPrime,int}]]==2,s@@Complement[Range[nL,n-1],{q}],MemberQ[{q},nPrime],-(asb[1,p@@Range[nL,n],p@@Join[Range[nL-1],DeleteCases[{q},nPrime],{n}],p@@DeleteCases[{q},nPrime],n]/asb[1,p@@Range[nL,n-1],n]),True,-(asb[1,p@@Range[nL,n],p@@DeleteCases[{q},int],p@@Join[Range[nL-1],DeleteCases[{q},int]],n]/asb[1,p@@Range[nL,n-1],n])],sb[y___,nPrime,x___]:>sb[y,n,x],asb[x___,nPrime]:>asb[x,n],ab[x___,nPrime]:>ab[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n],ab[nPrime,x___]:>-(ab[Sequence@@Reverse[{x}],p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n]),asb[nPrime,x___]:>asb[1,p@@Range[2,nL-1],p@@Prepend[Range[nL-1],n],x]/asb[1,p@@Range[2,nL-1],n],ab[int,q___]:>1/sb[nL,n] asb[Sequence@@Reverse[{q}],p@@Range[nL-1],n],ab[q___,int]:>-(1/sb[nL,n])asb[q,p@@Range[nL-1],n],asb[int,q___]:>1/sb[nL,n] sb[Sequence@@Reverse[{q}],p@@Range[nL,n-1],n],sb[int,x___]:>(asb[1,p@@Range[2,nL-1],x]sb[nL,n])/asb[1,p@@Range[nL,n-1],n],sb[x___,int]:>-((asb[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]sb[nL,n])/asb[1,p@@Range[nL,n-1],n]),asb[x___,int]:>(ab[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]sb[nL,n])/asb[1,p@@Range[nL,n-1],n]}],If[nL<=nR,{s[q___]:>Which[Length[Intersection[{q},{nPrime,int}]]==0,s[q],Length[Intersection[{q},{nPrime,int}]]==2,s@@Complement[Range[nL,n-1],{q}],MemberQ[{q},nPrime],-(asb[n,p@@DeleteCases[{q},nPrime],p@@Join[Range[nL-1],DeleteCases[{q},nPrime],{n}],p@@Range[2,nL-1],1]/asb[n,p@@Range[2,nL-1],1]),True,-(asb[n,p@@Join[Range[nL-1],DeleteCases[{q},int]],p@@DeleteCases[{q},int],p@@Range[2,nL-1],1]/asb[n,p@@Range[2,nL-1],1])],ab[y___,nPrime,x___]:>ab[y,n,x],asb[nPrime,x___]:>asb[n,x],sb[x___,nPrime]:>sb[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[n,p@@Range[2,nL-1],1],sb[nPrime,x___]:>-(sb[Sequence@@Reverse[{x}],p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[n,p@@Range[2,nL-1],1]),asb[x__,nPrime]:>asb[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[n,p@@Range[2,nL-1],1],ab[int,x___]:>1/sb[1,nL-1] asb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],1],ab[x___,int]:>-(1/sb[1,nL-1])asb[x,p@@Range[2,nL-1],1],asb[int,x___]:>-(1/sb[1,nL-1])sb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],1],sb[int,x___]:>1/asb[n,p@@Range[2,nL-1],1] asb[n,p@@Range[nL-1],x]sb[nL-1,1],sb[x___,int]:>1/asb[n,p@@Range[2,nL-1],1] asb[n,p@@Range[nL-1],Sequence@@Reverse[{x}]]sb[1,nL-1],asb[x___,int]:>1/asb[n,p@@Range[2,nL-1],1] ab[x,p@@Range[nL-1],n]sb[1,nL-1]},{s[q___]:>Which[Length[Intersection[{q},{nPrime,int}]]==0,s[q],Length[Intersection[{q},{nPrime,int}]]==2,s@@Complement[Range[nL,n-1],{q}],MemberQ[{q},nPrime],-(asb[n,p@@DeleteCases[{q},nPrime],p@@Join[Range[nL-1],DeleteCases[{q},nPrime],{n}],p@@Range[nL,n],1]/asb[n,p@@Range[nL,n-1],1]),True,-(asb[n,p@@Join[Range[nL-1],DeleteCases[{q},int]],p@@DeleteCases[{q},int],p@@Range[nL,n],1]/asb[n,p@@Range[nL,n-1],1])],ab[y___,nPrime,x___]:>ab[y,n,x],asb[nPrime,x___]:>asb[n,x],sb[x___,nPrime]:>-(sb[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[n,p@@Range[nL,n-1],1]),sb[nPrime,x___]:>sb[Sequence@@Reverse[{x}],p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[n,p@@Range[nL,n-1],1],asb[x___,nPrime]:>-(asb[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[n,p@@Range[nL,n-1],1]),ab[int,q___]:>-(1/asb[n,p@@Range[nL,n-1],1])asb[Sequence@@Reverse[{q}],p@@Range[nL,n],1]ab[nL,n],ab[q___,int]:>1/asb[n,p@@Range[nL,n-1],1] asb[q,p@@Range[nL,n],1]ab[nL,n],asb[int,q___]:>1/asb[n,p@@Range[nL,n-1],1] sb[Sequence@@Reverse[{q}],p@@Range[nL,n],1]ab[nL,n],sb[int,q___]:>-(1/ab[nL,n])asb[n,p@@Range[nL,n-1],q],sb[q___,int]:>1/ab[nL,n] asb[n,p@@Range[nL,n-1],Sequence@@Reverse[{q}]],asb[x___,int]:>-(1/ab[nL,n])ab[n,p@@Range[nL,n-1],Sequence@@Reverse[{x}]]}]];canonicalizeSpinors[n][Times@@@Tuples[{Flatten[{left}],Flatten[{right}],{1/If[OrderedQ[{nL,nR}],s@@Range[nL-1],s@@Range[nL,n]]}}]]]];


(* ::Subsubsection:: *)
(*Helicity Amplitude Bridging*)


treeTools`ymHelicityAmpBridge[{leftHelicities_List,rightHelicities_List},conjugatedTrueQ_:False]:=treeTools`bridgeFactors[Length[leftHelicities],Length[rightHelicities],conjugatedTrueQ][ymHelicityAmp@@leftHelicities,ymHelicityAmp@@rightHelicities];

treeTools`ymHelicityAmpBridgeN[ls_List,lbs_List][{leftHelicities_,rightHelicities_},conjugatedTrueQ_:False]:=Block[{bridgeS,cutSpinors},{bridgeS,cutSpinors}=evaluateWithSpinors[{ls,lbs}][{1/s@@Range[Length[leftHelicities]-1],If[TrueQ[conjugatedTrueQ],bcfwCutSpinors[{#1,#2},True],bcfwCutSpinors[{#1,#2}]]&@@(Length/@{leftHelicities,rightHelicities})}];Times@@@Tuples[{(ymHelicityAmpN[Sequence@@Transpose[cutSpinors[[1]]]]@@leftHelicities),(ymHelicityAmpN[Sequence@@Transpose[cutSpinors[[2]]]]@@rightHelicities),{bridgeS}}]];

treeTools`optimallyRotateHelicities[helicityList_List]:=(Sort[({#,RotateLeft[helicityList,#]}&/@Select[Range[Length[helicityList]],Not[SameQ@@RotateLeft[helicityList,#][[{1,-1}]]]&]/.{m->m[1],p->p[1]})//.{{x___,p[a_],p[b_],y___}:>{x,p[a+b],y},{x___,m[a_],m[b_],y___}:>{x,m[a+b],y}},Total[#1[[2,{1,-1},1]]]>=Total[#2[[2,{1,-1},1]]]&][[1]]/.{{a_,{m[q_],r___}}:>-a,{b_,{p[q_],r___}}:>b});


(* ::Subsubsection:: *)
(*Gravity Amplitude "Denominator" Factors Bridging*)


treeTools`grAmpDenominatorsBridge[{{nL_,kL_},{nR_,kR_}}]:=Module[{nPrime,one,int},Block[{n=nL+nR-2,left,right},left=(grAmpDenominators[nL,kL])/.{sb[x___]:>sb@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}]),ab[x___]:>ab@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}]),s[x___]:>s@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}]),asb[x___]:>asb@@({x}/.Join[{p[q__]:>p[q]},{1->one,nL->int}])}//.{head_[one,p[a___,nL,a2___],r___]:>-head[one,p@@Complement[Range[nL],{a,nL,a2,1}],r],head_[int,p[a___,1,a2___],r___]:>-head[int,p@@Complement[Range[nL],{a,nL,a2,1}],r],head_[r___,p[a1___,nL,a2___],one]:>-head[r,p@@Complement[Range[nL],{a1,nL,a2,1}],one],head_[r___,p[a1___,1,a2___],int]:>-head[r,p@@Complement[Range[nL],{a1,nL,a2,1}],int],head_[q___,p[r___,1,s___],t___]:>-head[q,p@@Complement[Range[nL],{r,s,1}],t]}//.If[nL<=nR,{s[q___]:>Which[Length[Intersection[{q},{one,int}]]==0,s[q],Length[Intersection[{q},{one,int}]]==2,s@@Complement[Range[2,nL-1],{q}],MemberQ[{q},one],asb[1,p@@DeleteCases[{q},one],p@@Complement[Range[2,nL-1],{q}],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n],True,asb[1,p@@Complement[Range[2,nL-1],{q}],p@@DeleteCases[{q},int],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]],ab[int,1]->-ab[1,nL-1],ab[1,int]->ab[1,nL-1],ab[x___,one,y___]:>ab[x,1,y],asb[one,y__]:>asb[1,y],sb[x___,one]:>-(sb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),asb[x___,one]:>-(asb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),sb[one,x___]:>sb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n],ab[int,q___]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],ab[q__,int]:>1/asb[1,p@@Range[2,nL-1],n] asb[q,p@@(Range[nL-1]),n]ab[1,nL-1],asb[int,q___]:>1/asb[1,p@@Range[2,nL-1],n] sb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],sb[x___,int]:>-(asb[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[nL-1,1]),sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[nL-1,1],asb[x___,int]:>ab[1,p@@Range[nL-1],Sequence@@Reverse[{x}]]/ab[nL-1,1]},{s[q___]:>Which[Length[Intersection[{q},{one,int}]]==0,s[q],Length[Intersection[{q},{one,int}]]==2,s@@Complement[Range[2,nL-1],{q}],MemberQ[{q},one],asb[1,p@@DeleteCases[{q},one],p@@Complement[Range[2,nL-1],{q}],p@@Range[nL,n-1],n]/asb[1,p@@Range[nL,n-1],n],True,asb[1,p@@Complement[Range[2,nL-1],{q}],p@@DeleteCases[{q},int],p@@Range[nL,n-1],n]/asb[1,p@@Range[nL,n-1],n]],ab[x___,one,y___]:>ab[x,1,y],asb[one,y__]:>asb[1,y],sb[x___,one]:>-(sb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),asb[x___,one]:>-(asb[x,p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n]),sb[one,x___]:>sb[Sequence@@Reverse[{x}],p@@Range[2,nL-1],p@@Range[nL-1],n]/asb[1,p@@Range[2,nL-1],n],ab[int,q___]:>-(1/sb[nL,n])asb[Sequence@@Reverse[{q}],p@@Range[nL,n-1],n],ab[q___,int]:>1/sb[nL,n] asb[q,p@@Range[nL,n-1],n],asb[int,q___]:>-(1/sb[nL,n])ab[Sequence@@Reverse[{q}],p@@Range[nL,n-1],n],sb[int,x___]:>(asb[1,p@@Range[nL,n],x]sb[nL,n])/asb[1,p@@Range[nL,n-1],n],sb[x___,int]:>-((asb[1,p@@Range[nL,n],Sequence@@Reverse[{x}]]sb[nL,n])/asb[1,p@@Range[nL,n-1],n]),asb[x___,int]:>(ab[1,p@@Range[nL,n],Sequence@@Reverse[{x}]]sb[nL,n])/asb[1,p@@Range[nL,n-1],n]}];right=(grAmpDenominators[nR,kR])/.{sb[x___]:>sb@@({x}/.Join[{p[q__]:>p@@({q}/.Thread[Rule[Range[nR],Range[nR]+nL-2]])},Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]]]),ab[x___]:>ab@@({x}/.Join[{p[q__]:>p@@({q}/.Thread[Rule[Range[nR],Range[nR]+nL-2]])},Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]]]),asb[x___]:>asb@@({x}/.Join[{p[q__]:>p@@({q}/.Thread[Rule[Range[nR],Range[nR]+nL-2]])},Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]]]),s[x__]:>s@@({x}/.Thread[Rule[Range[nR],ReplacePart[Range[nR]+nL-2,{1->int,nR->nPrime}]]])}//.{head_[nPrime,p[a___,nL-1,a2___],r___]:>-head[nPrime,p@@Complement[Range[nR-1]+nL-1,{a,nL-1,a2,n}],r],head_[r___,p[a___,nL-1,a2___],nPrime]:>-head[r,p@@Complement[Range[nR-1]+nL-1,{a,nL-1,a2,n}],nPrime],head_[int,p[a___,n,a2___],r___]:>-head[int,p@@Complement[Range[nR-1]+nL-1,{a,nL-1,a2,n}],r],head_[r___,p[a1___,n,a2___],int]:>-head[r,p@@Complement[Range[nR-1]+nL-1,{a1,nL-1,a2,n}],int],head_[q___,p[r___,n,s___],t___]:>-head[q,p@@Complement[Range[nR-1]+nL-1,{r,s,n,nL-1}],t]}//.If[nL<=nR,{s[q___]:>Which[Length[Intersection[{q},{nPrime,int}]]==0,s[q],Length[Intersection[{q},{nPrime,int}]]==2,s@@Complement[Range[nL,n-1],{q}],MemberQ[{q},nPrime],-(asb[1,p@@Range[2,nL-1],p@@Join[Range[nL-1],DeleteCases[{q},nPrime],{n}],p@@DeleteCases[{q},nPrime],n]/asb[1,p@@Range[2,nL-1],n]),True,-(asb[1,p@@Range[2,nL-1],p@@DeleteCases[{q},int],p@@Join[Range[nL-1],DeleteCases[{q},int]],n]/asb[1,p@@Range[2,nL-1],n])],sb[y___,nPrime,x___]:>sb[y,n,x],asb[x___,nPrime]:>asb[x,n](*,ab[x___,nPrime]:>ab[x,p@@Prepend[nL-1,n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n]*),ab[x___,nPrime]:>ab[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n],ab[nPrime,x___]:>-(ab[Sequence@@Reverse[{x}],p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n]),asb[int,q___]:>1/asb[1,p@@Range[2,nL-1],n] sb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],asb[x___,int]:>ab[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[nL-1,1],ab[int,q___]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],ab[q__,int]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[q,p@@Range[nL-1],n]ab[1,nL-1],(*ab[q__,int]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[q,p@@Range[nL-1],n]ab[1,nL-1],*)sb[x___,int]:>-(asb[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[1,nL-1]),sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[1,nL-1],sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[nL-1,1]},{s[q___]:>Which[Length[Intersection[{q},{nPrime,int}]]==0,s[q],Length[Intersection[{q},{nPrime,int}]]==2,s@@Complement[Range[nL,n-1],{q}],MemberQ[{q},nPrime],-(asb[1,p@@Range[nL,n],p@@Join[Range[nL-1],DeleteCases[{q},nPrime],{n}],p@@DeleteCases[{q},nPrime],n]/asb[1,p@@Range[nL,n-1],n]),True,-(asb[1,p@@Range[nL,n],p@@DeleteCases[{q},int],p@@Join[Range[nL-1],DeleteCases[{q},int]],n]/asb[1,p@@Range[nL,n-1],n])],sb[y___,nPrime,x___]:>sb[y,n,x],asb[x___,nPrime]:>asb[x,n](*,ab[x___,nPrime]:>ab[x,p@@Prepend[nL-1,n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n]*),ab[x___,nPrime]:>ab[x,p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n],ab[nPrime,x___]:>-(ab[Sequence@@Reverse[{x}],p@@Prepend[Range[nL-1],n],p@@Range[2,nL-1],1]/asb[1,p@@Range[2,nL-1],n]),ab[int,q___]:>1/sb[nL,n] asb[Sequence@@Reverse[{q}],p@@Range[nL-1],n],ab[q___,int]:>-(1/sb[nL,n])asb[q,p@@Range[nL-1],n],asb[int,q___]:>1/sb[nL,n] sb[Sequence@@Reverse[{q}],p@@Range[nL,n-1],n],sb[int,x___]:>(asb[1,p@@Range[2,nL-1],x]sb[nL,n])/asb[1,p@@Range[nL,n-1],n],sb[x___,int]:>-((asb[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]sb[nL,n])/asb[1,p@@Range[nL,n-1],n]),asb[x___,int]:>ab[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[nL-1,1],ab[int,q___]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[Sequence@@Reverse[{q}],p@@Range[nL-1],n]ab[1,nL-1],ab[q__,int]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[q,p@@Range[nL-1],n]ab[1,nL-1],(*ab[q__,int]:>-(1/asb[1,p@@Range[2,nL-1],n])asb[q,p@@Range[nL-1],n]ab[1,nL-1],*)sb[x___,int]:>-(asb[1,p@@Range[2,nL-1],Sequence@@Reverse[{x}]]/ab[1,nL-1]),sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[1,nL-1],sb[int,x___]:>asb[1,p@@Range[2,nL-1],x]/ab[nL-1,1]}];canonicalizeSpinors[n][Times@@@Tuples[{left,right,{If[OrderedQ[{nL,nR}],s@@Range[nL-1],s@@Range[nL,n]]}}]]]];


(* ::Subsubsection:: *)
(*Positroid: Bridging Labels, and Orientations*)


positroids`BCFWbridge[\[Sigma][leftPositroidLabel__Integer],\[Sigma][rightPositroidLabel__Integer],parityConjugatedBridgeQ_:False]:=Block[{factorized,nL=Length[{leftPositroidLabel}],nR=Length[{rightPositroidLabel}],left,right},left=Mod[{leftPositroidLabel},nL,1];right=Mod[{rightPositroidLabel},nR,1]+nL-2;factorized=Join[(left[[1;;-2]]/.{nL->right[[1]]}),(right[[2;;-1]]/.{nL-1->left[[-1]]})];decoratePermutation[\[Sigma]@@(factorized/.If[Not[TrueQ[parityConjugatedBridgeQ]],Thread[Rule[{nL+nR-2,1},{1,nL+nR-2}]],Thread[Rule[factorized[[{1,-1}]],factorized[[{-1,1}]]]]])]];

positroids`orientedBridge[\[Sigma][leftPerm__Integer],\[Sigma][rightPerm__Integer],{a_,b_},conjugatedTrueQ_:False]:=Block[{n=Length[{leftPerm}]+Length[{rightPerm}]-2,leftChain=positroids`bridgeChain[\[Sigma][leftPerm]][[1]],rightChain=positroids`bridgeChain[\[Sigma][rightPerm]][[1]],mergedChain,leftAnchor,mergedFaces},leftAnchor=leftChain[[-1,1]];mergedChain=(Join[leftChain[[1;;-2]],(rightChain/.{\[Tau][x__]:>\[Tau]@@({x}/.{1->leftAnchor,q_Integer:>q+Length[{leftPerm}]-2})})]);mergedFaces=positroids`bridgeChainToFaceLabels[mergedChain];mergedFaces=Sort/@((If[Not[TrueQ[conjugatedTrueQ]],Prepend[(mergedFaces/.Thread[Rule[{1,n},{n,1}]]),(mergedFaces[[-1]])],Prepend[mergedFaces,(mergedFaces[[-1]]/.{{leftPerm}[[1]]->Mod[{rightPerm}[[-1]],Length[{rightPerm}],1]+Length[{leftPerm}]-2,Mod[{rightPerm}[[-1]],Length[{rightPerm}],1]+Length[{leftPerm}]-2->{leftPerm}[[1]]})]]/.Thread[Rule[Range[n],RotateLeft[Range[n],a]]]))];


(* ::Section:: *)
(*Ordered (Planar) Partial Amplitudes of (pure) sYM*)


treeTools`functionTypes["F"]="Ordered/Planar Partial Amplitudes of pure sYM";


(* ::Subsection:: *)
(*Bases of Partial Amplitudes and Amplitude Identities*)


treeTools`functionTypes["F",1]="Ordered Partial Amplitudes: Bases, Identities, and Reduction";
treeTools`functionNames["F",1]={"amp[legOrdering__]","",
"cyclicAmps[n_]","cyclicAmpReductionRule","",
"dihedralAmps[n_]","dihedralAmpReductionRule","",
"kkBasisAmps[n_]","u1DecouplingIdentity[n_]",
"egKKIdentity[n_]","kkIdentities[n_]","kkAmpReductionRule","",
"bcjBasisAmps[n_]","bcjIdentitySeed[n_]","egBCJIdentity[n_]","bcjIdentities[n_]","bcjAmpReductionRule","","kltBasisAmpsAlpha[n_]","kltBasisAmpsBeta[n_]","kltKernelInverse[n_]",
"kltKernelInverse[{\[Alpha]___amp},{\[Beta]___amp}]","kltKernel[n_]","kltKernel[{\[Alpha]___amp},{\[Beta]___amp}]"};


(* ::Subsubsection:: *)
(*Cyclic and Dihedral Bases and Relations*)


cyclicAmps[n_]:=permuteLegs[#][amp@@Range[n]]&/@Permutations[Range[2,n]];

cyclicAmpReductionRule={amp[x___,1,y___]:>amp[1,y,x]};

dihedralAmps[n_]:=permuteLegs[#][amp@@Range[n]]&/@Select[Permutations[Range[2,n]],OrderedQ[#[[{1,-1}]]]&];

dihedralAmpReductionRule={amp[x___,1,y___]:>If[OrderedQ[{y,x}[[{1,-1}]]],amp[1,y,x],Power[-1,Length[{x,y}]+1]amp[1,##]&@@Reverse[{y,x}]]};


(* ::Subsubsection:: *)
(*U(1) Decoupling and KK Relations and Bases*)


kkBasisAmps[n_]:=permuteLegs[#][amp@@Range[n]]&/@Permutations[Range[2,n-1]];

u1DecouplingIdentity[n_Integer]/;n>=4:=amp@@@(Prepend[#,1]&/@Partition[Range[2,n],n-1,1,1]);

egKKIdentity[n_Integer]/;n>=4:=(Prepend[If[Head[#2]===Plus,List@@(-#2),{-#2}],#1]&@@(RandomChoice[dihedralAmps[n]]/.{{},kkAmpReductionRule}));

kkIdentities[n_Integer]/;n>=4:=complement[dihedralAmps[n],kkBasisAmps[n]]/.{amp[1,\[Alpha]___,n,\[Beta]___]:>Prepend[(Power[-1,Length[{\[Beta]}]+1](amp[1,##,n]&@@@shuffle[{\[Alpha]},Reverse@{\[Beta]}])),amp[1,\[Alpha],n,\[Beta]]]};

kkAmpReductionRule={amp[x___,1,y___]:>Block[{legs,sign,n=Max[{y,x}],slot,\[Alpha],\[Beta]},{legs,sign}=If[OrderedQ[{y,x}[[{1,-1}]]],{{y,x},1},{Reverse[{y,x}],Power[-1,Length[{x,y}]-1]}];slot=Flatten[Position[legs,n]][[1]];\[Alpha]=legs[[1;;slot-1]];\[Beta]=legs[[slot+1;;-1]];Power[-1,Length[\[Beta]]]sign*Total[amp[1,##,n]&@@@shuffle[\[Alpha],Reverse[\[Beta]]]]]};


(* ::Subsubsection:: *)
(*KLT Relations and BCJ*)


bcjBasisAmps[n_]:=permuteLegs[#][amp@@Range[n]]&/@Permutations[Range[2,n-2]];

bcjIdentitySeed[n_]:=Times@@@({Total[s[#,n-1]&/@Range[#]],amp[1,Sequence@@Insert[Range[2,n-2],n-1,#],n]}&/@Range[n-2]);

bcjIdentities[n_Integer]/;n>=4:=permuteLegs[#][bcjIdentitySeed[n]]&/@(Join@@(Function[{a},Insert[a,n-1,#]&/@Range[n-3]]/@Permutations[Range[2,n-2]]));

egBCJIdentity[n_Integer]/;n>=4:=RandomChoice[bcjIdentities[n]];

bcjAmpReductionRule={amp[x__]:>If[{x}[[{1,-2,-1}]]==={1,Length[{x}]-1,Length[{x}]},amp[x],((kltKernelInverse[{x},List@@#]&/@kltBasisAmpsBeta[Length[{x}]]) . Transpose[kltKernel[Length[{x}]]] . kltBasisAmpsAlpha[Length[{x}]])]};

kltBasisAmpsAlpha[n_Integer]/;n>=4:=(amp[1,Sequence@@#1,Sequence@@#2,n-1,n]&@@@Join@@(Tuples[{Permutations[#+1],Permutations[Complement[Range[n-3],#]+1]}]&/@Subsets[Range[n-3],{Ceiling[(n-3)/2]}]));

kltBasisAmpsBeta[n_Integer]/;n>=4:=amp[1,Sequence@@#1,n,Sequence@@#2,n-1]&@@@Join@@(Tuples[{Permutations[#+1],Permutations[Complement[Range[n-3],#]+1]}]&/@Subsets[Range[n-3],{Ceiling[(n-3)/2]}]);


kltKernelInverse[n_Integer]:=kltKernelInverse[n]=Module[{slotRule=Thread[Rule[#,Range[Length[#]]]]&@(kltBasisAmpsBeta[n]),mat},mat=Normal[SparseArray[Rule@@@#,{Length[#]}]&/@((Transpose[{slotRule[[All,1]],treeTools`kltKernelInverseSeed[n]}]/.{amp[x__]:>amp@@({x}/.Thread[Rule[Range[n],#]]),s[x__]:>s@@Sort[{x}/.Thread[Rule[Range[n],#]]]}&/@(List@@@kltBasisAmpsAlpha[n]))/.slotRule)];Set[kltKernelInverse[#1[[1]],#1[[2]]],#2]&@@@Transpose[{Tuples[{List@@@kltBasisAmpsAlpha[n],List@@@kltBasisAmpsBeta[n]}],Flatten[mat]}];mat];
kltKernelInverse[{\[Alpha]__Integer},{\[Beta]__Integer}]/;(Length[{\[Alpha]}]==Length[{\[Beta]}]):=If[Not[OrderedQ[{{\[Alpha]},{\[Beta]}}]],kltKernelInverse@@Sort[{{\[Alpha]},{\[Beta]}}],If[{\[Alpha]}===Range[Length[{\[Alpha]}]],Set[kltKernelInverse[{\[Alpha]},{\[Beta]}],Block[{n=Length[{\[Alpha]}],denList=Join[Partition[{\[Alpha]},2,1,1],Partition[{\[Beta]},2,1,1]],subsets},subsets=Sort/@Select[{\[Alpha]}[[#]]&/@treeTools`pSets[n],Function[{q},(Count[(MemberQ[q,#]&/@#&/@denList),{True,True}])==2Length[q]-2]];Power[-1,Length[Select[Partition[Ordering[{\[Beta]}][[{\[Alpha]}]],2,1,1],Not[OrderedQ[#]]&]]+1]Total[1/Times@@@(s@@@#&/@Select[Subsets[subsets,{n-3}],treeTools`separatedQ[n][#]&])]]],(kltKernelInverse[Range[Length[{\[Alpha]}]],Ordering[{\[Alpha]}][[{\[Beta]}]]]/.{s[x__]:>s@@Sort[{x}/.Thread[Rule[Range[Length[{\[Alpha]}]],{\[Alpha]}]]]})]];
kltKernelInverse[amp[\[Alpha]__Integer],amp[\[Beta]__Integer]]:=kltKernelInverse[{\[Alpha]},{\[Beta]}];
kltKernelInverse[{\[Alpha]__amp},{\[Beta]__amp}]:=Normal[SparseArray[{a_,b_}:>kltKernelInverse[{\[Alpha]}[[a]],{\[Beta]}[[b]]],Length/@{{\[Alpha]},{\[Beta]}}]];

kltKernel[n_Integer]:=kltKernel[n]=Block[{seed=treeTools`kltKernelSeedTerms[n],imageBasis=kltBasisAmpsBeta[n]},Normal[SparseArray[#,{Length[imageBasis]}]]&/@(Rule@@@#&/@((seed/.({s[x__]:>s@@({x}/.Thread[Rule[Range[n],{##}]]),amp[x__]:>amp@@({x}/.Thread[Rule[Range[n],{##}]])}&@@@(List@@@kltBasisAmpsAlpha[n])))/.Thread[Rule[imageBasis,Range[Length[imageBasis]]]]))];
kltKernel[{\[Alpha]__amp},{\[Beta]__amp}]:=kltKernel[{\[Alpha]},{\[Beta]}]=Inverse[kltKernelInverse[{\[Alpha]},{\[Beta]}]];


treeTools`kltKernelInverseSeed[n_Integer]:=treeTools`kltKernelInverseSeed[n]=Block[{betaBasis=List@@@kltBasisAmpsBeta[n]},kltKernelInverse[Range[n],#]&/@betaBasis];
treeTools`kltKernelSeedTerms[n_Integer]:=treeTools`kltKernelSeedTerms[n]=(Function[{permA,permB},{amp@@Join[{1},permA,{n},permB,{n-1}],-((s[1,First[permA]]Times@@(Function[{slot},s[1,permA[[slot]]]+Total[s[#,permA[[slot]]]&/@Select[permA[[1;;slot-1]],#<permA[[slot]]&]]]/@Range[2,Length[permA]]))If[Length[permB]==0,1,(s[Last[permB],n-1]Times@@(Function[{slot},s[permB[[slot]],n-1]+Total[s[permB[[slot]],#]&/@Select[permB[[slot+1;;-1]],#>permB[[slot]]&]]]/@Range[Length[permB]-1]))])}]@@@Tuples[Permutations/@{Range[2,Floor[n/2]],Range[Floor[n/2]+1,n-2]}]);


(* ::Subsubsection:: *)
(*Internal: for KLT (and also CHY)*)


treeTools`separatedQ[n_Integer][sList_]:=Which[Length[sList]==1,True,Length[sList]>2,And@@(treeTools`separatedQ[n]/@Subsets[sList,{2}]),True,(Min[Length/@(Intersection@@@Tuples[{{#1,Complement[Range[n],#1]},{#2,Complement[Range[n],#2]}}])]==0)&@@sList];
treeTools`pSets[n_Integer]:=Block[{initial=Prepend[#,1]&/@Subsets[Range[2,n],{1,n-3}]},Sort[{#,Complement[Range[n],#]}][[1]]&/@initial];


(* ::Subsection:: *)
(*Analytic Expressions for superAmplitudes*)


treeTools`functionTypes["F",2]="Analytic Expressions for Ordered superAmplitudes in sYM";
treeTools`functionNames["F",2]={"ymAmp[n_,k_,legOrdering_:]","ymAmpRandom[n_,k_,legOrdering_:]",
"","parkeTaylorAmp[n_]","parkeTaylorAmpBar[n_]","",
"ymTwistorAmp[n_,k_]","ymTwistorAmpRandom[n_,k_]","",
"ymSuperTwistorAmp[n_,k_]","ymSuperTwistorAmpRandom[n_,k_]"};


(* ::Subsubsection:: *)
(*Parke-Taylor superAmplitudes*)


parkeTaylorAmp[n_Integer]:=Power[Times@@ab@@@Partition[Range[n],2,1,1],-1];

parkeTaylorAmpBar[4]=parkeTaylorAmp[4];
parkeTaylorAmpBar[n_]/;n>=5:=superFunction[1/Times@@sb@@@Partition[Range[n],2,1,1],Join[{Normal[SparseArray[((#1->sb[#2,#3]/ab[1,2]&@@@Partition[{3,4,5},3,1,1])),{n}]]},(Normal[SparseArray[{#1->sb[#2,#3]/sb[#1,#2],#2->sb[#3,#1]/sb[#1,#2],#3->1}&@@#,{n}]]&/@(Partition[Range[n],3,1,1][[4;;n-2]]))]];


(* ::Subsubsection:: *)
(*Yang-Mills superAmplitudes in Spinor Space*)


treeTools`resetStoredYMamplitudes:=
(ClearAll[ymAmp];
ymAmp[n_Integer,k_Integer]/;MemberQ[Range@@Sort[{0,n-4}],k]:=ymAmp[n,k]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymAmp["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Which[k===0,{parkeTaylorAmp[n]},n===k+4&&n>4,{parkeTaylorAmpBar[n]},True,(Block[{ephR,exprn=ymTwistorAmp[n,k]},If[n<=10,(ephR[x___]:=ephR[x]=Signature[Ordering[{x}]]treeTools`spinorFiveBracket[n][Sort[{x}]];exprn=canonicalizeSpinors[n][((exprn/.R[x__]:>ephR[x])//.superFunctionProductRule)/.{superFunction[fcn_,cMatrix_]:>superFunction[fcn/Times@@ab@@@Partition[Range[n],2,1,1],cMatrix]}]/.{-sb[x_,y_]:>sb[y,x]}),(toSuperSpinorFunctions[n,True][exprn])]])]);
ymAmp[n_Integer,k_Integer,{legOrdering__Integer}]/;MemberQ[Range[0,n-4],k]:=ymAmp[n,k,{legOrdering}]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymAmp["<>StringJoin@@Riffle[ToString/@{n,k},","]<>",{"<>StringJoin@@Riffle[ToString/@{legOrdering},","]<>"}]",Row[{Style["ymAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k,{legOrdering}]}]}]];Module[{fullPerm=(Range[n]/.Thread[Rule[Sort[{legOrdering}],{legOrdering}]])},((permuteLegs[fullPerm][ymAmp[n,k]]))]);
);treeTools`resetStoredYMamplitudes

ymAmpRandom[n_Integer,k_Integer]:=Which[k===0,{parkeTaylorAmp[n]},n===k+4&&n>4,{parkeTaylorAmpBar[n]},True,(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymAmpRandom["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymAmpRandom[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Module[{ephR,exprn=ymTwistorAmpRandom[n,k]},If[n<=8,(Unprotect[R];ClearAll[R];R[x__]:=R[x]=Signature[Ordering[{x}]]ephR@@Sort[{x}];exprn=exprn;ClearAll[R];Protect[R];ephR[x___]:=treeTools`spinorFiveBracket[n][{x}];exprn=exprn//.superFunctionProductRule/.{superFunction[fcn_,cMatrix_]:>superFunction[fcn/Times@@ab@@@Partition[Range[n],2,1,1],cMatrix]}),(toSuperSpinorFunctions[n,If[n<=10,False,True]][exprn])]])];


(* ::Subsubsection:: *)
(*Yang-Mills superAmplitudes in Twistor Space*)


ymTwistorAmp[n_Integer,k_Integer]:=ymTwistorAmp[n,k]=Which[(k==0||n==3),{1},k<0||k>n-4,{0},True,(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymTwistorAmp["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymTwistorAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Join[(Join@@(treeTools`twistorBCFWbridge[##][Range[n]]&@@@(bcfwPartitions[n,k])))])];
ymTwistorAmpRandom[n_Integer,k_Integer]:=Which[(k==0||n==3),{1},k<0||k>n-4,{0},True,(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymTwistorAmpRandom["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymTwistorAmpRandom[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Block[{twistorLabels=RotateLeft[Range[n],RandomInteger[n-1]],parity={False,True}[[RandomInteger[{1,2}]]]},Join[(Join@@(treeTools`twistorBCFWbridge[##,True,parity][twistorLabels]&@@@(bcfwPartitions[n,k,parity])))]])];

ymSuperTwistorAmp[n_,k_]:=ymSuperTwistorAmp[n,k]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymSuperTwistorAmp["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymSuperTwistorAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];toSuperTwistorFunctions[n,True,False][ymTwistorAmp[n,k]]);
ymSuperTwistorAmpRandom[n_,k_]:=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymSuperTwistorAmpRandom["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymSuperTwistorAmpRandom[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];toSuperTwistorFunctions[n,False,False][ymTwistorAmpRandom[n,k]]);


(*This just flips the denominators of expressions so that any spurious poles give zero as opposed to infinity*)
treeTools`ymSuperTwistorAmpFlipped[n_,k_]:=treeTools`ymSuperTwistorAmpFlipped[n,k]=toSuperTwistorFunctions[n,False,True][ymTwistorAmp[n,k]];
treeTools`ymSuperTwistorAmpFlippedRandom[n_,k_]:=toSuperTwistorFunctions[n,False,True][ymTwistorAmpRandom[n,k]];


(* ::Subsection:: *)
(*Numeric Expressions for superAmplitudes*)


treeTools`functionTypes["F",3]="Numeric Expressions for Ordered superAmplitudes in sYM";
treeTools`functionNames["F",3]={
"ymAmpN[n_,k_,legOrdering_:]","ymAmpRandomN[n_,k_,legOrdering_:]"};


ymAmpN[n_Integer,k_Integer]/;((n==Length[Ls])&&MemberQ[Range@@Sort[{0,n-4}],k]):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymAmpN["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]]&&Not[Head[treeTools`ymAmpReferenceN[n,k]]===treeTools`ymAmpReferenceN],treeTools`ymAmpReferenceN[n,k],If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],Set[treeTools`ymAmpReferenceN[n,k],#],#]&@Which[k==0,If[n==3,If[Det[Ls[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Ls,2,1,1],-1]}],{Power[Times@@Det/@Partition[Ls,2,1,1],-1]}],k==n-4,If[n==3,If[Det[Lbs[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Lbs,2,1,1],-1]}],{evaluate[parkeTaylorAmpBar[n]]}],True,Block[{nAmp0=evaluate[treeTools`ymSuperTwistorAmpFlipped[n,k]],nMat,prefactor},If[Count[nAmp0,superFunction[0,x_],{0,\[Infinity]}]>0,Print["The specified kinematics encounter a spurious (or physical) pole"],nMat=(Array[If[#1>#2>1,Det[Ls[[{#2,#1}]]],0]&,{n,n}]);prefactor=1/Times@@Det/@Partition[Ls,2,1,1];(( nAmp0/.{superFunction[f_,cMatrix_]:>superFunction[prefactor/f,cMatrix . nMat]}))]]]]);
ymAmpN[n_Integer,k_Integer,{legOrdering__Integer}]/;((n==Length[Ls])&&MemberQ[Range@@Sort[{0,n-4}],k]):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymAmpN["<>StringJoin@@Riffle[ToString/@{n,k},","]<>",{"<>StringJoin@@Riffle[ToString/@{legOrdering},","]<>"}]",Row[{Style["ymAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k,{legOrdering}]}]}]];Module[{fullPerm=(Range[n]/.Thread[Rule[Sort[{legOrdering}],{legOrdering}]])},If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]]&&Not[Head[treeTools`ymAmpReferenceN[n,k,fullPerm]]===treeTools`ymAmpReferenceN],treeTools`ymAmpReferenceN[n,k,fullPerm],If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],Set[treeTools`ymAmpReferenceN[n,k,fullPerm],#],#]&@Which[k==0,If[n==3,If[Det[Ls[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Ls[[fullPerm]],2,1,1],-1]}],{Power[Times@@Det/@Partition[Ls[[fullPerm]],2,1,1],-1]}],k==n-4,If[n==3,If[Det[Lbs[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Lbs[[fullPerm]],2,1,1],-1]}],Quiet[{evaluatePermuted[fullPerm][parkeTaylorAmpBar[n]]}]],True,Block[{nAmp0=Quiet[evaluatePermuted[fullPerm][treeTools`ymSuperTwistorAmpFlipped[n,k]]],nMat,prefactor},If[Count[nAmp0,superFunction[0,x_],{0,\[Infinity]}]>0,Print["The specified kinematics encounter a spurious (or physical) pole"],nMat=(Array[If[#1>#2>1,Det[Ls[[fullPerm[[{#2,#1}]]]]],0]&,{n,n}]);prefactor=1/Times@@Det/@Partition[Ls[[fullPerm]],2,1,1];(( nAmp0/.{superFunction[f_,cMatrix_]:>superFunction[prefactor/f,(cMatrix[[All,fullPerm]] . nMat)[[All,Ordering[fullPerm]]]]}))]]]]]);

ymAmpRandomN[n_Integer,k_Integer]/;((n==Length[Ls])&&MemberQ[Range@@Sort[{0,n-4}],k]):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymAmpRandomN["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["ymAmpRandomN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Which[k==0,If[n==3,If[Det[Ls[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Ls,2,1,1],-1]}],{Power[Times@@Det/@Partition[Ls,2,1,1],-1]}],k==n-4,If[n==3,If[Det[Lbs[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Lbs,2,1,1],-1]}],{evaluate[parkeTaylorAmpBar[n]]}],True,Block[{nAmp0=evaluate[treeTools`ymSuperTwistorAmpFlippedRandom[n,k]],nMat,prefactor},If[Count[nAmp0,superFunction[0,x_],{0,\[Infinity]}]>0,Print["The specified kinematics encounter a spurious (or physical) pole"],nMat=(Array[If[#1>#2>1,Det[Ls[[{#2,#1}]]],0]&,{n,n}]);prefactor=1/Times@@Det/@Partition[Ls,2,1,1];(( nAmp0/.{superFunction[f_,cMatrix_]:>superFunction[prefactor/f,cMatrix . nMat]}))]]]);
ymAmpRandomN[n_Integer,k_Integer,{legOrdering__Integer}]/;((n==Length[Ls])&&MemberQ[Range@@Sort[{0,n-4}],k]):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymAmpN["<>StringJoin@@Riffle[ToString/@{n,k},","]<>",{"<>StringJoin@@Riffle[ToString/@{legOrdering},","]<>"}]",Row[{Style["ymAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k,{legOrdering}]}]}]];Module[{fullPerm=(Range[n]/.Thread[Rule[Sort[{legOrdering}],{legOrdering}]])},Which[k==0,If[n==3,If[Det[Ls[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Ls[[fullPerm]],2,1,1],-1]}],{Power[Times@@Det/@Partition[Ls[[fullPerm]],2,1,1],-1]}],k==n-4,If[n==3,If[Det[Lbs[[1;;2]]]==0,{0},{Power[Times@@Det/@Partition[Lbs,2,1,1],-1]}],Quiet[{evaluatePermuted[fullPerm][parkeTaylorAmpBar[n]]}]],True,Block[{nAmp0=Quiet[evaluatePermuted[fullPerm][treeTools`ymSuperTwistorAmpFlippedRandom[n,k]]],nMat,prefactor},If[Count[nAmp0,superFunction[0,x_],{0,\[Infinity]}]>0,Print["The specified kinematics encounter a spurious (or physical) pole"],nMat=(Array[If[#1>#2>1,Det[Ls[[fullPerm[[{#2,#1}]]]]],0]&,{n,n}]);prefactor=1/Times@@Det/@Partition[Ls[[fullPerm]],2,1,1];(( nAmp0/.{superFunction[f_,cMatrix_]:>superFunction[prefactor/f,(cMatrix[[All,fullPerm]] . nMat)[[All,Ordering[fullPerm]]]]}))]]]]);


(* ::Subsection:: *)
(*Analytic Expressions for Component Amplitudes*)


treeTools`functionTypes["F",4]="Analytic Component Amplitudes of sYM";
treeTools`functionNames["F",4]={
"ymHelicityAmp[gluonHelicities__]","helicityAmp[gluonHelicities__]","",
"componentAmpTerms[stateList__,legOrdering_:{}]","componentAmp[stateList__,legOrdering_:{}]"};


(* ::Subsubsection:: *)
(*Helicity Amplitudes Component Recursion*)


ymHelicityAmp[{helList__}]:=ymHelicityAmp[helList];
ymHelicityAmp[helList__]/;(Complement[{helList},{m,p}]==={}):=ymHelicityAmp[helList]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymHelicityAmp["<>StringJoin@@Riffle[ToString/@{helList},","]<>"]",Row[{Style["ymHelicityAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[helList]}]}]];Which[Count[{helList},m]==2,{Power[ab@@Flatten[Position[{helList},m]],4]/Times@@ab@@@Partition[Range[Length[{helList}]],2,1,1]},Count[{helList},p]==2,{Power[sb@@Flatten[Position[{helList},p]],4]/Times@@sb@@@Partition[Range[Length[{helList}]],2,1,1]},Not[{helList}[[{1,-1}]]==={p,m}],(Join@@(treeTools`ymHelicityAmpBridge/@bcfwPartitions[{helList}])),True,(Join@@(treeTools`ymHelicityAmpBridge[#,True]&/@bcfwPartitions[{helList}]))]);

(*Basically just a renaming of above, but gives either YM or GR amps as needed WITHOUT any optimized rotations(!!)*)
helicityAmp[{cmptList__}]:=helicityAmp[cmptList];
helicityAmp[cmptList__]/;(Complement[{cmptList},{m,p}]==={})||(Complement[{cmptList},{mm,pp}]==={}):=If[(DeleteDuplicates[Sort[{helList}]]=={m,p}),Total[ymHelicityAmp[cmptList]],Total[grHelicityAmp[cmptList]]];


(* ::Subsubsection:: *)
(*General Components (Picking the Right Formulation as Needed)*)


(*Gives same as component[cmptList][ymAmp[]] for generic components;
For HELICITY components of YM, it rotates the arguments only mildly cleverly to get a often shorter expression*)
componentAmpTerms[{cmptList__}]/;legalComponentStatesQ[{cmptList}]:=componentAmpTerms[cmptList];
(*componentAmpTerms[{cmptList__},{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]===Length[{cmptList}])):=Module[{sign=Times@@(Signature[{perm}[[#]]]&/@stateListToMinorList[{cmptList}[[{perm}]]])},sign(permuteLegs[{perm}][componentAmpTerms[{cmptList}[[{perm}]]]])];
componentAmpTerms[cmptList__,{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]===Length[{cmptList}])):=componentAmpTerms[{cmptList},{perm}];
componentAmpTerms[cmptList__]/;legalComponentStatesQ[{cmptList}]:=Block[{n=Length[{cmptList}],k=nmhvDegree[cmptList]},If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"componentAmpTerms["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmpTerms[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}]];If[treeTools`legalYMstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={m,p},Set[componentAmpTerms[cmptList],(*ymHelicityAmp[cmptList]*)Block[{rot=treeTools`optimallyRotateHelicities[{cmptList}]},(permuteLegs[RotateLeft[Range[Length[{cmptList}]],Abs@rot]][ymHelicityAmp[RotateLeft[({cmptList}/.If[rot<0,{p->m,m->p},{}]),Abs[rot]]]]/.If[rot<0,parityConjugationRule,{}])]],Set[componentAmpTerms[cmptList],component[cmptList][ymAmp[n,k]]]],If[treeTools`legalGRstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={mm,pp},Set[componentAmpTerms[cmptList],grHelicityAmp[cmptList]],Set[componentAmpTerms[cmptList],component[cmptList][grAmp[n,k]]]],Print["There is something wrong with this list of components."];{}]]];*)
componentAmpTerms[{cmptList__},{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]===Length[{cmptList}])):=Module[{sign=Times@@(Signature[{perm}[[#]]]&/@stateListToMinorList[{cmptList}[[{perm}]]])},sign(permuteLegs[{perm}][componentAmpTerms[{cmptList}[[{perm}]]]])];
componentAmpTerms[cmptList__,{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]===Length[{cmptList}])):=componentAmpTerms[{cmptList},{perm}];
componentAmpTerms[cmptList__]/;legalComponentStatesQ[{cmptList}]:=Block[{n=Length[{cmptList}],k=nmhvDegree[cmptList]},If[Not[MemberQ[Range@@Sort[{0,n-4}],k]],{0},(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"componentAmpTerms["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmpTerms[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}]];If[treeTools`legalYMstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={m,p},Set[componentAmpTerms[cmptList],(*ymHelicityAmp[cmptList]*)Block[{rot=treeTools`optimallyRotateHelicities[{cmptList}]},(permuteLegs[RotateLeft[Range[Length[{cmptList}]],Abs@rot]][ymHelicityAmp[RotateLeft[({cmptList}/.If[rot<0,{p->m,m->p},{}]),Abs[rot]]]]/.If[rot<0,parityConjugationRule,{}])]],Set[componentAmpTerms[cmptList],component[cmptList][ymAmp[n,k]]]],If[treeTools`legalGRstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={mm,pp},Set[componentAmpTerms[cmptList],grHelicityAmp[cmptList]],Set[componentAmpTerms[cmptList],component[cmptList][grAmp[n,k]]]],Print["There is something wrong with this list of components."];{}]])]];


componentAmp[cmptList__,{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]===Length[{cmptList}])):=(Set[treeTools`timingHead,{"componentAmp["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}];Total[componentAmpTerms[cmptList,{perm}]]);
componentAmp[{cmptList__}]:=componentAmp[cmptList];
componentAmp[{cmptList__},{perm__Integer}]:=componentAmp[cmptList,{perm}];
componentAmp[cmptList__]/;legalComponentStatesQ[{cmptList}]:=(Set[treeTools`timingHead,{"componentAmp["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}];Total[componentAmpTerms[cmptList]]);


(* ::Subsubsection:: *)
(*Covariant, Manifestly Color-Kinematic Representations of Gluon Amplitudes (via CHY)*)


treeTools`functionTypes["F",5]="Local, Covariant Forms of Helicity Partial Amplitudes (via CHY)";
treeTools`functionNames["F",5]={
"ymLocalCovariantAmp[n_]","ymLocalCovariantAmpData[n_]"};


ymLocalCovariantAmp[n_]:=Total[#1]/.Rule@@@#2&@@ymLocalCovariantAmpData[n];
ymLocalCovariantAmpData[n_Integer]/;n>=3:=ymLocalCovariantAmpData[n]=(Set[treeTools`timingHead,{"ymLocalCovariantAmp["<>ToString[n]<>"]",Row[{Style["ymLocalCovariantAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n]}]}];{((num/@(Range[(n-2)!])*(Power[-1,Floor[n/2]]kltKernelInverse[Range[n],{1,##,n}]&@@@Permutations[Range[2,n-1]]))/.{s[x__]:>s@@(Sort[{Sort[{x}],Complement[Range[n],{x}]}][[1]])}),Transpose[{num/@(Range[(n-2)!]),chyPsiPfaffianPrimeInCycles[n][[All,1]]}]});


(* ::Subsection:: *)
(*Numeric Expressions for Component Amplitudes*)


treeTools`functionTypes["F",6]="Numerically Determined Component Amplitudes of sYM";
treeTools`functionNames["F",6]={
"ymHelicityAmpN[gluonHelicities__]","helicityAmpN[gluonHelicities__]","",
"componentAmpTermsN[stateList__,legOrdering_:{}]","componentAmpN[stateList__,legOrdering_:{}]"};


(* ::Subsubsection:: *)
(*Purely Numerical Recursion for Gluon Helicity Amplitudes*)


ymHelicityAmpN[ls_List,lbs_List][helList__]/;(Complement[{helList},{m,p}]==={})&&Length[ls]==Length[{helList}]:=Which[Count[{helList},m]==2,{Power[Det[ls[[Flatten[Position[{helList},m]]]]],4]/Times@@Det/@Partition[ls,2,1,1]},Count[{helList},p]==2,{Power[Det[lbs[[Flatten[Position[{helList},p]]]]],4]/Times@@Det/@Partition[lbs,2,1,1]},Not[{helList}[[{1,-1}]]==={p,m}],Join@@(treeTools`ymHelicityAmpBridgeN[ls,lbs]/@bcfwPartitions[{helList}]),True,Join@@(treeTools`ymHelicityAmpBridgeN[ls,lbs][#,True]&/@bcfwPartitions[{helList}])];
ymHelicityAmpN[{helList__}]:=ymHelicityAmpN[helList];
ymHelicityAmpN[helList__,{perm__Integer}]/;(Complement[{helList},{m,p}]==={})&&Length[{helList}]==Length[Ls]==Length[{perm}]:=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymHelicityAmpN["<>StringJoin@@Riffle[ToString/@{helList},","]<>"]",Row[{Style["ymHelicityAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[helList]}]}]];ymHelicityAmpN[Ls[[{perm}]],Lbs[[{perm}]]][Sequence@@{helList}[[{perm}]]]);
ymHelicityAmpN[{helList__},{perm__Integer}]:=ymHelicityAmpN[helList,{perm}];
ymHelicityAmpN[helList__]/;(Complement[{helList},{m,p}]==={})&&Length[{helList}]==Length[Ls]:=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"ymHelicityAmpN["<>StringJoin@@Riffle[ToString/@{helList},","]<>"]",Row[{Style["ymHelicityAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[helList]}]}]];ymHelicityAmpN[Ls,Lbs][helList]);


helicityAmpN[{cmptList__}]:=helicityAmpN[cmptList];
helicityAmpN[cmptList__]/;(MemberQ[{{mm,pp},{m,p}},Sort[DeleteDuplicates[{cmptList}]]]&&Length[{cmptList}])==Length[Ls]:=If[(DeleteDuplicates[Sort[{cmptList}]]=={m,p}),Total[ymHelicityAmpN[cmptList]],Total[grHelicityAmpN[cmptList]]];


(* ::Subsubsection:: *)
(*General Components (Picking the Right Formulation as Needed)*)


componentAmpTermsN[{cmptList__},{perm__Integer}]:=componentAmpTermsN[cmptList,{perm}];
componentAmpTermsN[cmptList__,{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]==Length[{cmptList}]==Length[Ls])):=Block[{n=Length[{cmptList}],k=nmhvDegree[{cmptList}]},If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"componentAmpTermsN["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmpTermsN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}]];If[treeTools`legalYMstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={m,p},ymHelicityAmpN[cmptList,{perm}],component[cmptList][ymAmpN[n,k,{perm}]]],If[treeTools`legalGRstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={mm,pp},grHelicityAmpN[cmptList],component[cmptList][grAmpN[n,k]]],Print["There is something wrong with this list of components."];{}]]];
componentAmpTermsN[{cmptList__}]/;legalComponentStatesQ[{cmptList}]:=componentAmpTermsN[cmptList];
componentAmpTermsN[cmptList__]/;legalComponentStatesQ[{cmptList}]&&Length[{cmptList}]==Length[Ls]:=Block[{n=Length[{cmptList}],k=nmhvDegree[{cmptList}]},If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"componentAmpTermsN["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmpTermsN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}]];If[treeTools`legalYMstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={m,p},ymHelicityAmpN[cmptList],component[cmptList][ymAmpN[n,k]]],If[treeTools`legalGRstatesQ[{cmptList}],If[Sort[DeleteDuplicates[{cmptList}]]==={mm,pp},grHelicityAmpN[cmptList],component[cmptList][grAmpN[n,k]]],Print["There is something wrong with this list of components."];{}]]];


componentAmpN[{cmptList__},{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]==Length[{cmptList}]==Length[Ls])):=componentAmpN[cmptList,{perm}];
componentAmpN[cmptList__,{perm__Integer}]/;(legalComponentStatesQ[{cmptList}]&&(Length[{perm}]==Length[{cmptList}]==Length[Ls])):=(Set[treeTools`timingHead,{"componentAmpN["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}];If[Head[#]===List,Total[#],#]&@componentAmpTermsN[cmptList,{perm}]);
componentAmpN[{cmptList__}]:=componentAmpN[cmptList];
componentAmpN[cmptList__]/;legalComponentStatesQ[{cmptList}]:=(Set[treeTools`timingHead,{"componentAmpN["<>StringJoin@@Riffle[ToString/@{cmptList},","]<>"]",Row[{Style["componentAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[cmptList]}]}];If[Head[#]===List,Total[#],#]&@componentAmpTermsN[cmptList]);


(* ::Subsection:: *)
(*Relations Among Component Amplitudes*)


treeTools`functionTypes["F",7]="Relations Among sYM Component Amplitudes";
treeTools`functionNames["F",7]={
"inverseSoftFactorYM[lowerN_,softLeg_]","egWardIdentity[seedComponent__]",
"egWardIdentity[\[ScriptCapitalN]_:4][n_,k_]"};


(*Note: a negative softLeg means antiholomorphic*)
inverseSoftFactorYM[n_Integer,softLeg_Integer]/;(Abs[softLeg]<=n+1):=(If[softLeg<0,(sb[#1,#2]sb[#2,#3])/sb[#1,#3],(ab[#1,#2]ab[#2,#3])/ab[#1,#3]]&@@(RotateRight[Partition[Range[n+1],3,1,1]][[Abs[softLeg]]]));

egWardIdentity[{seedState1_,seedStates__}]/;legalComponentStatesQ[{seedState1,seedStates}]:=Block[{minors=stateListToMinorList[{seedState1,seedStates}],target,targetSlots,ord},ord=Ordering[minors];minors=Sort[minors,Count[minors,#1]>=Count[minors,#2]&];ord=Ordering[minors][[Ordering@ord]];If[Count[minors,minors[[-1]],1]==Length[minors]||Min[Length[Intersection[#,minors[[1]]]]&/@minors]>=(Length[minors[[1]]]-1),target=Prepend[Complement[Range[Length[{seedState1,seedStates}]],{minors[[1,1]]}][[randomSubset[Length[{seedState1,seedStates}]-1,Length[minors[[1]]]]]],minors[[1,1]]];targetSlots={1,2};,targetSlots={1,Ordering[Length[Intersection[#,minors[[1]]]]&/@minors][[1]]};target=minors[[targetSlots[[2]]]];target=Prepend[target,complement[minors[[1]],target][[1]]];];Prepend[#[[1,1]](Times@@@#[[2;;-1]]),#[[1,2]]]&@(Transpose[{#[[All,1]]/#[[1,1]],amp@@@#[[All,2]]}]&@DeleteCases[({Signature[Ordering[#]]Signature[#[[2;;-1]]]Signature[(minors[[targetSlots[[1]]]]/.{target[[1]]->#[[1]]})],minorListToStateList[Length[{seedState1,seedStates}]][ReplacePart[minors,{targetSlots[[2]]->Sort@#[[2;;-1]],targetSlots[[1]]->(Sort@(minors[[1]]/.{target[[1]]->#[[1]]}))}][[ord]]]}&/@Partition[target,Length[target],1,1]),{0,x__},{1}])];
egWardIdentity[seedState1_,seedStates__]/;legalComponentStatesQ[{seedState1,seedStates}]:=egWardIdentity[{seedState1,seedStates}];

egWardIdentity[susyN_Integer:4][n_Integer,k_Integer]:=egWardIdentity[randomComponentStates[susyN][n,k]];


(* ::Section:: *)
(*Color-Dressed Amplitudes in sYM*)


treeTools`functionTypes["G"]="Colored (NonPlanar) Amplitudes of sYM";


(* ::Subsection:: *)
(*Color Factors and Tensor Reductions*)


treeTools`functionTypes["G",1]="Color Factors: Bases, Reduction, Trace Expansions";
treeTools`functionNames["G",1]={
"cyclicColorTraces[n_]","basisColorFactors[n_]","colorFactorReductionRule","colorFactorToTracesRule"};


cyclicColorTraces[n_Integer]:=tr@@@cyclicAmps[n];

basisColorFactors[n_Integer]:=colorFactor[1,##,n]&@@@Permutations[Range[2,n-1]];


colorFactorReductionRule={colorFactor[x__]:>(colorFactor[x]//.treeTools`reduceColorFactor),tr[x___,1,y___]:>tr[1,y,x]};

colorFactorToTracesRule={colorFactor[x___]:>treeTools`colorFactorTraceExpansion[x]};


treeTools`reduceColorFactor={colorFactor[x___,1]:>Power[-1,Length[{x}]+1]colorFactor@@Reverse[{x,1}],colorFactor[a_Integer,1,x___Integer]:>-colorFactor[1,a,x],colorFactor[1,x___Integer]:>Block[{n=Ordering[{x}][[-1]],\[Alpha],\[Beta]},Which[n==Length[{x}],colorFactor[1,x],n==Length[{x}]-1,-colorFactor[1,Sequence@@{x}[[1;;-3]],Sequence@@{x}[[{-1,-2}]]],True,({\[Alpha],\[Beta]}={{x}[[1;;n-1]],{x}[[n+1;;-1]]};colorFactor[1,Sequence@@\[Alpha],\[Beta][[1]],{x}[[n]],Sequence@@\[Beta][[2;;-1]]]+(colorFactor[1,Sequence@@\[Alpha],\[Beta][[2;;-1]],\[Beta][[1]],{x}[[n]]]))]],colorFactor[x___Integer,a_Integer,1,y___Integer]:>If[Length[{y}]==0,-1,1](colorFactor[x,1,a,y]-Power[-1,Length[{x}]](colorFactor[1,a,Reverse@{x},y])),colorFactor[x___Integer,{},y___Integer]:>colorFactor[x,y],colorFactor[x___Integer,{z_},y___Integer]:>colorFactor[x,z,y],colorFactor[x___Integer,{z_,y_},w__Integer]:>colorFactor[x,z,y,w]-colorFactor[x,y,z,w],colorFactor[x___Integer,{z_,y__},w___Integer]:>(colorFactor[x,z,{y},w]-colorFactor[x,{y},z,w])};
treeTools`colorFactorTraceExpansion[x___]:=treeTools`colorFactorTraceExpansion[x]=Block[{n=Length[{x}],labels={x}},Total[(Power[-1,Total[#]+If[EvenQ[n],0,Length[#]]]tr@@Fold[Function[{list,flip},Join[list[[1;;flip-1]],Reverse[list[[flip;;-1]]]]],Range[n],#])&/@(Reverse/@Subsets[Range[n-2]+1])]/.{tr[q__]:>tr@@({q}/.Thread[Rule[Range[n],{x}]])}/.tr[q__]:>tr@@(Sort[Partition[{q},Length[{q}],1,1]][[1]])];


(* ::Subsection:: *)
(*Color-Dressed Tree Amplitudes in sYM*)


treeTools`functionTypes["G",2]="Graphical Representation of Color Factor Tensors";
treeTools`functionNames["G",2]={
"drawColorFactor[colorFactor[labels__]]","drawColorTrace[tr[labels__]]"};


drawColorFactor[labelList__Integer]:=Block[{labels={labelList}},Block[{legLen=0.2 ,gap=0.25,nodes,legs,fontSize=14-0.1Length[labels]},nodes={gap (#-1),0}&/@Range[Length[labels]-2];legs=Join[{{nodes[[1]]+legLen{Cos[7\[Pi]/6],Sin[7\[Pi]/6]},nodes[[1]]}},{#,#+legLen{0,1}}&/@nodes,{{nodes[[-1]]+legLen{Cos[-\[Pi]/6],Sin[-\[Pi]/6]},nodes[[-1]]}}];Graphics[{RGBColor[0.75,0.0,0.125],Text[Style[ToString[labels[[1]]],FontFamily->"Times",FontSize->fontSize],legs[[1,1]]+{-0.02,-0.01},{1,0.2}],Text[Style[ToString[labels[[-1]]],FontFamily->"Times",FontSize->fontSize],legs[[-1,1]]+{0.02,-0.01},{-1,0.2}],Line/@legs[[{1,-1}]],RGBColor[0,0,0.575],Sequence@@(Text[Style[ToString[labels[[#+1]]],FontFamily->"Times",FontSize->fontSize],legs[[#+1,2]]+{0,0.01},{0,-1}]&/@Range[Length[labels]-2]),Line[nodes[[{1,-1}]]],Line/@legs[[2;;-2]]},ImageSize->60+10*Length[labels]]]];
drawColorFactor[colorFactor[labelList__Integer]]:=drawColorFactor[labelList];

drawColorTrace[tr[labelsList__]]:=Module[{labels={labelsList}},Module[{rad=0.3,legLen=0.2 ,gap=0.25,nodes,legs,fontSize=14-0.1Length[labels],angList=(5\[Pi]/4-(#-1)2\[Pi]/Length[labels]&/@Range[Length[labels]])},nodes={Cos[#],Sin[#]}&/@angList;legs=Transpose[{rad nodes,(rad+legLen)nodes}];Graphics[Join[{AbsoluteThickness[2],CapForm["Round"]},{Black},Line/@legs,{RGBColor[0.75,0.0,0.125],Circle[{0,0},rad],Circle[{0,0},0.9rad]},Text[Style[ToString[#1],RGBColor[0,0,0.575],FontFamily->"Times",FontSize->fontSize],#2,1/4#2]&@@@Transpose[{labels,(rad+legLen)1.2{Cos[#],Sin[#]}&/@angList}]],ImageSize->60+10*Length[labels]]]];
drawColorTrace[labelsList__Integer]:=drawColorTrace[tr[labelsList]];


(* ::Subsection:: *)
(*Analytic, Color-Dressed superAmplitudes*)


treeTools`functionTypes["G",3]="Analytic, Color Dressed superAmplitudes";
treeTools`functionNames["G",3]={"colorDressedAmp[n_]","colorTraceDressedAmp[n_]","",
"colorDressedYMampSeeds[n_,k_]","colorDressedYMamp[n_,k_]"};


(* ::Subsubsection:: *)
(*Symbolic Expansions*)


colorDressedAmp[n_]:=kkBasisAmps[n] . basisColorFactors[n];

colorTraceDressedAmp[n_]:=cyclicAmps[n] . cyclicColorTraces[n];


(* ::Subsubsection:: *)
(*Complete Color-Dressed superAmplitudes of sYM*)


colorDressedYMamp[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=colorDressedYMamp[n,k]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"colorDressedYMamp["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["colorDressedYMamp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Join@@(Function[{x,y},permuteLegs[#][x]&/@y]@@@Transpose[{colorDressedYMampSeeds[n,k],(Flatten/@#&/@treeTools`bcfwLegPermutationGroupSeeds[n,k])}]));

colorDressedYMampSeeds[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=colorDressedYMampSeeds[n,k]=Function[{fcnList},If[Head[First[fcnList]]===superFunction,Block[{minor=minimalNonVanishingComponent[DeleteDuplicates[fcnList[[1,2]]]],firstFactor,factorList},factorList=(fcnList/.{superFunction[fcn_,cMatrix_]:>Power[dressedMinor[minor][DeleteDuplicates@cMatrix],4*If[DuplicateFreeQ[cMatrix],1,2]]});superFunction[canonicalizeSpinors[n][Total[Times@@@Transpose[{fcnList[[All,1]],factorList/factorList[[1]]}]]],fcnList[[1,2]]]],Total[fcnList]]]/@(Function[{x,y},(canonicalizeSpinors[n][permuteLegs[#][x]]/.{-sb[q_,r_]:>sb[r,q]})&/@y]@@@Transpose[{((colorFactor@@Range[n]ymAmp[n,k])//.superFunctionProductRule),treeTools`bcfwLegPermutationGroups[n,k][[All,1]]}]);


treeTools`functionTypes["G",4]="Numeric, Color Dressed superAmplitudes";
treeTools`functionNames["G",4]={
"colorDressedYMampN[n_,k_]"};


(* ::Subsection:: *)
(*Numeric Implementation*)


colorDressedYMampN[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"colorDressedYMampN["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["colorDressedYMampN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]]&&Not[Head[treeTools`fullYMampReferenceN[n,k]]===treeTools`fullYMampReferenceN],treeTools`fullYMampReferenceN[n,k],Block[{out=Join@@(Function[{x,y},Quiet[evaluatePermuted[#][x]]&/@y]@@@Transpose[{colorDressedYMampSeeds[n,k],(Flatten/@#&/@treeTools`bcfwLegPermutationGroupSeeds[n,k])}])},If[Count[out,ComplexInfinity|Indeterminate,{0,\[Infinity]}]>0,Print["The specified kinematics encounter a spurious (or physical) pole"],(If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],Set[treeTools`fullYMampReferenceN[n,k],#],#]&@(out))]]]);


(* ::Subsection:: *)
(*Local, Covariant Color-Dressed Helicity Amplitudes in pure YM (via CHY)*)


treeTools`functionTypes["G",5]="Local, Covariant, Color-Dressed Helicity Amplitudes";
treeTools`functionNames["G",5]={"helicityPolarizationRules[helicities__]","",
"ymLocalCovariantColorDressedAmp[n_]","ymLocalCovariantColorDressedAmpData[n_]"};


ymLocalCovariantColorDressedAmp[n_]:=(#1/.Rule@@@#2)&@@ymLocalCovariantColorDressedAmpData[n];
ymLocalCovariantColorDressedAmpData[n_Integer]/;n>=4:=ymLocalCovariantColorDressedAmpData[n]=(Set[treeTools`timingHead,{"ymLocalCovariantColorDressedAmp["<>ToString[n]<>"]",Row[{Style["ymLocalCovariantColorDressedAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n]}]}];{(#*(#/.num[i_]:>basisColorFactors[n][[i]])&@doubleCopyNumerators[n])/cubicGraphDenominators[n],ymLocalCovariantAmpData[n][[2]]});


(* ::Section:: *)
(*Tree Amplitudes in (pure) superGravity*)


treeTools`functionTypes["H"]="Tree Amplitudes in pure superGravity";


(* ::Subsection:: *)
(*Analytic superAmplitudes*)


treeTools`functionTypes["H",1]="Analytic, superAmplitudes of sGR";
treeTools`functionNames["H",1]={"grAmp[n_,k_]","",
"grAmpBGK[n_]","","hodgesPhiMat[n_,aList_:,bList_:]","grAmpHodges[n_]","",
"grAmpDenominators[n_,k_]","grAmpBCFWSeeds[n_,k_]","grAmpBCFWSeedGroups[n_,k_]","grAmpBCFW[n_,k_]","",
"kltRepresentationSeeds[n_]","grAmpKLT[n_]","","numberOfTermsInKLTforGR[n_,k_:0]"};


(* ::Subsubsection:: *)
(*Parke-Taylor (MHV) Amplitude Formulae*)


hodgesPhiMat[n_Integer,{aList__Integer},{bList__Integer}]/;n>3&&(Length[{aList}]==Length[{bList}]==3):=hodgesPhiMat[n][[Complement[Range[n],Mod[{aList},n,1]],Complement[Range[n],Mod[{bList},n,1]]]];
hodgesPhiMat[n_Integer]/;n>3:=(Array[If[#1!=#2,sb[#1,#2]/ab[#1,#2],-Sum[If[MemberQ[Mod[{#1-1,#1,#1+1},n,1],j],0,(sb[#1,j]ab[Mod[#1-1,n,1],j]ab[j,Mod[#1+1,n,1]]/(ab[#1,j]ab[Mod[#1-1,n,1],#1]ab[#1,Mod[#1+1,n,1]]))],{j,n}]]&,{n,n}]);

treeTools`grMHVampBGKSeed[n_Integer]/;n>=4:=sb[1,2]/ab[1,n-1] Product[1/(ab[i,n]ab[i,i+1]),{i,1,n-1}]Product[asb[n,p@@Range[k+1,n],k],{k,3,n-2}];
grAmpBGK[n_Integer]/;n>=4:=Total[permuteLegs[#][treeTools`grMHVampBGKSeed[n]]&/@Permutations[Range[2,n-2]]];

grAmpHodges[n_Integer]/;n>=4:=Block[{(*The sets A and B below are arbitrary; the choices here are made to avoid double poles as much as possible*)setA={1,2,3},setB={4,5,6},sign,prefactor,detFactor},sign=Power[-1,n+1+Total@Mod[Join[setA,setB],n,1]];prefactor=1/Times@@(ab@@@(Join@@(Partition[Sort[Mod[#,n,1]],2,1,1]&/@{setA,setB})));detFactor=Det[hodgesPhiMat[n][[Complement[Range[n],Mod[setA,n,1]],Complement[Range[n],Mod[setB,n,1]]]]];sign*prefactor*detFactor];


(* ::Subsubsection:: *)
(*Amplitudes Obtained via On-Shell Recursion*)


grAmpDenominators[3,-1]=grAmpDenominators[3,0]={1};
grAmpDenominators[n_Integer,0]/;n>3:={Product[ab[1,p@@Range[2,j-2],p[j-1],j]/ab[1,j],{j,4,n-1}]s[n-1,n]};
grAmpDenominators[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=grAmpDenominators[n,k]=If[n==k+4,{Product[sb[j,p[j+1],p@@Range[j+2,n-1],n]/sb[j,n],{j,2,n-3}]s[1,2]},Join@@(treeTools`grAmpDenominatorsBridge/@bcfwPartitions[n,k])];

treeTools`resetStoredGRamplitudes:=(ClearAll[grAmpBCFWSeeds,grAmpBCFWSeedGroups,grAmpBCFW,grAmp];
grAmpBCFWSeeds[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=grAmpBCFWSeeds[n,k]=If[k===0,{Power[parkeTaylorAmp[n],2]}*grAmpDenominators[n,0],(superFunction[Power[#1[[1]],2]#2,Join[#1[[2]],#1[[2]]]]&@@@Transpose[{List@@@ymAmp[n,k],grAmpDenominators[n,k]}])];

grAmpBCFWSeedGroups[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=grAmpBCFWSeedGroups[n,k]=Function[{fcnList},If[Head[First[fcnList]]===superFunction,Block[{minor=minimalNonVanishingComponent[DeleteDuplicates[fcnList[[1,2]]]],firstFactor,factorList},factorList=(fcnList/.{superFunction[fcn_,cMatrix_]:>Power[dressedMinor[minor][DeleteDuplicates@cMatrix],4*If[DuplicateFreeQ[cMatrix],1,2]]});superFunction[Total[Times@@@Transpose[{fcnList[[All,1]],factorList/factorList[[1]]}]],fcnList[[1,2]]]],Total[fcnList]]]/@(Function[{x,y},permuteLegs[#][x]&/@y]@@@Transpose[{grAmpBCFWSeeds[n,k],treeTools`bcfwLegPermutationGroups[n,k][[All,1]]}]);

grAmpBCFW[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=grAmpBCFW[n,k]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"grAmpBCFW["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["grAmpBCFW[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];(Join@@(Function[{x,y},permuteLegs[#][x]&/@y]@@@Transpose[{grAmpBCFWSeedGroups[n,k],(Flatten/@#&/@treeTools`bcfwLegPermutationGroupSeeds[n,k])}])));

grAmp[n_Integer,k_Integer]/;(n>3&&MemberQ[Range[0,n-4],k]):=grAmp[n,k]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"grAmp["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["grAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Which[k==0,Block[{set1={1,2,3},set2={4,5,6}},Block[{sign=Times@@Power[-1,Mod[Join[set1,set2],n,1]],pre=1/Times@@(ab@@@Join[Partition[Mod[set1,n,1],2,1,1],Partition[Mod[set2,n,1],2,1,1]]),phi},phi=hodgesPhiMat[n,set1,set2];{Power[-1,n+1]sign*pre*If[n>3,Det[phi],1]}]],k==n-4,Block[{set1={1,2,3},set2={4,5,6}},Block[{sign=Times@@Power[-1,Mod[Join[set1,set2],n,1]],pre=1/Times@@(sb@@@Join[Partition[Mod[set1,n,1],2,1,1],Partition[Mod[set2,n,1],2,1,1]])Power[Times@@sb@@@Partition[Range[n],2,1,1],2],phi},phi=(hodgesPhiMat[n,set1,set2]/.{ab->sb,sb->ab});{((Power[parkeTaylorAmpBar[n],2]/.superFunctionProductRule)/.{superFunction[f_,c_]:>superFunction[(Power[-1,n+1]sign*pre*If[n>3,Det[phi],1]f),c]})}]],True,grAmpBCFW[n,k]]);
);treeTools`resetStoredGRamplitudes;


(* ::Subsubsection:: *)
(*Representations via KLT*)


kltRepresentationSeeds[n_Integer]/;n>=4:=Prepend[#,amp@@Range[n]]&/@(Reverse/@treeTools`kltKernelSeedTerms[n]);

grAmpKLT[n_Integer,k_Integer]:=grAmpKLT[n,k]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"grAmpKLT["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["grAmpKLT[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];Join@@Transpose[(permuteLegs[#][treeTools`grAmpKLTSeeds[n,k]]&/@Permutations[Range[2,n-2]])]);

numberOfTermsInKLTforGR[n_Integer,k_Integer:0]/;MemberQ[Range[0,n-4],k]:=Power[(1/(n-3) Binomial[n-3,k+1]Binomial[n-3,k]),2](Floor[(n-3)/2]!)(Ceiling[(n-3)/2]!)(n-3)!;


treeTools`grAmpKLTSeeds[n_Integer,k_Integer]:=treeTools`grAmpKLTSeeds[n,k]=Times@@@Tuples[{(ymAmp[n,k]/.{superFunction->superFunctionL}),Join@@(((Times@@@(treeTools`kltKernelSeedTerms[n]/.{amp[x__]:>(ymAmp[n,k,{x}])})//.superFunctionProductRule)/.{superFunction->superFunctionR}))}]//.superFunctionProductRule;


(* ::Subsection:: *)
(*Numeric superAmplitudes*)


treeTools`functionTypes["H",2]="Numeric superAmplitudes of sGR";
treeTools`functionNames["H",2]={"grAmpN[n_,k_]","",
"grAmpBCFWN[n_,k_]",""};


grAmpBCFWN[n_Integer,k_Integer]/;((n>3&&MemberQ[Range[0,n-4],k])&&((n==Length[Ls]))):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"grAmpBCFWN["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["grAmpBCFWN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]]&&Not[Head[treeTools`grAmpReferenceN[n,k]]===treeTools`grAmpReferenceN],treeTools`grAmpReferenceN[n,k],Block[{out=Join@@(Function[{x,y},Quiet[evaluatePermuted[#][x]]&/@y]@@@Transpose[{grAmpBCFWSeedGroups[n,k],(Flatten/@#&/@treeTools`bcfwLegPermutationGroupSeeds[n,k])}])},If[Count[out,ComplexInfinity|Indeterminate,{0,\[Infinity]}]>0,Print["The specified kinematics encounter a spurious (or physical) pole"],(If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],Set[treeTools`grAmpReferenceN[n,k],#],#]&@(out))]]]);

grAmpN[n_Integer,k_Integer]/;((n>3&&MemberQ[Range[0,n-4],k])&&((n==Length[Ls]))):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"grAmpN["<>StringJoin@@Riffle[ToString/@{n,k},","]<>"]",Row[{Style["grAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n,k]}]}]];If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]]&&Not[Head[treeTools`grAmpReferenceN[n,k]]===treeTools`grAmpReferenceN],treeTools`grAmpReferenceN[n,k],If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],Set[treeTools`grAmpReferenceN[n,k],#],#]&@Which[k==0,Block[{set1={1,2,3},set2={4,5,6}},Block[{sign=Times@@Power[-1,Mod[Join[set1,set2],n,1]],pre=1/Times@@(ab@@@Join[Partition[Mod[set1,n,1],2,1,1],Partition[Mod[set2,n,1],2,1,1]]),phi},phi=evaluate[hodgesPhiMat[n,set1,set2]];{Power[-1,n+1]sign*evaluate[pre]*If[n>3,Det[phi],1]}]],k==n-4,Block[{set1={1,2,3},set2={4,5,6}},Block[{sign=Times@@Power[-1,Mod[Join[set1,set2],n,1]],pre=1/Times@@(sb@@@Join[Partition[Mod[set1,n,1],2,1,1],Partition[Mod[set2,n,1],2,1,1]])*Power[Times@@sb@@@Partition[Range[n],2,1,1],2],phi},phi=evaluate[(hodgesPhiMat[n,set1,set2]/.{ab->sb,sb->ab})];((Power[-1,n+1]sign*evaluate[pre]*If[n>3,Det[phi],1]Power[evaluate[parkeTaylorAmpBar[n]],2])//.superFunctionProductRule)]],True,grAmpBCFWN[n,k]]]);


(* ::Subsection:: *)
(*Recursion for Graviton-Helicity Amplitudes*)


treeTools`functionTypes["H",3]="Analytic Component Amplitudes of sGR";
treeTools`functionNames["H",3]={
"grHelicityAmp[gravitonHelicities__]","",
"componentAmpTerms[stateList__]","componentAmp[stateList__]"};


(* ::Subsubsection:: *)
(*Analytic Helicity Amplitudes*)


grHelicityAmp[helList__]/;(DeleteDuplicates[Sort[{helList}]]=={mm,pp}):=grHelicityAmp[helList]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"grHelicityAmp["<>StringJoin@@Riffle[ToString/@{helList},","]<>"]",Row[{Style["grHelicityAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[helList]}]}]];Block[{n=Length[{helList}],k=Count[{helList},mm]-2,refHelicity,refAmp},refHelicity=RotateLeft[Join@@(If[k+2<=n-(k+2),#,Reverse[#]]&@List[mm&/@Range[k+2],pp&/@Range[n-k-2]])];refAmp=treeTools`grHelicityAmp@@refHelicity;permuteLegs[Ordering@Ordering[refHelicity][[Ordering@Ordering[{helList}]]]][refAmp]]);
grHelicityAmp[{helList__}]:=grHelicityAmp[helList];


treeTools`grHelicityAmp[helList__]/;(DeleteDuplicates[Sort[{helList}]]=={mm,pp}):=treeTools`grHelicityAmp[helList]=Which[Count[{helList},mm]==2,If[Length[{helList}]==3,{Power[ab@@Flatten[Position[{helList},mm]],8]/Power[Times@@ab@@@Partition[Range[3],2,1,1],2]},{Power[ab@@Flatten[Position[{helList},mm]],8]grAmp[Length[{helList}],0][[1]]}],Count[{helList},pp]==2,If[Length[{helList}]==3,{Power[sb@@Flatten[Position[{helList},pp]],8]/Power[Times@@sb@@@Partition[Range[3],2,1,1],2]},{Power[sb@@Flatten[Position[{helList},pp]],8](grAmp[Length[{helList}],0][[1]]/.{ab->sb,sb->ab})}],Not[{helList}[[{1,-1}]]==={pp,mm}],Block[{partitionData=bcfwPartitions[{helList}]},Join@@(permuteLegs[#1][#2]&@@@Transpose[{Join[#1[[1;;-2]],#2[[2;;-1]]]&@@@partitionData[[All,All,All,1]],treeTools`bridgeFactors[Length[#1],Length[#2],False][treeTools`grHelicityAmp[Sequence@@#1],treeTools`grHelicityAmp[Sequence@@#2]]&@@@(partitionData[[All,All,All,2]])}])],True,Block[{partitionData=bcfwPartitions[{helList}]},Join@@(permuteLegs[#1][#2]&@@@Transpose[{Join[#1[[1;;-2]],#2[[2;;-1]]]&@@@partitionData[[All,All,All,1]],treeTools`bridgeFactors[Length[#1],Length[#2],True][treeTools`grHelicityAmp[Sequence@@#1],treeTools`grHelicityAmp[Sequence@@#2]]&@@@(partitionData[[All,All,All,2]])}])]];
treeTools`grHelicityAmp[{helList__}]:=treeTools`grHelicityAmp[helList];


(* ::Subsection:: *)
(*Covariant, Manifestly Color-Kinematic Representations (via CHY)*)


treeTools`functionTypes["H",4]="Local, Covariant, Color Kinematic Dual Graviton Amplitudes";
treeTools`functionNames["H",4]={"helicityPolarizationRules[helicities__]","",
"doubleCopyNumerators[n_]","grLocalCovariantAmp[n_]","grLocalCovariantAmpData[n_]"};


doubleCopyNumerators[n_Integer]/;n>=9:=doubleCopyNumerators[n]=Module[{kk={1,##,n}&@@@Permutations[Range[2,n-1]],graphSets=treeTools`cubicGraphSets[n],dihedral},Total/@Function[{set},Function[{list},Power[-1,Length[Select[Partition[Ordering[kk[[#]]][[kk[[list[[1]]]]]],2,1,1],Not[OrderedQ[#]]&]]-1]num[#]&/@list]@Select[Range[Length[kk]],Function[{no},((Count[#,True]&/@(And@@@#&/@Function[{q},(MemberQ[q,#]&/@#&/@Partition[kk[[no]],2,1,1])]/@set))==Length/@(set)-1)]]]/@graphSets];

grLocalCovariantAmp[n_]:=(#1/.Rule@@@#2)&@@grLocalCovariantAmpData[n];
grLocalCovariantAmpData[n_]/;8>=n>3:=grLocalCovariantAmpData[n]=(Set[treeTools`timingHead,{"grLocalCovariantAmp["<>ToString[n]<>"]",Row[{Style["grLocalCovariantAmp[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[n]}]}];Block[{nums=doubleCopyNumerators[n],denList=cubicGraphDenominators[n]},{Power[nums,2]/denList,Transpose[{num/@(Range[(n-2)!]),chyPsiPfaffianPrimeInCycles[n][[All,1]]}]}]);




Function[{n,data},Set[doubleCopyNumerators[n],(data . (num/@Range[Dimensions[data][[2]]]))]]@@@Uncompress["1:eJzsvc2OLb2SnndarbYtaGJAcwGeeSKgkhH8G/ZQgAaGdQXHgg5wDAgt9GkNdC++CMFX6OTKeJ/qb2+uOsxaK+vn855UxcokIxlBxssgMxj5v/1f//B//unv/vCHP/zlX+5//sOf//JPf/oX//zXnwfxp/HnL/96//Mf/+sf//Ev//nv//Ef//jf//Kv9t9//9/+6R/+yx//6c//6be1/v3f7ITd/qY//2Fw+NvfMB03flvjeMRv6r/c/m4Hl9tf/22pP/3NT3W2ybW0XO7nNmy/+Tta/O+2HxT0d+9S0Pi15Rvfsqih/3VBQ4fO/fY3uN/+tuOBL8e/dPwrt3/puJj8+BcXjwr28qd/+ySN2+SaT67lybXyxZ87e8Yqv2e3eVUvM36PyDt7xqx98+f+25+fu/T3sMjVH7+5dl2dHwDif/rDewBiwMH2ksM2FyHi//5JjesQUQMoxt/+G7jYfoMadvxzQdg/g5KtHv8Cbfpv8OXgkg4uySagY0dJOy5aXDyY+VHPj3t+XMzHxXxczEeFcnApx71yXKzHxXpcrEeFenBpx8V2XGzHxX5U6Me9XqI//Pi/6+L2f5ft+N+O/xblPMrlKFeiXIlyNcq1KNejnJ7Tj3Lp5SX+e/yP61tcj3ak7aiXoj0pxfUU9aJ9yeK+xX2L+9HuZFHOo1zIkTyuhzwpR/mQK5UoF/KlGuVCztSiXMibWpTrcT3kTz3uhx5S6MFCD/aS4r/H/xL/o1zoxUIvFvqwkN+s/On/+JuvOZ/VybU2udZ/uHYY6uzij5IcRjy7+KMsh4HPLv4ozWH8s4s/ynMAw+ziTKI0kyjNJEozidJMovR7nvZX6z7mIL/PjVgfjfcMYTrolzk+14yWa5+x6pVy95s4Nep1A5ya/9TS13legR7r1dcBbb3k9EHrgDbFriWYOlnyCuRcrr4O5idgf9rOVXCbjqT1Ef/kvrwHox9ml0vy3JtQlqF5qosnD8x7s89z54+7eDAXZ9UlmPbNtEFXAOmP6phN2s+fOO+LM2vkT/q9Z+AzlU8buW7fj6HQyk7IfQVdMCFN7Xt1/+eDPJOp5TzT6b7fxlnJx3r7vY78fZWt9/WHOPPrfT1t4yMLk1WPenUhsOwzLM+x657AyjhZB4W7tVceff8xy9Pk2lx+yl6X0Ple7WnBpUng3Dy3Phkvw89cv+83sLsdOe2zdYBemmdXrfGcf7o00s85atOeeMxhecz3Wx+D75/DrphzrpojHvKs3u0FPe6zvH8Nem+WePdK7F4TH7Luj3lH+D4tnLO49UG7vjhfRpBLtpiW0O+cy/tMV+3TXasL3pI81xG6a4kPOiN3fKvfvB87uvvL/R1Nfca7/Ye5/a4f+tznvOehDyvkPQz+Wp1ZzQtV9R6NnhP7PQK//857VLXI4Llj56NM5qO4fYoFfxQmPneMfpte+DIYcgFe/xBF9z//4b1RdN2zorUWw+j+37/90Qf6HmF0ES0YIbwHl4jkTQcXhdgdXOzgYgcXxd0dXBR+d3CJKDw7uPjBxQ8uCs07uChC7+DiBxc/uETYnh9c8sElH1wUy3dwUUjfwSUi+/LBJUfw38FF4X4HF0X9HVzKwaUcXCIUsBxcysGlHFwUH3hwUZjgwUXRggeXGgGFB5cIIawHl3ZwaQcXxRUeXBReeHBpB5d2cImYw3ZwUejhwUURiAeXfnDpB5d+cOkHlx6Riz1iFSPm8GWL/xFj+GK/jWV8Cet4UYxjjf8Rq/gS/CK2btu238ZAbsFvU2xk8IuYxG0Lflvw2/oPsZNRL0X5iFHcIhZxi1jELWIQf46p1G+/E2MZ5SLmUDGWr7GV6YcYy/JDjKX/NsYy5HiNsVTs5A+xlMRO6rdiKBU76b+NlbwbI/ljbKRiIn+MfSx3Yh7jd8R8WrTPon0W7bJol0W7LPRoNepHO63G/Rr3W1yPdlsLPhHbadFuDz176Nlj/Pim30c9j/Hg0V6P/vdop0f/e7TXYxx4jAMvcT3a6TEOPNrnoVePceChzxzjIUf7crQvR7tytCtHu3LoMcc4zdHO7HE/+j3nuB7tzjn45KgX7c6h5xx6zjEectPvqBfjoUR7S/R/iXaW6P8S7S0xDkq0t0S/l9BnifaVaF8JvZZoXwn9lhgXJdpXqn5H+WhfifbVaF8NfdZoZw291mhnjXbWsKMadlSjvTX0WqO9NdpZQ4819FeLfke90GeNdtbQY4121mhni3a2aGcLu2rR3hbtbdHeFvpsMQ5atLdFe1u0t0V7W+izhR5btLdFO1u0r4UeW7SvxThtYUctxmkPO+rR3h7t7WFHPfCpR3t76LeHfnvgQY/292h3j3HRQ7892tujXX3X13CJ9nmlBbFzPohd5IPYZT2IqsItCo/p5iBSFB7B8geRo/CA7oNoUXiA9EFsUXiErh+ER+EBpAfRVLhH4REHfhApCg/UO4gSha2qsAR0CegS0CWgS0CXgC4BswTMEjBLwCwBswTMErBIwCIBiwQsErBIwCIBiwSsErBKwCoBqwSsErBKwCYBmwRsErBJwCYBmwTsErBLwK7qXW3uErmrGd25Ij7SRs8qo4d2SdoLV1RL7elSQqdhkquHWvZR40GEfvZJ/kWEbplumWq5bjlXWhBZhbPKZJUpulK4olpVtZqe3nSr65baLANJm9osS0mb2rypzbKdtKnNm3MlHiGz2gmVUZs3tXkrXFEttXlTmze1eVObN7U5qc1JbU5qc1KbZbApuW6pzUktTEW31LCk9qSqZ6k9qamMGpbUMBl+MjVseElBRGFhwk6ozKYyaryp8cKNNLyoIHTLdMvFUF1gWYUloGVuqZZENkkqIEomSU2SmiQdTlUQutXjlgeSJJfswrHkEtklqUtSQdxOqLAkdXWc0G8nVFhjzCWggDG55HLJ5VVXNLRcAnrjijirK71zJThnCZglV5Y4gtyUJU6WOALhlNX4rMYLlndCZTT8spqa1SlC7J1QdTU1q4VFmi9qYZHmi1pY1ELh/E5wRXyk8KKhVdT4ojaXzBXVUuOLGq/5IhU1vqjxRQOpSIqCFBpRVQqvEkfTzU5E4Sq5quQaflwQqiW5quSqkkuzVarqlCpxqsSphSsqoxFVJanmuFQlcpXImvVSkzia/lKTFJoHU1OnaEJMTQ3TzJiaGqYpcschFZZ6m5SpSTN1qU6z505EYU2aSZNm0hSZuqxJ82DqkrRLQE1/9hICmjw0ewkBTbOeadYz+WymOc40o5lmNNP8ZZq/TPOXadoyTVumacs0bdkWApqmLdO0ZZq2TLOVaW6yrai6mqEpybaqMlW11DBNUqZJyjRJmXxIGyv9IIKzpi1LG1dUSxrT/GWav0yepyW1WdOWJTVVs5VpkjLNTaa5yTQTmeYd03RjJkXJXzVNJaaJwzRxmOmhmkHMpB9rutXEp6lMFx9pTDOIaQYxzSDmm26pzZpKdkJlkm5JdZpBdkKFpUN33XJuiU9WmSw+0rNnlZESXJr3ojJVt6SWsRMQhKqrdzQBmSagnRAf6UczkXkAo2km2okkIspk6Udzk2lu2gndStwSQ1MZEx9pTNOWadoyTVuWpR/NX7uXIT5FZQq3VF2DJEsJmtp2Qrcku+a4nVAZKUErl51IIlyEymjYFNmXljk7oTJSi2bGnVAZ6adIP5ord0K3NJA0Re6EqktjmiKtSD+aK3dCtzRsNHta0bApGjaaT03TqGn2NM2eptnTNHtalVpq+KJWpRbNp6Zp1DSNmmZPq5K9SnbNpzuhMlKC5tOdUBkpoWrYVA2bKmvSUtGqho3mXNOca5pzTXOuVemnSj9V1lQ1kKoUVTWiNB3vhKpLY5qgrUljTRpr0liTxjR374SqS4eaza1Jh5rWTdP6TqiM9NMEO02K0oy/EyojRckHMPkA1mRWcgZ2QrdkX3IPrEkbTdqQw2ByGHYiCnfJLhfCuqypSwlyKnZCZaSELmvqGkhare+EymhEdelHrojJFTGt1k2rdZNzshMqU7ilxks/8ltMfstOcEWFpY2usdFjbLh8G9fS3uXkuJwc1xp/J5IIFU4qbCpjKmMqY+LjKuO65dwSn6zqWWWyyhRVL7pVVKvqVlX1qjJV1asKNxWOseFysVyelcuPcnlNLh/J5Qh5kqLk0rg8GZcD4/JbXO6Ky0txOScun8Tlirg8EJd34XIhXO6Bywdwze+uKds1C7uWeK7Z0zUzuqY/19Tmmr9cc5NrunHNIK4FlAv5Xajugm4XLLuw14WrLqh0oZ9rNeHCKBdGuVYTLmhyQZMLkVyI5EIkFyJ500MFTS5ockGTC5FciOQCIhcQ7YQKS1IhkguRvCGFlCD8ceHP7vW8iHARUVho48IWF5K4cMO1y+dCCdeengsKXDt4LihwIYALAbLsPcvMs8w8y6izTHh3vl7+9D/+zT9/gT9evr8vZvVXWo+3o0a/QVqPIxRidnF6SmIa2T8NPp5JZDOJbCaRzSSymUQ2k8hmEtlMIptJZDOJbCaRzyTymUQ+k8hnEvlMIp9J5DOJfCaRzyTymUR5JlGeSZRnEuWZRHkmUZ5JlGcS5ZlEeSZRnklUZhKVmURlJlGZSVRmEpWZRGUmUZlJVGYSlZlEdSZRnUlUZxLVmUR1JlGdSVRnEtWZRHUmUZ1J1GYStZlEbSZRm0nUZhK1mURtJlGbSdRmErWZRH0mUZ9J1GcS9ZlEfSZRn0nUZxL1mUR9JlH/UaLxUnt7+VGk4+qPMh1XfxTquPqjVMfVH8U6rv4o13H1R8GOqz9Kdlz9UbTj6lS2n9yH4+pUtp8ciOPqVLafXIjj6lS2n5yI4+pUtp/ciOPqVLZ5SpkrEqY8ObXKuhszfn39hDbn5Pn6qW+u8FLHry+fTudc9c9M5/Ytkv48P+fcrzRCf02cpVP5V2jjnEBLz7nX479yU66XWz7c/0Gp6L5Upqp1nvfU+7VyWq0/6N58MYOpX1my3uqZX1myzuvxwSQ+Tzala8bufAdyutm4vq/44A7kdLNxeV9xup883+Zdl/2Cdp6QaLp1/GG9uS77BVvH0z3/eW9O9+enSr5ii3u5+om3A+tiLvOcvi654kHTtxhzzU+7+IJXMPO3QtMHTcW84r3MVKLpi6or3klN+2jazinPCxRyQqLlB62/DZy/i5zi0jrPC15lnqi+/nZ1veS036ddvP6GcYq06xJNMWQ6ltbn98fauc5zruTpAJta8fJL5LkZTif9xx60/lZ9fSydeFM/hYtpx02xbmpcFyDDtJ3zPlq3jisCJ6ZPXx9LH4U2J/p92s7pgy4writG8jyiYBo8sB4n8GBEwTR4YDlOYB4fMm3SuuwXtHO95Dy45cN6c1n2K0JB5jE80yCcaTunCrmgnevV16N91sU8wXM6wC540DwqaRpaM+3iC0Kq5lFe0wdNxbwizmoq0TTw7IoYs6lE03ZOTeYChaxLtP6g9ei++dwxHZ/rEYNXhCYuV1+PljwRVzlt57SLlyMG50i7LtFUIdOnr8/vj7VznedcydN+n1rxelDotI+mk/5jDzoRJbs8lk7wnMLFdJKaRopOF3dXIMO0ndOI1uVRdwXazFW3PJamjb8CbU70+7SdU5O5wLiuGMlXhCJPo6PnD5pGMl8RnzxdNE2rXxGbPZVo2s4pzwsUckKi5QddElS/Xn09zn+95PRB67JPVTcdIeuB+tMI9mn4/WMPWj+5cEJL66chpkNxesZhakfTYXPB+Jw3ab2PPmp8rutz3s7pULxg0F4xQubnUKZHTpZPl8z7aNr4qZamh1MuaOf609fP9ayXnA7aeW9e0M4r9HnF8aU5BK3P2tPGX9HO9Satn1BbLjnHuiuatN7vU80vK/nEKcIp2kz7aJnnidN50xGyjopT05720ToqPtbOdZ5XaH4+c037aF2i+ZnA+QnE+ZnA+em/+dm9+Sm9tfN41/I9U/bEGcZTOlvje+u2+aHNj2rCma64NXd+UnY+yuYnWudCXHQW9DK+JzicOq17RpNn+M7PMl/0tDuni+d9MR9R81PWc7OY98VVJ5znxnLR006dCr/qXPn8bPtFT7ujyXlfzEfUmtank+YbGDfv9zNz5ry1Uws6NWd+FN835qu5uc6H05mEBHNTmc9iH/q0M3xPpYGYc3g8vcTcBOfwPTe2M1P/w21YTLNx1ohPcF3LCTK1iRP15826L9b0UUslzwyva9T6xiC4Y3prGHZNH7xlIGdg6WN67LyRT1s7PeA7zfwwPX60HEF5ye7p91kBj1/T4PTpu9zlKM7vsid9QU+NX8tHsE7Exa7H736Xne413Y9f0zQw07OIF0ROr4/lb7SFMn5Nzy5OB+Q3id5eH/knRulan45f0wNO6/kfv2B8/7o+T4z8EyN0+TjS9FzJVM2XvOH6PnuR49djB+2nYPBd3hte0FP/4qbnh1S6nmdgGtz4bV5HzpU/G6LTk78XZLeYhpXO3xLOR8P32c2+jdNlV/8L5tiYBsxOx/4D4/SNXp1nllk+S/8F87BM45LXNHpGT6dH6bK7P1XfFeftfloDvLVT8xXfDd30up4+4LEsM9MemOt1bn/f5z3PTa/LB8+/YPaeKQZMTwf8BAxv9NXjOl1eTE1PpH+XM7c/rbCehSvLWYjXdbqewei7nND9KU7qDe3PNTpdSn2TPFPrln9Co/N9gDlGTGFzPSvUYxmcvssJ5Wks30/bV/df3s2zZT+WDmzqi87P3a1HIn69w04/rVdvqpvmJfkmacvmJ5wfHKDT14pzD266/Jxe/Cb56uYKXVbTAwP0fhDAPF/y8pry0RQTU4v/Jscwp2/Dp2/55znf1lM3fL2UHQ/20Vyfs0y+q58LmbpMJ97hPxjr/20C8sav5U+WTLFh6ptO3fXpaucbnEs400/j1zSB9fo6/YL8HmdeOH/FGMjxa5oB/P1fMLk/VX+TTBc/AelbK/rVN/gPfnVkvlT8Jik55jPTmpbHr9nHB9a/XjN1sZZhdD2i4YudE59j6/g13dyfbkJfkNh2uod36i3eVwx1vqnwyZ++ONcDn5vkderP/uTgn9bokz/Ucbv4TdLRTvfx1jJZzNV8f4g+9lWR75I3dz0j1x2FzgIiHvq00bqDP52u5jPTN8gMct+/X/46ztRe1x3R9dXB18sbNvebpn7o6vJzHlD2rY/vP32bYPxa3SJZ/wLp1G+arj6v2SL53HM549csrnw2lpcjUuYBZcsL+qmev8/hoXvDdKbm5XXACe9+qtL1UfpVTzgtb+QtW/4V3x6e5+FfT4316EbeGkJcg6RXfJt66oZO5/Q1fX4rHL3iG9HTNdH6Ft5PWr4SRVe//LkceP7sL0XfXf5csic630mZq36mzh9H/QxB76pzumyd6vjBXdZ1f/3BHdEpqq7pePx6bEd0qqQpqC4vvua7rMvz0bqSHt4RnQ3EVY9ppvapii7YCrxk2266dpq/ZXrMWZppc4aw01F4wTbgJVt20zXriS2RmUJmQ3Om4OWtkwu2AC/ZrlvX8FSZS4kK7o3M5ZXRFR9WXzf0uZN0wuu8ZF20vP/5YZ92nw/F9cn6kv3P9xrx+DXzQ6fT/7qxr++oLpvwJbuf73fg746uefTmN/kYzJlz3ycCUKb7ycsIOI9gfPBjNOsv4r9WUv35++l78/N8XTLdiHhQnx/1cZ8H++iOPqfWvR5pP1X99N3u+vu4aRjdN/jywTzi7NyscOILzMtv5L7LF5zmxz7m/uL6wvCC2JsrPio9RYwz55LvnEJ6MErkROzHstV/2Get5y7B+vv6E1Ei0/G4HvuxHtEx9cunK/P1xeQFSHLC6tdOz838prtz/1IM1/j17A2rZ8eZ3WvPdBAtBV+NX8/eWHp2LNhdCVc2xE/19RTdlkS8W3tlX3T6mNU23uuZ9fH4/qCyuyNg1oXLeS7Wk6WtJ+q7IlXbsxMKPh/Tbo85ERGwtiZYNrM3nrSMJVPNreVSvGIsveVFzfdQ1jKT3p0P57sT6wkql5KDnpHqnFbXZTrT0nWdrr8yXjscM349/3X1s4/w3G3R+0+2jF/Pf7F8xVGbuZDT3dkl//Vel69vb86AfrqzOyu4FFR7po3ru9dXxO7Oh8Hq26Lp0FhPv7ae/O+K5G9XJCl8Nr7dQPdMBObaicp1a3vjWSdgZbrjuZaQ8YoR9daR1Pm7wrWsp3dX5tM9pfVRtZZ39IxU57S6LtOJlp7Q6XoU6foh7ytiWK84jL4esbR+MvOK0KgrDovOxVx+S36i36eNXz5kNK8+Lbmc4/2KsIErjk3NB8O0N6eDYboFvZyFbD1b2xU50K7IKvdsrDt9AubEV7DWrO5sFra1EfWGXPPTHU8eU2+cqroT+76WV/U2tS5n1TyRrXApV+QZqc5pdV2mEy09odP13GfrKfeuSLJ2RRbA9bMgz/5s8hn0ualkOU3aena+K/KxXZEwcP3UyfracT0W68SH3uZtWkpG9wbT6XB8ML3ficDV5Q389fCC9U/XPZjlbcrzwUx808avp35bT5A3BadLEo+uJwmdJt+8IhneFckF18/zrZ+kXCt55uTffWCfllwOBlsreeZc131HZemMz33nab4r9MCZqfvWuNz7a/Hi97v0+Wdtbg149pmTu0195OzF3eE33ypbi/FeV+qtT5eDt9YDMafV5yWn3uNj7+LWvaI1X+fMNvn4tXwYbtnVWHMgnhEBsBZlfS4CYC0S/o0IgOWA7PWw9bXozPtDbCnt/Ml3HtNx+9MQvf/OYy2D3P0FyiPZHW9cHw1dXw4lejiB2iVJxJ6eSOtuV001vZj/6Ia6y0Gn6wHk67mS1hMlr+9sru9XnNiFeHRfc/78B7c1p5KeiLRfS5T8xq7eFLseyBs6f9Tdpq6lfLvf0isCrq84ZrGe0Ho9V9YVgfpXHM9Zm59ujV+OyLjiWNcVx+TWJrxbyeWcUmsxfKdjCKfz9fJ0O3/+Bd+ZHr+eG3N/a/76m9ElC7nbounDp0v2lcMGd4Vc/2z4WmzH6diS6Rrn/R+MfGs1NH9btdbW8evJkZk3TS/HPayDznoc5dpHNO+J/sBXae938olPIsy3yqYTy/s/Pjhf855+pztd5KwH0qwPqPX57kQU0LRJ06cvj7L1qJV1bD6xp/VYxM761wjXY3vWvxw7bfw178Kf/THJ+dbImVbdX4dPremBb7zeXXX9tL47++76ityMz89ye79R053vE2+FL8ik+PyMtNPnn3gr/Yx3zQ++F15/2zt90BXJnJ6f5nY6JE6+752+xb0iDuhE4Mfyq931AJX1dp54fb8eXbMe7rQs0RVhBs/Ocnu/O96f6PUNV3np/fH99dizs6294YZMfcW1NLXj1+raft3TfPY70bstWs66tby2X//q27Tpz38jehs2T39/+QaDadH13FPrxyGXF21XvMBcT5iz/qrzxAvMxdeSdxU63cRffn/57HxxZ8bzW6uRpaE3HbpTHH8DsZ//Va/bw+a9Ot1vm+95LL0CfeMV6on3OBd8IeSKT2Q8+xsR49dy7oa1feKb5zt1h5dWWPejQZ68n33i6W+9v50ucZYDlNe2Sm9NXUqS8MYSZ47xT97UPfP8+avq+8ELz94vfOtc0Jk8H8snHB/Y33trh+XEOdy5lzE9x7Gs1/lMOd0Lu+Rk1rpW5/PkJae9prsU8yMKU52u56t78ITCA2cp7j5+/s56ukF0YidsOvMtx4vOI5+WjyA9Gvo/P94x3c+YvlSauiePHSd48MzHPLXsNFJjKcZoOh3fjP6xcyTzs0rrZxmXv6r1PT4LdWvpk7eizjx/HmT+Rjz7k7e43jp4sbYMe+OQxhRLl9v6QZ8Jmq4D747VT/wCz62h7z/3cvfxT/+2zV2b+nLfjbmLU1/tmyx3VfrVvndyru8/91Mi9/X3xT7Sca5Pv8sHME58b+7pJyrGr/VMPOtfcnv2IY3x67Gvrk0dwyviya/4+tg151Ou+LLXJWdervhq1u//g/TzXe0ZNN1FgfXPEj37ANEpBF0/CXrRp3ke+5TMx3yi5e5Y/LRPCM1fMp3D0O/0AYxv82GJT/xgwzl0/JAPCc3f257Dxys+0LN4HG/8eu5HDG4tWs/5u3Rs7W6Lpjty0+e8+xMK9+WZ5hpff4d5IlX52kvEOQrdX9U9P1n6+LWaQXp9NK0fl3wsc/b84VO0W82xPRVyKs+06fPXt0vZat+A/3kPryW2vT/TXZNE90S+kQe/NTvzzlfH8rMPs99rz3I6vyW4uzdo1w/HX3OQ/YQzcOLQ+Vpb79vSGWSel11/f3EiOcOJFdOTZ9Db09c+ovJWcNtsVC5/xGW9pesnhRdlumAWuT19bR0032F6wxlddpDnE+vyydhHsuafgb31c0vPzzbxfHiejrs3NLfezgt83PVj2msftxq/lk8hrjdz/WtdawLdmy4f9PHmR1/Xv/IxW9FNbWO5meufLXnw1PWDZ0/nB5GXs5vPT14un+act3M9/HZZorUTojNbvzdi1x289W9DrEU43zP19SMjV3z7fWrqy2cGrvga8No5hDN9vn5M+dlR7bM+n7XyrtKXtfZAmPw9VS4fz1nW5INx989eul6R3+zZPC+Re8l/vPeUD+K4ZLPPR4FVjvcMZDomlnOnnsjGsXxO/9mZW09Jvi7PUqzH3eesHkx9N/DOGN4t+OQIl9WGj18r2W/vCv3YOcu1PAWrjTzH8QpxluD9btPfHyd0j+W04FKczz2dvz9IaMbxfo8th/Osv96+IphoPcLnigCh9dflJ6J+LogPWit5bx6dYdtKcNAMVu9h21Od2dUG3rWdqRv0/ECj9diANZ7LCrq/DnzwheZ0G2lacikj4VU8L5F9ec/5in3sdZ7r22VXbMGt8zyRu275+2gnsvkupz284utsV+TtWz8Yun7Y9IpNxfUN1SsOxa43fv1jVldkb1rPkXHFR7eukGj9ROsVB2LXz4SuH2i94jzs+pnQ9SNY60d7rjgAtn4q64pDXetHhdZPal1xpmu95Pr+/nrA6XrE5xVvF64IjL0ihnX96Sd4Lmvp2UGs4+I8RcM0yHspX/1VPC+RfTkC54qonhM8l+MGrohFWOe5nof7xPeW179QsZx4+dlfez4n+wmJllPSrKe5uSJEYT1I4Ip0PCe+Hj99j/xYztoTHy5dzs93xXeJL5FoGfyvSBm0nt1nPU3KFVlW1vPbrGfOWM/GcUXejvVkGlfk4lhPm7F+ov6Ks/frJU9EEK0faVw+E3dF/NKzj16ek2j9lN/600/wXI/5WU4w9uz8ZLeSy0mursiRtZ695tnJb27Vl/N/PDtTyE2fyweo10/bPvtQ9rmnr531vV/y/YcBb01a/l7Nie/yfZN2XpLMdrnk+tOfHaJ/ruSJp0+Bemrvy6ceT3zGbPnp60nRL2nn8tOfnRn4XMn1pz/70MO56usnFObTxHQ2XD5euM7zii+0rLfziqevJZ69q6V545eOa95v/GNfUznx9KWshid9m+XzGc8+yXHOtznhsSw9/a00LPMT4yfSIpz4LNT6l0Kez/UqHZzNW7+YDn+qhMePC59ge6Kxp9NunPlm8OJXXk+nSpgfFZ3nNVr/cM4ptickO/WtkzPJKU4kMDnxzYOLzmUvnow+09rzWjgjxHxEP5Ly4a2nzaWYJ32YJ20+0d6r2nBKD8//ssRpDovfVnhLv498XeI0h8UvLJxJwvFWz8/HzvMTmb81KzySdPw0h8UU4W/o4aEExFfxve+VPZJz4Q0n45E8km9Nuo/mKFxTwmnBTjT2jBIWBXs0T8b4NY0XXI7HWo/5WN9Z+z6riFWdjl+rR+FOROItx+iuR0+t7VFfqc/3nkKd6fimpcdC5adKXo8xe/ae/xnN39PmupaWAxLmQU3f4B3KmXXtPWv/WmlE728hfr0EnasavWfv6/g5LbkczXtF9Ok1iUlXD6mvA+AJe1+W/dnIcHp36gSCLo+79djwbxJzvYYiZ7DhlB+07t0s+6An/KD1N8brM9LT/drxazXRxfppy/XorfW3kd9og/WMUtdTrpw4kLwePLcc1LsWBHBa+yc0Oru2nstj+eTL/DNIj0XXT9X87KCOM7qf6fO+mtazmi5HWH6H6JMzu/73TP5rpXS/iflNkqWf0eh67pJLMkWse2PL0cLPTxN/Ci7XTf4Ehi7D5bNDvs6/vltD0XND77skPjkxSJdWpW8BxGMe0QmHdFlP6x7RiTi89Zn+muCEE1lNl/NQrJ9wW4up+m7voc/pdT3X53pel/UToyfi35aiLq/S/331Tfc9pweHlpPdTBHxihOza9PZW+/zT2j6p6nrpr5pcrb19IbTuWNZ0VecbJ5v9S37DT8N8zN6vq/RqZ6WcwB9l5Pqa6d6zsSn3MfSx3ae17NUTY/onlDJcpL8n5T31nbTmVlrOV/8fOguJ6S8Iu/YCUWv7/svnRM7PTutJ+78Jnnk1nManNHo2vv+k57ReoK3dR9qPU/Durd1wod6fpzobZgt56CfpwVbT7O2/HppPdXDVNHPPmF0Rvu3AbmUtf6+Rtf19Jj0n3sWaj1Ebl2fJ8by8rBdH4yX6PNENOX6CJ3nh19O/T9V83oWxSsyuazr/qdXoG9odL6XspwReaq86RR8IqnmY6/m1vPtzAOi1of4dFN6Tc33h+h04C1n1fwu6ZNOZKZY8xTuo+hUy8uZ7a/IsXrC5h9E0bnu1mKsT2r0gvy284X5+mhcfgG6ruZ5cMqS7s+Nu++S13g9QdhaKpwzI3T8Wo12XH13+uyPMp/0GD/1I8Lj1/O/T3Ri12l5+ljPg/Z4vON87b52Emr8Wg/KWd/qXzbP9QTQ61ujj79lnm+Drh3WuinlyR/mOjdM13NdnxjQ6wH7S8muzgzo8Ws1iHTdITgxhaxvyi9nJVwPflrLUnY2iPTZ09IVH1xcT5C+nnrxzAR2waS0jAtXfC5wHRfWp68T1n5iSlqx9oumrhMAsj51rcPCCWM/MR1dYZzrm6nrZry+7bpu8Ov7y4se6z34fP+52nvg+/5zezMAujdlnjgV9eSzv/cmmPefUbg7PT2WCHc9anA9Gm89Gm49cm09wGk9xGg9dGI9fej6a9n19KFXhMJd8XJofa90fQ/y2ZscV3lf6x7IesrcZ0+u99dFJ5IaPXAw40z0890ly08BS2fDe9bCDE4HDyy/Rlx/Nbn+luLETv3aPujZ3eo1t/qMs7zuh57xGa/xHp5/uvSqqfmiQPkLYhAviu1bnp4/OxrpileUl7z6W3+x8pkvLK6a95+/63LOm/jM/Yx1iL7Cmzm7VXANSF8DqNfs5X1WAp0z3uT49Wnngc86qJ8bi7fmSI5fXz9X2vj1PbI/fM0TbP/j3/zU57/+/vr7u/o7hvq/49/kzmKxWem/xu09rBe5fVTb7jf34VZ/5R/PFe49Xf+sPj3VtV9ThMUBeeo5D8vzC0N+YcgvDPmFIb8w5BeGXPfjF4Z8IRG+Cob8/+fHw8b/UZj4xUbIR7XgU4bye3T911g/a2L5yvD0UePgwtH7XL29X9JnDZev/ON6pHiPlr/k4LtwvH0UOFyIIc+dPj4F3z7lzkdp9PPx+rnj+rnzwuWD768i430tn+qF1eeceuj7R+rDo+qc+p87KL7YSHz/cz5FiX/1oQ/bz3sM5/2g+qwR/+vHrx8f+eNhDD838J+ERefQY+2h55r7eBPvPvu50Pj5uP/wCHlYyRfW+aiHfpQ8p+q8h83n4MFX0dtHCfdRQ/m588Ln48G36Z/7bT/Xte946KdI+qzn/N7GwafY6fXPOaWKU839HEmfNJ4eeM77Nbb4nL/K7ZRwD4yQ5z7n8jvvQYr3g/sDY/SL6e1J2nkAVB9+znMf+lF6e+5c8nt7zq+R+Gskfo3n/BqJv0bipz3nPayfe+ejWnDhSLzwOc9l/Sl4cKE8Fzb0uZb1PVHsK+vtwg7+lD79/EH+sNF+G26/A2v8nq1+T3O+GOA/F6seHuQXjpBPafVXRpdPsdOPGomfr50v1uqvPJd8yjj4Yrbw3Od8bDfOal5R59eP51nJVxlvX3McfJQOPgphHzDKLzx2rtf1N+jTrzx23j/evvK4/qg77+nTr/ycT4HoTwGhC7XzMIp9iqTvf+g5c/8GOPol9fZRP74Nxl9omt9zvL1HB19MnocH7Eeh/+fb6XMHxaew/hTF/7LTX3b6y06fxO2Xnf6y0192+lVY/94Uf6ESLxy9n2LbF+rgK2PVt0Gkh7ldyOC54+DCieWLyfNRYn/+6P18vP7K6H+hdh5uzsO2cKHRXtiC9xj6w8/5nv3zxZ7ze6tzod6ei3y/azv9KI1+1Dh47uj9Yt34KZJeqJDPH73vGdcfZUyfUufz8eC5tvDF4PaL9enn37lQBx/V0Aut5Ivh6OfjzrcZ8Z/SP7/r8fY7APwvprevPOI/H3d+3fl156vf+cqW9ZWt8fcmz/eU9NPb9qfx4y//cv/zH/78l3/68/+yE38av/7yr/c///G//vEf//Kf//4f//GP//0v/2r//ff/7Z/+4b/88Z/+/J9+W+vf/93g9GI9//u/3amaXv78h8Hnb3/Dejzut/X+9P/87/+cyyjw8s/am25/7fbXb3/z7W+5/a23v+32t99E2l6Of4eAWzr+2fHPj3/5+FeOf/X4145/B5d0cEkHl3RwSQeXdHBJB5d0cEkHl3RwSQcXO7jYwcUOLnZwsYOLHVzs4GIHFzu42MHFDy5+cPGDix9c/ODiBxc/uPjBxQ8ufnDJB5d8cMkHl3xwyQeXfHDJB5d8cMkHl3xwKQeXcnApB5dycCkHl3JwKQeXcnApB5dycKkHl3pwqQeXenCpB5d6cKkHl3pwqQeXenBpB5d2cGkHl3ZwaQeXdnBpB5d2cGkHl3Zw6QeXfnDpB5d+cOkHl35w6QeXfnDpB5feb6N9e3mJ/1v8T/Hf4r/H/xz/S/yv8b/F/+C3Bb8t+G3Bbwt+W/Dbgt8W/LbgtwW/Lfil4JeCXwp+Kfil4JeCXwp+Kfil4JeCnwU/C34W/Cz4WfCz4GfBz4KfBT8Lfh78PPh58PPg58HPg58HPw9+Hvw8+OXgl4NfDn45+OXgl4NfDn45+OXgl4NfCX4l+JXgV4JfCX4l+JXgV4JfCX4l+NXgV4NfDX41+NXgV4NfDX41+NXgV4NfC34t+LXg14JfC34t+LXg14JfC34t+PXg14NfD349+PXgF2i/9eDXg18PfmEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9pHCPlLYRwr7SGEfKewjhX2ksI8U9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR8W9mFhHxb2YWEfFvZhYR9aLVjYh4V9WNiHhX142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d9eNiHh3142IeHfXjYh4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcO+8hhHznsI4d95LCPHPaRwz5y2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R9lLCPEvZRwj5K2EcJ+yhhHyXso4R91LCPGvZRwz5q2EcN+6hhHzXso4Z91LCPGvZRwz5q2EcN+6hhHzXso4Z91LCPGvZRwz5q2EcN+6hhBzXGc41xW2O81hh3NcZbjXFTY3zU6Oca+q6h1xbytZCjRftbtKOFvbUY9831O+7H+Goxrlr0b4vn9NBvD/499NFDrh5y9LCzHu3u0e4e47nHuOwxPnq0v8d46NHvfe/vsaW+vewPDqIFsenKpitJhXfpgnARKlN0pal605WuWj2ujN3Pg9Ajxn7jQVhUHzt4QahMVpksPlWFq640lelRK0nApIeOvaOD2FyEriQVTqouSccORhC6UsVQIieJPLYDbsRYlx+EOI+V8EG4ruR4uomziaGpm1x8xkLkIMTQxdDVZpcOx6ogCJUxMTQVVjNckro0P5z4IFRYShj+9EFICa42e+OKGEobLnGyOiVr1GV1QZZcWUMiS8CscZglYJZc2bglhhqrWeJkDZsshWcpfLhDQah61RVJkTWMixpf1ClFUhRJUSRFUacUqbdoPBc9vejpReN5TA8HIZMpUl3RwK4axlWKqokrKqMBUNXLVbJX9WktKqOHVj206llNIjcZUZPsTbI3jcwms2rSRpM2mhrW1F9NRt3UO01KaC3KdD20Cy66GHbJ3tXvXf3e1e9dw7hL5C646OrlrtHbY6zusOEiShABjEnAmF5MZUxlXGWyroSBpBdx3sR5CynSpuqCuLQVFY7hl4RjSWCVUnRuSqousEoCq5SKylRdCa0mC60mk1y2ccVFRDMsqVbSFT3UTFcku7muFPEpKiy5THK55HLJJdRKgqbkYujSqouz8CcJf5LQJgltktAmZWlesJOyRBb+JOFPEuykrPYIZJJAJglbUlYLhS0pqwsEKUlIkrJaKABJApBU1BdFmi/SfImBnYpzRWWkDSFJKk2F9dAqJVQ9q0r2KpGrBBRcJMFFqhJHcJGqRlTViKqSq3bd6nq6+kJIkoQbqUnkJpGbRG4SuWlgN4ncJHJTvzdJ2rpq6ekCkCQAScKN1GMqSYKLnVAZGWPP4iORBSCpS889oNLkUO1EElGCCLPaCV1JKpxU3VWm6FbRlSqGTbeaboXmTdhiwhbbkq64rkSf2ibOmxhu0U2WxCfFIDG5RpbEUD6SJdMtU2FTGRNDU2E1Q2BlyVUm61ZWYSkhFV2REuR0WWpcEUNpI0kcU6dYjDozdYEcM7MYEiYPzQR6ZhLQJJfQz4R+Zq7qEseyCkvhwkMTHprw0KzqiqSwGMYmhDQ5geaSQphp8gZNTqDJnTOBpwkzzfV0r6pVVaarjFTnGthZw1iOmckfs6yHCiotq5eFh5bVp7mojB6a9dCsZ8nFsiIjElSaoNKKRmaRWcn7MnlfJu/LivqrZNVS78jpshI4ZlUPrQEXJoQ0+VpW1e9V/V7V71XDWC6W1YCLnVAZjV5hpsmh2okoI2A0AaM1DT+5T/tgURnpuclAmjh3cZbXZF3VBXH7OkOFY/i5cMwFVv4Snevydlxg5QKrnVCZqiuhVdeiz7eQy7eNKy6iBZFUK+mKHrqZrrj4uK4U8SkqXHRLcsmPcvlRLtRyQZMnMUxZZcRZ+OPCHxfauNDGhTau1Z8Ldlwulgt/XPjjgh03tUcg4wIZF7a4XCwXtripCwQpLiRxUwsFIC4AcVdfuDTv0rzHwHatB11I4kISF5K4Fn2uRZ/L6XL5Wi5fy+ViuRwqF1y44MLlPrngwrNGVNaIkh/luetW19PVF0ISF264XCyXi+VysVwulmux5nKxXC6WF/W7PCsvXbX0dAGIC0BcuOE1phIXXHjVI2pWmSw+ElkAsuO0ygRUuhwq19LMBSCuhZhrIeZaiLkWYi7PypsULs/KhSQuF8vlYrmwxYUtLmzZCV1Rn3b1aRdnrbZc21BZq638EoMkyzXaCd2KNucX0y1TYVMZE0NTYVdhVxlXmaxbWYWLrhRdqXpE063GFTFsKixxtuiUvMWoy9umW5JLW15ZHloW6GVtguVNcgn9stAvb67qEkfbYlkOXhYeZuFhFh7mreqKpNhiGGchZJYTmJOkEGZmeYNZTmCWO5cFnlmYmZOerkVoTlVluspIdSkGdrYYxlmOWZY/lrUIzYLKrLVnFh5mU59aURk91PRQ07PkYmUPI8qCyiyozNp5y77plrQh7yvL+8raZ8ueVUu9I6cre+BYznpoDrjIQsgsXytryZm1r5W19sxZw1guVs4BF1m7WDlr9AozsxyqXKRnAWMWMOai4Sf3KRfpuUjPRQZSxLmKs7ymrHVlFsTlqnFYNfyEY1lglZs6V95OFlhlgdVOqIy0ql2jrEVf7pKrb1xxEdGMrqHV1YPykbJ2lrIALWuFmAVoO6HCkkt+VJEfVeRHFaFWETQV7aIX7RoVLfqK8KcIf4rQpghtitCmaPVXBDtFLlYR/hThTxHslE3tEdoUYUvZsvgUXamq3sRQ7RGAlC3sq6TQfNFOe0kxnovWg0VOV0l6qNaDJWXVklq0HixaDxYt+oqcriKnq8jXKnKxilysIgAp5roizlqjFW3CF23CF2FCkb0XmXnRaqvI3ou2youcpaI98yIEKNq8Kl5VpophVWE1Q55VcelZi7WixVqR01XkdBU5XUWQUrRYK1qsFe2iF/ljRWhThDZFaFO001UEO0X76kX4U7SdXrT3VQRERYu+IkQqQqQin60ImoqWeEUru6KVXdHKrshVK3LVSlHDtMQrRaNX++pFXlyRF1e0P1aqniX4KnLeStX40U57kTu3E7pl3IpnaYVYtDAsWhgW+XVFC8NS1bnaHytND9Var2hbrAgPi/CwyHnbCVXXGJMXV5r03GL6K4LKIqgswsMiPCxdo0XoV4R+Re5ckTtX5cVV+WxV3leVi1Vfqgp3FVZ14VgVWFU5S1WuUZXbUwVNVdBUt8oV8Yl+r0KtKtSqGw8NbVT5P1VuT9WWV02hliq3p8rtqYKmmiRXklyCpqplYNXqrwqRqjyZKk+maolX5dJUYVQVRlWt9apJZO0jVcFX1eqvakOpytupcmCqAK0K0Kr23qsWfVXIVuXJVJfmBXFVgFa1CV+dh0rP2lCq2lCqcnKqttyr1oNV+FOFLVULwypsqVkPFaRUIUnV6q8KQKoApApAapHm5e1ULQOrsKVq16gWPVRuTy1SuLClah+pahlY5RFVQUoVpFShRNWW+06osEa4cKMKN6p246v8qCoAqdpZqtpZqtpZqoKUKkip2mmvTWbV1B69j6vaWdoJ3Sq6EkuhqoVh1cKwamFYtTCsWhhWIUmVQ7UTuqXBJmypwpYqh6rJoWpyqJpWiE0OVZMf1eRHNflRTX5Ue4FhtLm9dN3qKtxVpothjN4mp6sJrJp8rSbUanKxmlZ2TdtZTU5Xk9PVtMRr2tdq2tdqW9aVrFpFV4rKVFWXgFrZNWFd04KuafnWhGxNyNaEbE3bYk2b+U2b+U0+W5Nj1rQt1hLPkjIFg03o1+SYNcFgE/o1gV4TxDXhWJMb1rQQa0KtJtRqwqgm76sJo5owqgmjmpyuJqerycVq8qOalmZNrw6b/KgmZ6llPVTQ1ARNTW5Py3CWNgRNTRtTTRjVhFGtqHcEVk1g1bQia1qRNfk/TVtVTRjVhFGt8HQpU25PE1g17Vk1OTlN4QRN3k6Tt9Pk7TTBV9N2VhNqNaFWq0WFm54ltQismsCqaauqaauqydtpihlogqYmJ2cndEXDRhjV5O20HvNO69K83J6mheFOqIyaIUeo6Y1h08Kw6dVh6xpsgq+m9WATfHXBV1fAVRd8dS0Mu3ax+kvWlawrRdWLbhXdquJTdYWHRr93LQy7wKpr773Ls+qCpi5E6purjJ4up6vLs+qCnS606UKbrneIXdtHXdjSBSld68GuZWDXS8Cu7aOuRV/XPlLXPlLXPlJXVEPX9lHX9lHX9lHX6q8Ldrpgp8vX6to+6nK6uvaRul7edZPCrauM9Kxdoy4Xqwusuqs9CtPq2mDvCrjqcrG6Ah66AK1rFdm1iuxaKnZtwnfhWJcb1uV9dXlfXd5X11Kxa6nYFQvR5Y91venrWip2OWZdjlkX+nVFVXU5Zl1LvK6N+q6N+q4XfF2bTl3o14V+XRDXtenUhWxdm05dLlaXi9UFTV0OVRc0dW1DdflRXe5Tl/vUhVFdO+1d++pdflTXG7ouP6rrDV3XnlXXqq0LvnpTdzd1tzyrrnVc1/Kty7PqXbghaOpyqLqgqcuz6vKsuvbeexdnYVTvGja9qYyUOaJFj2wNI3YhqB0nRHEtUS5xN3HXuLsbd1DONedaoW7jbheX4V6JUo2Npw2sEvV6jXLO3fwC9XqNGpW7lWuNcl38xspQVIJSS8feVlBInuz1GuVczxhrRlGUK5SjBYkWGE8ztDHcqaDoD0uv16hBqwwNGf1h9IfRH0Z/GP3h9IfTAmdEOPK6vV6jHE8buBYUTxvIFhT94fSHMyYdbWT6I9OCzNgYG11BIXlmlGRGxECwoOiPTH9k+iPTH5kWFPqjoI1CfxT6o6CNQu+POC5R1GV0FkZnoX2F9hW0VuijQh9VWlDRQaUFlf6o9EelPyqcK/2xL1ehKNco13W30R+NUdJoS6MtDR005G359RrlkLfx3MZzx05/UIyNTn908KozNjr90RklHfvojJKOhjoa6vRRp82d9vXyeg3O6K/T+gG6QTGaOnKM6HxRcW0AJRTXtheoBPV6t4lK3E3cNfgZ1xx+Tt3MtQyXTI0Cl8rdRo0mLqD3tkn328ZzweJtK9RQ/26g7S0+Pyjhy5ZoaaItiRakVy4anRuIuRn6Ax03Qy+g42bO3QKX8nqNchV+jbsdfv31mmq4Rufm9JHTFqctoOgGdm6O5E4fOZoEWTeQ9RabHxRtATs3sPMWex8U/DKaLJQDrzbQZwNztirr3kCLW5R4UMjRGDmdUdKRF+tJL2ppelHvJ8ZfwlNIm/AlbbLLtKn3U5LFpyQNpaRxmpg5k0nyW4jyQTG/JXSf0OkthjgoSZ6yJE/MC6lI8lQkeaqSPIHPCdxN4GlqSN6QvCF5R3IQKXVJbvhmhv0aFmrYpWGNhg0almfYm2FlhudhJslvgYwHhX9gjF1zSW5ZkluW5JYl+S0AMChJbsx5xkxnzG9WJbkxH1lD8obkDcmZDQxEv4W/3SgHTx1MdBDuFroWlCT3TZJ7kuS3kLKgJPktKiwoSe5gibskd3wpx5Id+3W8G8dr8SzJvUhyL5LciyT3KslvMUdBIXlD8obkDck7knckZ37LL5I8M6dkZojMbJCZAzLIn8H7DMpnsP0WIHJQJsmzSfJskjy7JM8gYXZJnkG4DMJlEC6DcBmEyyBcBuEyCJdBuAzCZRAug3AZhMsgXAbhCghXQLgCwhUQroBwBYQrIFwB4QoIV0C4AsIVEK6AcAWEKyBcAeEKCFdAuALCFRCugHAFhCsgXAHhCghXQLgCwhUQroBwBYQrIFwB4SoIV0G4CsJVEK6CcBWEqyBcBeEqCFdBuArCVRCugnAVhKsgXAXhKghXQbgKwlUQroJwFYSrIFwF4SoIV0G4CsJVEK6CcBWEqyBcA+EaCNdAuAbCNRCugXANhGsgXAPhGgjXQLgGwjUQroFwDYRrIFwD4RoI10C4BsI1EK6BcA2EayBcA+EaCNdAuAbCNRCugXANhOsgXAfhOgjXQbgOwnUQroNwHYTrIFwH4ToI10G4DsJ1EK6DcB2E6yBcB+E6CNdBuA7CdRCug3AdhOsgXAfhOgjXQbgOwnUQrgvhhgv3IiokT+z7JHZ70osQbqeKagjh0osQbqeyagjhErsfO5VVQwiX2KPYKVcNIVx6EcLtlKuGEC6xth9up2oI4dKLEC6xxk6snRNr4p1C8obkDck7knckF8KlTQiXWIMlVlmJtVViRZVYRyVWT4k1U2KllDYhXNqEcGkTwqVNCJdYf6RNCJc2IVzahHBpE8KlTQiXNiFc2oRwaRPCpU0IlzYhXNoqkjckb0jekLwjeUdyIVxKQriUhHApCeFSEsKlJIRLSQiXkhBuLBxUQwiXkhAuJSFcSkK4lIRwKQnhUhLCpSSE2xcikjwJ4XZKkich3E5J8iSES0kIt1OSPFUkb0jekLwheUfyjuRCuF00SW5CuEFxTU+7nVAL6rVu45qkNGHioMRl27grDZkQM7ESSbezakEVuFTuNvhJa0a/WdpeoLi7OVSBokaiRqIc7Uu0Tzu46XZ2TRRcaH3KlEOOhBza6U23021Bocn0KhGaZNQZWHc7rSaKchpXZrRe+xvJGLGs2sYghl+hBi01etVe29L1DEa7+YvqOjp1WqqdjkGJM/ZhTqucVjmtwnoMzDan98EhA8cN2zIQ3bAyVpo71biLxsF7K/AryFHgDK4Z84Jhq6xXB0UNxm5BDmzamEms0oJKC7B4Y56ximxgpzH3GHjAmjhZg3ODM2jBijlZQyIQxBojGyy2hkSNsQvSGPObgTnGTGegjzHn2SsOMfs5iOTMgw42OTOiyw9LrNQHRQ34gUOs45PjeTg4dDthJoq76lWXX5ecudZBJN8kuSf1qoMvDr6wQzCoBPV6Fy60IGVqZGqgA/DFQRUHVTxVrqGhROtToxxypFc5ZPG3A26iuIZEoA/7GztFSy2/XqNcgR+t1z5rYm9kp5DD6Evtsw5Kd51eddri9gLFXWGiOzp1Wur59S6caZ/TKqdVTquY4x1E8kzv4y052MQuzk7BD0RyfCmXB5/Y4xmuBXfhV5CjwBlEcnCIXaGdos2Vp4FIDg6xe7RTyFFpAYjE3tJOoauKbCCS4yGz87RTyAYOefPXa+IHDjk4xF5V8sbIxmP0jkSdsQs2OdjE7tZw18QPbHKwiR2vlMEm9r52Su1jFyxl/Hb2w3ZKLch4RnmDHziU8VQz6yN20HaKZ2yNu+pV9tdSxvfJINLtIFdQxl31YAZfMj5wTtWhXu/ChRboPfagqIEOwJcMqmRQJetNzaASFDU2yiEH6JP1vjtlvKBsaBIcYhdxUNSlpUZLrVOO3rfX1gsdM/5QZvXEruSgChR36VU8nuzywzKYk71QF506LfX2ehfOtC/TqkyrMq3CW8ogEjukI6cJd+lpsCnjLWUQKeMZsZOaMp5RBn1ygV9BjvLKmdaDQxn0yawbc+VpIBJ7tCmDQxkcypUWgEgZbymDSOzq7hSysY7P4FAGh9jzHRTXsAVwiB3hlEGf3BnZrGvZL065M3bBpgw2ZbApg00FbCpgUwGbCthUwKYCNhWwqbC7UPCMCjhU8IwKa7UCDhXW0+xT78taabeAQ+xdp4I/xC72TsEPVClgSWGlVMCNAloU8KDgjbADngq2X/AtCtZdsF/2x3fKuEtL8Q8KtlrYJSlYY2GdUrBB9tYHJS7Y5e2MVlA8LaNxLLTgPbAvv1NoCO/hdrRKlLjgURTWOAVLZk8/FXyLgk0XbLrgZRRsumDTBY+isLIpeBQFmy7YdMGmC75FqTy38tyKxrHpUhkl9bUF9EIVqhRWQKXRgkYLGuOFdc/tWFVQSImXUTpSYsm3c1OiuAY/dkhLp/Wdlr5asuJBRhqnFygXJTmqIvJ2yqjhXMtcK9Rt3NVzK7bPu5Odgh/eSMX2K7Zfsf2K7Vdsv2L7vHdJFduv2H7F9iu2z1uZnUIb7IhUPICKxVcsvmLxlTn+dmYqKDgz71fm/cocX52nscKoIENlp6Mys1dm9sq6orJyqKwcKrsaFbSozN2VubuCGxWMqGBEBRkqyFAzmsz0OfP57exUUDyXmf12juqgwI3KjkgFLSo7IrWgcdCighaVNUkFLSpoUUGLigdQwY1a0TPIUEGGCjJUZvvKbF9BgQoK8A4tVeb4Ch5UViKV2b4y21f2729HoURxt75AUbdSA3nxCnhjt1NoHCypeAqVFUvtG3dpsyLeBgWXjRr0VmfkgE0V36LiW9SOvOBV7YwmPI/a0QYYdju2JQoukq2BYQ0Ma2AY7yV3KlFOI6yBa+3FqevczdTI3M3cLTyjUq5SrnG38YzOXVq/0XpwsrGjxHvTQVEjUc6463Ch9aBoY5epgaeNNV1jl6mxumvsMjV2uxsY28DYxn42b24HxV3awtqvsYvdQOXGLhNvfXeK9rG6ayA174QH9XpN5fDXGqu7BqI39pYa2N5Y0/GOeaeQw5CDdV5jv6nh9TX2mxr7Tbyp3qnKtco1pGSGaMwLjXmhMS805oXGHndjNmjMBo3ZoLGP1ED+hnfY2EdqzAGNOaCxt9TwGBtzAG/SB0VdWoDvyHv21PAdGx5jw2PkLXxqrPgac0BjDmjgfWMvvIH3rbw+jfHCiq/hJzbmgNshtaDQRqUteJGNuaIxVzRWhsQGDArO6AV/srFGbHiWjZmkMZM0PMvWaD1zSsPHbKwlW0vUoM3sczX8ztbQH3NPY8ZpzDNEMaTbuTdRqsGc0phTGnNKY9ZozAuNeYFYiEFRA62B/A3kb/31ueiKOaCD9x2U72A7sRWDclGZGplyhXKVa41rjbrqow56dzC7g9kdzO54vh307rwjILpjp2gpa+LO+8sOonf26zp+cQfRO28QOtjet9c2ozVQvoPynT28zh5eZw+vg+0dRO+JtvCOoLOH11lZd1bWnb25DmZ3kLqDzx1U7uy0dbC4g8Ud3O144R1k7SArUS+ps6vWQdsO2nbFU6cO7nZwt/PmkdiZnaKlvAXo4HPHb+/syHWQurO272B2B7M7PnoHnzv43MHnDj53/PYOKndQuYPKxPHs1OvTGBv46B2k7njrHW+9g9kdv72D2R3M7njrHczu7Nx1/PYOjne89c4qn5iiQakGSN1B6g5Sd5C6g8qdt5sdfO7gMzFKqYPPHXzu4HMHnzuo3PH0O/jcweLOHkAHlTuo3EHlDhZ3/PsO7vZGC0DgDu52cLfjmXdwt4O7HS/8Na6qg7u9V8rRArC467TJoCgXrRopi5uoWFcMiruJu9GWkdKYcoW7jbuNa6Fxe9ngJ4wdlMoJbY2zfYOiHC0Q7hrn+IxzfIPibuUubRF27hRtSXBOyJbgnJBS/u5OwTnB2eBscDYkMiQyJDKea0hktMBogdECQ8/ySo3zeYOiBr0gxDRO6hlRcDtFq4SExvk8I0bOOKlnnNTbKXTg6EDn8walu5nnZp6W0UFGBzqft1POXVqQeW5GB5kWZFpQ6AWdyjMi93aKkV1oQaEFBd0XnlvohcJzC9qtaLei04omK1wqXCqarLS+0peVvqz0ZX19GlJWtFuxrUZbGjpoSN6QvCF5Q+PNqJG5ll+vwaVyjTa3yl1a32hVp1WdVvWX17uq2xkbnf7oaLKjyY4mO/3R0WSnVZ22yNs0zsnZBpptikQ1TsIZJ+Hs9q2boDI1CtcKNSo1pKFxOFJU51rXte0lQeku6LiBjhtIuG20Sj7mCKDjWoFz465GyaZ4uJ2CX4Kf1vvGKTrbQLgNhOMU3aDUPlCPGFLbQL0N1NvAug2s20C4DYTjPN1OIYfRAqMF4NrmtMBpgfM0cI0Tc8bpOCOK1TgdZ5yOsy3DD5QixtU4HTfCE1VXXpqNoyBQal+m9YXWg01b4WmF3i/or9BbYNNWkKMgR6EFhRYU9FdoAci1gVxbpd8qUlbGWkXKSh+BTRvoszX4NVrfaH2j9Y2x1uDXkAMsIc53p+iZjq46be60ufO0TuvBja2jtY5E4MYGbhBBvFNoDSxJYEnSynVQTZRRTi1IWrlawm9KWq9a0tp0BKy+QIkfKJBAgYSfk7RPaAkUSPg+SevLnaL1eEEJLyhpn9CSdgdHAKz44Q9xcnKneG7iuQmJQIsEWiQwgrOWgxIX47nGc8EIIqstGbLh+yQwIoEHCY8n4eckRV4MiruaB4nUHhQ16Es8I06AWnLa5/SqojaMeO9BUaNSDjlAn6SYjkFRF03iS3He1FJGk2BTyrQ0O+UYiXhVSfkPBkU55ADNRliEKFqa6VWQawQCQL3eVd2CTgstLcZd2gzCpYL+QDii3y0VWlBpARjGWVpLFc6gGfHyxklbS/hhCT+MaHrjHO6gXq+pLliXwLrUsBRwLYFmCX8ogWEJDEvgVcLPSSCS6d2JEadvnPA1w6chYt849WumOA8jTt+I0zcDfYjTN+L0jTh9I07fiNMfX1OhBi3FBzHQx0Af4vSNSHwj1t4MD4VYeyOu3oiXN+LljVPJZokWgENmyGY8Dcwx42mgD9HvZqCP4ZcYmGP4JcTBGyefd2rjLs8FkYh+N6LfjbPSZiCN4bWYZ64VyhW40GZFig2KGvS+ozWQhmh6M7wgy0iU6TdwyDIS5Y1rSc9gTWfKuTI+iMNdpy5SZqTMSAkiEbG/U7QebDKwiXj+QXGXPgK5OGFuRPuPow+qW+gZEMlYDxLjb8T4GzH+Roy/Edm/U7QA5DL8MKL9d4oWsJY0MMxYVRprSau0ADQz0MxAM2MFabVzjVbV11ZpnWKgHmcGzFhLcnpgpxLXGMUNq8Xr4/TATtHSRm+xWjRWhsbK0FgPGjjJ6QHj9IAZiGmsDDlRYPaKoh1t4OE5yOovL6/XHKqJ0rh3/D/H/3MQ2PEEXfmvjFMLxqmFnSo8o1K3crdRo1Hutc3qNwe9Od1gnG4YFOWkUwfROeewU7SK9SUnHnaK9ilPlpH1wDgFYZ5oC9jOiQdzUN4TGgLlnT03TjIYuROMcwk7hQ5SpxzaAO/d6EvWq44vylmFnTJq0D5mA84l7BT9wRzg+J3ujAh8TAfbHWx3sJ2TB8bJg51CB6C3g97u6B4c5+SBOZjtILWD1J6RDVR2UNnxCR0E5lyCcS7BOJdgDnZyGsE4jWDknhgU5eBXClwqd9EuOMlpBOM0gnEGwTiDYJxBMM4g2O0rO6L0DPw/B0WdFa6Dp5xa2Cl0X9E9KMpJhnE0TTVAR840GGcazBtjo9Ef+I6caTBnnewgJuccjHMOO4WuQFHOORinGwZFOfTHnpuDsQ7GOr6os3bmPMSgqMvYAGM5IzHciBeoJkpt4dyEZbCTExSDokamRqVc5VqjhrSRwUROWgzq9a44g4mZNw0ZdMzKLGhkLTHOYQyKGrQPnMygY8Ybzni+GUwk48lOITkrcE5fGPlQBsVdnpFen4EOwDpORgyHTFxYY3MKwjgFsVNwxvPldINlUC+DepxpsAzqZXAtg2YZ5OL8gnFqwTi1YJxaME4tGKcWdgpd4UVyamG4k9zlaXiHnF8wzi8Y+V/GNwpfoLiLRHiCnGkwzjRYxuvj1IKRO8Y4vzAo7tL7oFQGmzirMNxd6r4+Aznw1zi1YBn04dSCcWrBOLVgnFowzioYZxV2iv4ASzihMCjJwe4bJxSMEwpGvhvjrIJl0CLjkWV22go7bQW0IEOOcZLBOMmwU4VrshRONxinG3ZKWitgRAEPCnhAxh3jxMOgChR3M1wynDM1aB9eVWHFzGmJnWrcba/X4ELrt0455MDnKspNOijVZa+v8MazgDmcuTDOXFjBDyvKTToo+NH6VCmHHKzFCzhUdHrUCr5ZYS1e8LmKzqkb5zWM8xqD4m5+vQtn2gxycZrDOM2xU/QvHhlnOIyTG8bJDePkhhX23Ap7bpzDMM5hWGG9yokM40TGTtEq1qGlvLxec6gCJX68ySzsvnFywwp4VYpxDe3im5XiXGPs4qVxmsMKXlop9DRYt1O0FCnx4QpISBYo49SHcerDCkjIqQ/jrIdx1sM44WGc8DDOdVgBCckqZQUk5KyHcdbDCh4Z2acG9XpNz8U3u316RxTl6H3emxaQtYCsBTwt+GYFPC3gaenp9RrlaF+nfZ1+6/Rb175P6fRWp4/A3aI8pDul1VNl1cvJkkEVURvXEuU0wiqoXJVf1DiBYpU3IZU3IRWkrkSQVFa4FVSuoHJlDcuplEFxl2eAsRWMJd+XcRbFOItiFY+Msyg7hUSsUjmfYuQK26lCDZ6GR1bT69P66zWVAwk5xzKoAkU5JAcnKzjJKRfjlItxysU40WIVJKz4cNVfXq+pHHuW1elz3pNUZXMeqSf0XNawVWfmB/V6lxqVu41ntNdr1GBMZtqXhXqVCJLKyrXyhqOys8hpGOMMjHEGxjj5Ypx8MU65GGdbjBMtxumVQVEOzmBiBRM522KVFW4tyFaRCEzcqde7BUp1Qczb94NEUQO9VKyC1XFlTcwJGSOjnHFWxip7h5yaMc7KjO3EFyjVwMckG91IPEI5NAQSct7FONtinE/ZKdrM6rPiO5K/zjhFYpwY2SnZB2dCrOEJkt3OOM1hnNewBpaQ8c4aWELuu52SNsiCZ5yvME5VGKcljDMSxskI4zyEcc7BOMmwU5Kc0wg7heTYL6cMjFx6Y+tVNXgf0HjLSH49a7xHJNPeTiE5ngynAoxTAcZZAOMEgDV8CzLyWcMqyM1nRPYbsfvWGKfE5I90MtRAcsYfOfx2CslZ2RAlb0TE7xSSM+s2dj+Ibx8pa1SD+bKxl0H+P+vsWxCtbkSmGzkBx3a2arALQXS5EUluRI0bGQONuHAjd6B19lTJIjg2ylWD+ajjhZNZ0Dq7AeQY3ClJTrbBnarUQHL8Z6Koxxa8aoD3REcbWQmt4z+Tn9CIhDYyFRpRz0as89jcVw3W5x2PljyGO4XkeKCdXUTikI2YYyPLoRFfbMQSG3HDRubDnUJyEK6DcGRDHK8XVAOE6yAcGRKNmF4jpteI0HWyJjrf3HDyJzpf0HAyKTpf0HAib53IWyeOdqdcNYRwO1Wp0VVDCOfkXhwpmFRDCOdExTpRsU5UrBML60S7OjGuTmSrE7vqxK46EatOnKoTnerEpDq5HHcKyTOSZyTPSJ6RPCN5RvKC5AXJC5IXJC9IXpC8InlF8orkFckrklckb0jekLwheUPyhuQNyRuSdyTvSN6RvCN5R3Ih3HiR1ERJcuIinfyTTuZ/JxOlE9Ho5KR08v072SmdmEUnZtHJ9+9krHTy/TuRik6kopPF0olKdGIRnbhDJ7OlE23o5Lh0IgudbJe+OZI7kjuSO5I7kmckz0iekTwjeUbyjOQFyQuSFyQvSF6QvCB5QfKK5BXJK5JXJGfUEcPn5Nt0MvXvFPwYicT1DYpytJTRuTXkbWiNEUuEnxPX53wDwInw2ymewdglcs/5QsBO0R+d/tAu4ngZ6aLEmcg9J3LPiddzsoXuVIZLpW6jLs/QenVQ4gLuJq1cd4rnYhXE9Tl5SHcqU1dSJiyFrxqMhHKqi80Qw+fE8DmReztVqFG5BucEZ4Oz1qGejGcYzwDRidcbr3WpS+sN/Rn6M/TnaM3RmtMzzjOwxoQ1Jq0vnei7QXG3UoMWaB06KOo27jbqNu52uKChjIYyetG7CScOz4m+c6LvPGVazyyUtDZ1Iu0G9XqNurQA3CDmzska6wkEIb7Oia9zcso68XUjYSDleFrhaZWn1ZfXa+Ki1eygHIq7tKXSlkpbmBFHCgso6qKhiobAMCL3BsU15KjI0RhhDRsEw1JjhDXaB3LxzQ0nms+J5nO+w+Gpo6GOhsA1Yv2c73U4UX8jiIG7Tl1GDqiXOmO8M7LBvwT+GahnYJ1pR87J4utEBzr5fAdF3fJ6F86VupW7jbqda101QEfT2QcnK7AbOGn4pwYSEmPohqdKtKGTC9jJBexEGzrRhk5mXyezrxNt6OTudbLzuuHRElk4KMrJKgx0JLLQycnrRBY6uXYHRTmea5lyyGv0jNEqsJMIRCcnr5OT14lFdGIRnbhDJ8bQiTF0YgydyEInstCJLHTy7w6Ku+31LlxoH56R4RnxzRc3PCMi/JwYPidKzw2EIzbPic1z4vCcvLpOpJ2TQ9f5XoyTOdfJnOvEzTmRcU4UnBMF52TJdcP3IfbNiXNza3BuyAaCkCXXyZLrZMl1vk7j5Mt1It6cL9YMirpw7nB+xQP8e+LcnEg2J2rNiVBzvnvjRKg5EWru+PzEoLlj08SgOZFnTryZk2F3UJTjufpqo/NtnUFRg1ZttAoUcL1BdfLvOvl3ne/yONFoTjSak4nXyabrxKA52XTd9cbTiUtz4tKcGDQn3szJkuuufJZODJoTg+bEoDkxaCNFLddoFXjgeFXkxt0pWQ/fEhqUnsF6mlg1J1bNyZLrZMl1YtWcPLhOHlwnQm2n0AueloMWDlo4aEGsmhOhNijxU4Saky93UNxFL5nxgqdF1JoTteZErTlRa07UmhO15kStOVlynSy5TgyaE4PmxKA5sWVO9JjzZSUn060TFeZEgDlZbZ24LyfGy4nxcuK5nNgtJ1utE53lxGQ5kVhO/JUTdeXEWjkRVk6ElZOt1omhGimNVQNLzszT5KMdXakarFPIPevEPDmRTk58k5M/1ollcmKZnFgmJ5bJiWBy4pacTK1OLlYnF+sYLqrByM6MXeKRRlikajCDZcYkEUdOnlQnzmgMRNVgBiM7qpMddaeQnBmM/KdO/JCT9dTJcDqGuGowgxEX5EQDOTlMnW9UOTFATgyQE/njZCl14n2cjKQ7heSsxYnocb5q5UTvONE7OyXJidQZZkmNVy6NctIGMTtOltKdkoaI2XHylTrRO04EjhOB42QpdeJpBqVrjF3iaQaluozngo9JjI0TYzOAhmuZGkjOaOeLXU7sjJPN1ImYcb7nNSiHUl1W5YX5Y6fggjbwQImxcaJoBsW1yrX6eg0uFS7IwSxEBM6g1CpmpqI30INyKPHzjXLogNmqsC9QHImYrYjo2SkkYt4iymdQlKOlzExkanUytQ5KXHTexcnZOijxYwYjVsiJFRrU6zWegcbZDSj6AvFO0QuZ1jO/FXYNCnsFxBkNSuUKei6MoYJOCy0ttLSgv4LNFPqXubGwV1BALiJ/nMyvO8UoZg7l63A7RV8ym/LFOCcGaFDUQHLm2p16vUvdTjlaWjs1tHoifminaCnYSayQEyHkRAMNCi60nnUA37YbDgXXaB9zPJlkB6W7HVvAAyidkahMj04kkRM/NCg409P63rETU+TEFDkxRU5MkRNT5MQP7VSjLWhcMUVOTNFOqfVEEg2qiUrcTdxVmyt7tMQZOXFGTpyRE2fkRBc5mW6dOKOdqnBplGuUa5RTf1RmF2KPnNgjJ/bI+cKgE4Xk5MHdKZ6GZ1TZtyAyyYlMciKTdooWMOMQo+REJjmRSU5kkpND18mh68QjOVFIThSSE3vkfAHRybA7qNdr1EAbrF2IUXJilAZFOdrMfEQE03CpuYsc7CZX5iOy+DrfZRwU5RiJzDOVOYX4pkGphjPqWAsR6eTEN42DJfAr3KV9rIUqO8zk+HUy+zqZfZ1IJ+e7kU62352iz/FAK3MPEVGDoga9wEqJKCknSmqnkIj5qLJ6IlOwEy+1U8iBl8vXLAelGvi7fOHSiaYax2yowXPxgYmmcmKoxoKKGq/PxWbYna7MOJUZhygpJ3uwkz14p2gBO8yVeYacwU4c1KBUg7missNMHuFBvV4TF/afd4pyjDVml8rsslPUde7Sg40exJcnQ7GTl9iJv3KyEQ+Ku2hXmSMHBT90wIqAzMNO7JaTW3hQqsvsQmTXoOCHHB3k6rSePS0yCjsRYE5uYSeP8KC4JjtvzDiNGacxuzRFsQ6Ku841aZx8w05s2U5l7mb4Ze4WuBTKFbgUalTKVco1rjVqvMqr8UcOYicHsRPT5uQgdnIQD+r1GjWMGsZdtMHeXGNvjhg5J3+xk7/YiZsbFHeRjRmxMQ/uFNc6dTs1hONNpxucjMdOHN5O0eeJPk/0eUJyVmgt0fvMpi2hg4QOEpInJNfXuXYqw4URwTqv8c61sYvY2EVs+maOk0F5UHBBQ7xzaOlVG4wDZvFmaIj5nEzLO4WGmNnJuTwoyiXKMXKY2YlUdHIuOzmXnZzLTqZlJ45xpxgHzNjkV94pJGcFuVOUY2ywqiQa0snDPCjxY7YnN7MTNTkoyiXuIi97oGRuHh+hgh8jAv+A2MudYkTgMzRWpI131o21KdGag6Ico4T1auPtdcO3IL5zUJRDf7yVabzHbs4Ycq17yDY9qASlcngexIs62aadbNOD4i62gG9B3mkn77QTYTooriFHpn06DbNTWHehBws9WLBp5Z0ZW6rc9ddr1KVVeB4Nf4NM1YOiBeiPte5OiR/vxRs+CHmsnTzWTs7qQXGNNrMm3im4oGfen7fKWGPF3HiT3ipzD94Nua2djNaDer3Gc5lx8HjIaO1ktHayVzvRuINyKOqie/yX3cmgBqMdv4Q81oOiBqO4gQKN/mj0QqcXWDsT++vE/jqxv4OiBtpll7Oxy9lYCbeONbLf3lgdN1bHZMMeFOWQgx36xtp5p4JLZye14+eQNXtQlJOeiUgeVIKibuZapkahRoFfpVzjbuOu2kxObSfC2cmp7eTUdqKenZzaTk5tJxLayaQ9KO5m6mbu0votUw45tkILCuWQbauUQ0r8kp2iHJLjq3R8lY6vQrbuQVGOHmRFTwbvQXEXDbGH3HlDSZS3E+W9U0jOKp9470FRTlZL5LeTt3sc+H+BcijVZY4nl7eTy3unGEPM7ESN7xS6YnYmftzJ0e1k4XZybzsx5U4W7kFRF8mZOTtr8c4cSrZuJx59p9AQs2RnRiSD96DgQg8yNxLLvlPolPU58e2D4i7aZebsyo/k5AZ38oDvFFIyXxIb72QE3ykkYi1ObnAnN7iTB9zJA+5k/3ai6QclLsyXZAQfFPywQVbv5AZ3coMPimegcWbTzmzaC73Aip7YfSevuJNX3Innd/KKO3nFnRzig6IGLWX2I1+4ky9873H6lzdn5At38oU7ZwGcfOFOvnDnfIBzPmCn6EvW4pwUcLKED0o12AfmHMGgXu+qLvNbZ37r7A139oY5g+CcQXAyjDunEQbFXdrM7EfWcSfDuHNqIXNqIZNXPHN+YacSdxN3jWsxEgcFP6OcU86563B2ymXKZcpVrlXKNep27nbdVazaoFRu28RvS9yl9Rtt3mjzRps32rzR5o02a+c4k888k898JEvhWoNfe70Gly4uiV7QjJM5zbFT9EdC44mWJlqVeK72kHeKFmh2yS/G04ynGU/T3JM5CZLJgL5TtEAzTuZ0SCYDeuacSOacyE4hr9MCRzbnaVrTDUpcnOc6kmtNNyhqoA2nVU4fOX2kNd1O0WZHf47+HP05cjg96IxEf5UNPTujMzMSMyMxMxIzIzEzEjOjLmMfere4U5UaDX7YR6Z9mfZl2lLQfUH3Bd0X2lfohUIvFPq80AuFXij+epca9EJBzwU9FyQqSKT5aKfQfUGigp4rclRGcUWOSpsrba60pTIOKq2qPLfS0/X1afRq47mN5zZsptGChv4abWmM00ZbGi1otKDRgkYLOhbaeVqnBzvP7Ty3YzPdXq/BhR7s9GBnrPX8eo1nYDOKax4Ud+nBjhyv80ynB/urRJ27Gp0b89Gmt5GDKlCUk5Rkhs+cexoUd526mWv59Rr8CtcK1xo11OZto31aPQ1KNTZapZXSThk1jLvGXdqnNdOguFu4VmhBgQst1apoUPCr3G1waZRDNq2PdqpTDnmZmTZmJrLUZ85+ZfLVD4q79Iz2aEfyLsr56zVqZGrQRwltJLSR0AZz3pbQRkIHzH5kx89kx8+cQ8tkxx8U17YXqARFucS19HpNzzD63Ohzo88NyQ3Jjd5nNt0MHRg6MCQ3JDfGrt60DopyaMPQhqENo88NG2R23hwbdDTkaMO312t6BrP45miI+Zx8/zuFhpjZN2eUOLpitt+Y4zdmdk757RTacMaBIzmzOGcAd4pxwIy9MWNvGckzkmfGRmZsZLSRkTwjb0ZeZvstI29GXub9TfGxg4IL8mbkzdhCZkTgH3BucacYEfgMfP1gUJRDQxlkwKPY8CP4NsKgKIfW8C22gv4K+ivor6C/whjS3vBOoUm8Eb6wkPnCQuasZeYLCzuFXgo6KNgCvsVWkBLfgtOZg9K1ihyV9mn3d6ew7koPVnqwYtOVuafSW7X8f9y9wY70uq5mWVXdD7TDlmR51tMG+jkK6PHt90dbmccrgR2LB+Z16t/hM1M6bYVIUeQnkqJ+nvEtowJ5cGPDaBVa5wg6/Ouvn2dnf52RgkE4ATpa/BdZ6+imzph7/XlGL/C5M/qOrHU43pG6ju0B3bxAN68dKve/fp41WudvgHheoBvukRgt3mPN7NABknnt8B788toZ3460g0sW0MgCGlnOmHXlrOpoFVp8u/DFyhcrXxTea3zb+KLx340vOs92+tv5dudbRs/umBOvo3W+94KOF3Swd15e0HF6hCv3XFTOw44W71V6bvy30TNUgloWUAu3YIwW/Z1Swgna0Tr/uzDmhfGBRjhfO1rnb7B3XkAjnL6tnL6t3JtRuTfjaG18u/FfRn9Gh48WdJzR4dHiPWhbmMHlh0pmcGEG2bMvYJUFrLKAVbi5Y7R4jxlkR89tHqPFf+HQCodWOAQu4Zzw0YJydvkL6IF7PY7WuWq5uaNyTrhyTni06IX5wMZzc0fllo7KOeHK+d+jBf+w3dy+MVrne9hfbtWonPWtnPWtnPUdLb6Fciznwl6ck8CVk8CVk8CVk8CjxTNmsL1+nhVaZy/YRs4OV84OV+7rqJwiHi3+C3exnMtZT3C0eA8qsZcL9pLTxpV7PSqnjUfrfG+Djo3Z3xjpxvg2xsL+nJPFo1wuz9rPM/pjDbJ7X7Ccy/YzPtZRh+NY0wVrunRmgR39gl3lLHLlLHJdsKacSj5a8BkruWAlF3b5C9aPs8ijdb7HPp4TyHXB5nEWuXLueLR4DyneGQG7cu4nqQt7ce4nqSu2bMUPzKnkyu0lo/XzX75deW+ll5UvVt4rvFfppfHexrcb/+38t9MLo2dXzknlcfyIZ4zvjFrWFbu1YrdWduCcYx4t+qu813iPMZ9Ry8p557qeUcvR4r2dZ6dMjoumztYpf+uZB3W0Tgy8LnB8gadnplNdF0a/MGb2zit7Z05Njxb9MWY8xyv2jXtbKre1VO5oGa2fZ2cvWKEVi8M569HiPeYD67LiQ+Yul8pdLpUbXCqnpiu3tdSV3Sfnp0fr7AXbw5nqypnqo8UIsDjcwlI5SV05K105K11XdoGcmq6cmq5r5dfY03GTSuVMdeX+lNH6ecYXcKMyKvZ03LNSuWelcs9K5Yx25XaVymnt0Sq0zm+xRyv2iFPdo8V7SCJ2ZsWmrA1JbEgiPt+1sT7O2OLROnHsys5r3VgfG+PbGB/7shXv74rPl/tYRov+mAVsD3e0VE6YjxZftJ//8gWzsMFn9m/rBkXbD0WnPeKceuWceuWOlsodLZWz66OkO88YM/syzqmPFs8YVed3d2YaH/LKjopT7JW7XCp3udSVXRYn20frHAs7Kk62V0621/Ws71O5o6UW7Az3sVROtlfuY6mccR8tvq28V3+e0Uvji8Z7G8+2n2f8xsa3nf92/rvzG9CBneH0fOUGl9Hivy/+e3K3EI0sZ3bvaPEeVGKFuN+lco5+tPh249n284z+oIMdFafsa2H3VNg9cd5+tPiCUbFTKlicgsUpWJyCdeEM/mjx384zOI514YR+5eaYyln90Tr/ixXi5pjKSf7ROr9gf8RJ/lqwTAXLxOn+WrBMhR0QN8zUgrXinH/lnP9o/TzjC6SOPVNZ4Qae2bLCDWwed9ccLXiA9aNawNGCNixiwQ6Wgqzhe6VuwGjxXuFZ+XnGbzDnRFULsdRSoJwdGpUGKpUGKnfhjBbvQTmR1lKQXSKt3J4zWud/K9yocAMfLVUKxuUWPGMN4q3lvp1KNYNKNYNKDYNKDYNKDYPR4jfgEJa9sKvkrp5K1YPRohc4hD0v2O7CXrJUKMeKUyehFix2wWIXLHbBp0o9hdHiPWSDXSXVFkaLL6AXa1/YQVKVoXKXUOUGodGiF+hlp8mtQqPFf/vPf+kPiQAzcA/RaJ3vsTelGsRone+BIwr71bKhvcEW1I8YLd6Df3iEx2E8Wvx3pRc4CRrh/qPKvUaVehS1sK8toIyywQP2ugVsUdjXcsNRpYLFaPEMOjrjw/tb8P4WfL6lM4N4egv+3YJ/t+DfLZ2RgjyoiFG512i0+C+cJGbNDUejRX+MFAzC/UeV+4/G5TT0gm4iUk3VjdGiF/i8/4weWWPHXIheV3zDFXRTQTeVvXM9a/GPVqPVz9bKs8p7jW8b7238d+PXNr7tPDvXTMX7W/H0VnBJBY1U0EglZs3NSpWblUaLbwtfVL5g9OyEqS0yWnzR+e/JU25bqpWdcD3PBlWqkYwW7zF6UEtln1wX6MAPXNk71wU68AhXcE5lx8ztTZXbmyoVT0aLnqFy+aHoXJcVrFLZJ1MjpVbQCNVSaiXXquKPpYJK5Tao0eI3GDNohBuiKpVWKjdEjRb/3fkWyV5/Rn/qU+6UGq2FVqPFe8wguKSCS2phBtmzU+tltHiPGQSrVLBKJU5MdZjR4r9wCM9xJU7M/VaVW61qBVtwl1WtlTGDHrjVqlYwQwUzUG2mcufVaPFf1sx5mvdoNHpp/HfjW1Y8+/3KLr+yy6+ggsqOvoIFqGhTuS+rcl9WpcrNaPFt4VnlPUbK7r2Su1Wx4tTFGS3+C3fbz0iRK2xyZZdPJZ3KTVyVmjqVm7hGi2+Zc6xpxZpW9ufcyVWpvVO5k2u0fp41WucXeIkr1rSyZ6duT+UWr0oFn9Hiv4Vv0Z1YXSr9jBbvwfuOFLPLpw5Q5QawQyCgiKhq3Rk9lrju6NgdfYpN5qawyk1hlWpCo8WvMSpsLbWGjhZSjIWtxFypRFS5W+xoMTPY2oatbcRhGzHXRsy1YWEbFpZ6RqPFFyvvFZ4Vnp0z0/AucGvZaNFf44vGexv/3eh5471OL53/dr7dee9cH414LXefHa1zLhv2vOFnoLbS0YJy/N5UWarcglaptzRa/BeK8GdzC1qlGtNo8V7nv9CGjadWU6VWU+UWtNH6+e/ZH1iggQWo5DRavAflYIEGFmhgAeo8jRbvrfQCh/CtN1ABlaGOFlwjYtzwfnAj29GCQ+CDBj6gblTlprXROnsBH1BBarR+nvEtIyWPjJvWKpWhRuscAf4IKkNV7mGr1IMaLZ7t9MxqBAFQD6pS+2m0fp6dvWDjGzaeGlFHiznCsrfCasTjQLWoSrWo0eJ3kVM8Dg3/fcNrQI2oyj1xlcpQo3WOAHvesOeN/T6VoSr3yVXuk6vUfqpUfKrcLFep/VSp/VS5Y65yi1zlFrnKLXKjVWg1WnyBlLDLp25U5Y65yh1zo8V70EEkmBvjKjfGVapKVWpJDVBw/peoLzfGjdbZH7te7o6rVJAaMIJekFj2v9SIOlrMJbabW+Qqt8hVbpGrVIGqVIGqVIGqVHwaLZ4xg9jaxg6XelBHCx5gdbk7brQarfMLPO/Ug6rUg6rUg6rUg6rUgzpajB5L3Ij1Nixxw+pyn9yAXLzH6Pef0Z885Wa50epn6+QplaFGiy/O0XPvXKVGVKUe1Lhqlf4q3za+bfx349nGt51n/ecZv3FStOGh51a6o3WuI2pEVW6qGy3egw4ynTZs6EYUmQpSlQpSlXvsjhZjxkpSS6pSQapSN6pSLepoMQLylqgbNVpnL1ihDStEBalKBanR4jf4XSwOtaQqFaQqNaIq9aAqVaCOFr/GnpPaT5U6T5U6T0eLsWBduOVutHjvRDzcfDdaPGMGsTMb1oXKUEcL/pFntLEz3NgZcvPd0WL07Aw37Af1oCp34I0W7zF69o1Uhhqtn/+eX2B7Ns4GUTdqbGJ4BsexOBt+ZWo/jdbPM75l9OwbN/zKVIY6Wowe27ORmcQ9e5VqUUeLWcAeUUHqaDF6LM6GdeFmvqPF6PEIb1gcaklVKkhV6kZVqkVV7uOr3KRXqRtVuVOvcqde5Sa9yk16lQpSlTv1Rov/wqsNnUOEdyPCu7EzpIJUpW5U5ca90Wq0eG/l25X3GD07yA1rtXGGaCPPiFpSlQpSlXpQR4uZZu+3YYWoDDVa5xfYGe73Gy2+4HfZ51Hx6WixurEp3ANYqQI1Wvz3xX/P8XVsSmevRnWnSnWnSnWnSnWnSnWnSk2nSk2n0eK/G//d+Hbjv50RdN7r9NJ5b+e9k/JOZhK1nyq1nyoVnyoVnyp1nip1nkaL/8IDvLDUeRot/lv5XfhCLlMnl4naT6PFe41e4BB7v060mcpQo8V7cAhLR7WoSrWoSrWo0Tr/S1SaGlFHCzlg70eNqKOFbOAHpm5UpW5UpW5UpW7UcNPwX+SF3ChqPx0tqMSaUuepUuepUt2pUslptHiGZGNhOxm61HSq1G+q1G+q1Gqq1Gqq1GoaLd5j9Njfjn+3Y2GpwVSpwVSpwVSpwTRa/BeOY1epsjRa/LfwX1Yo+zfqLR0tZJI9HfWWKlWWRov3oA3rTL2lSr2l0aIXZBLbTZWlo8W8YZM79pfqSaPFe8wMO8OO95faSqPFf+EG3l/qLR0tVij2nMpLo8V7cAMb3/ESU5epUpdpOAz5gtnnBE/n3E7H7nfsfsfud2x8x8Z3PMfcJHq04AHZx1RtGi2eQS8IoIMAqOlUqek0Wj/PTjrYfVLnqVLnqVLnqVLnqXKDaaW6U6WmU+VW09Hiv2gLYrhUd6rUdBqthdbPf+kFKslm7mSZdTAIdZ5Gi/9COWiEe1UrFZ+OFvSyE+7Efzu+686emJtYjxYzCAah9tPRgkrwRgdvdPAGd7ceLeaNHDTucx0temGk7I47e2IqPh0tZob4L7WfKnWeKnWeKjWdjha/CxqhatNo/es9ajUdrRfPFp6dfNnZuVKrqVKhqVKhqVKX6Wht9LfzX34XVEANptE6f41dKnWZRov3XrzHSInhUqvpaDFmMpypwXS0Gu81/rvxRafnznud96ADi00tpEotpEotpNH6eca3p57c8bPunAmmetLRqvQMn8k32/G47uSb7URkd07X7GcVxrqTKbZjnXes885ZmR3v6s4Z3p0zvDseV27krdRbOlqMmSjtju3e8cxyh2+lLlOlGtNo8QyOY7t3bPfOTnjHk0qFpkpdpkoNpkq9pUq9pdHiC0bADpd6S3XHXlJRqVJHqVI9qVIpqXJ38NFiLNg8KiVVqiKNFs9+fhceYK12rNXOLnXnlOmOBaOi0mjxHiseW7bjDeWm4krNpBHU4r+sHqwVdZQqNxqPFr0wevar1EKq1EIarZ9n57fYox17tJNTRPWk0aJn+Ixl2jmNerT4duM91gzWZce67Jyf2YmM7ux1d/a6O/vand3szm6WekuVekujRX+MGYuzExndsT07tmfHzuzYGSo0VSo0VSo0VeoyVWorjdb5BXaG2kpHi1/Dp0ptpaPFCLA41FZq1FYaLZ79a/YbVZZGSJP/Fr74Fw+OVuW9xn8bX2z01/nvfn7xYgQvfu20GqN19nLaitHiPcZyRgobFZCOVuW/lWeM79xLNmohjRbvbby38YzRn3amUQvpaMG1hdEvjP7c5x0tRr8w+oXRn/ajcRf2CBPzHmM+Lclo0TNjPs/FjBbvMefnfrBRUalRUalRUWm0fp6d367MwmlxGlWWRsiabxn9Cu9XRr/C8ZXRr4x+RV5WRr8y+hXer8hQQYYKFBWkqTDmgmwU+FwYaWFUhZku/FqBa4Xfrcx+5Xcrv1v53QpfKiOojKAygsoIKjyojKAygsavNeat8buN2WpI3ZkzO1p8wby1lfcK/0UmGyNtzFZjZhq8OnNhR4tvf8YM1zZm6zw/06iPdLSgaEMSN0a6wcmN8W2sj639POML5GqDpxvrY4OODTo2Rr/B+/Oml0a9pdHivf18r0Nbh7YObR3aOrPVobIzWx16O/R26O3MR0dyOjzo8KDDgw69fft5xq9BeYfyszbu0YLKzgzuULlD2w5tO7SdMcNG7adG7afR4j2kc0c6d3iww4Od1bOj23e4cVZRaFSBatxM36gHNVq8B4d2pGRHSvbt57/0B69+bOgOr3ak5KzK0KgRNVqFVqPFey+erXxxUv7C1r7OnVyjRtRIu6Hnxnsb73V66T/P+Pac39e5pxuts5cz37ZRI6pRI+pondqCGlGNGlGNGlGNGlGNylCNelAjLYj3TgmjptNoLbTOb7G1VHc6WgtfnOvotTDmBZ4ujH5h9NhfKj4dLeg4d3KNmk6jxXsb70ERVvd1niZq1HkaLfpjFhZmYUFyVihfoRyLTe2nRu2n0Wq0eI8ZXOEGtvuF7ab209FC6lY4tMKXFUlc4dCKTGL3qQc1Ls3jPfgHAqAKVKP2U6P2U6Om02jxDMoLlBdm/6zp1Kjf1KjVdLSYy8L4CqMqzGphHRXm96yTf7RYR4UZBClQjalRb2m0FlqNFl8gfxU+V7gLUqC20mjxLdwFPVBlqVFbabToBemsSCLY4gW2eIEtqIA0Wue3DdrAGy/wxgu88QJvvBpSB/J4gTxeII8XyOPV4EZD6hp8AZdQW2m0eA++NPgCfnk1+NLgC5jm1Vi1oBtqMB2tH16hr8AvL1DLa4MvGzwAv7w2xgx+ocrS0WJU4JIXaIQqS6PFM2YGRPHqjAAcQR2l0eJbeAq2oKJSo6JSo6LSaPEe3O2MGUTxAjNQPWm0zi/ADNRMGkmY/BdpAgu8dkaPZadS0tFiBPv284xvmdWd9YsVf2HFXzt8xp6/zuzeRpWlRm2lRvWkRvWk0epnq/BF4b1Kf43/Np5tPOv01/lvp+ed//6Mb+c3TktCbaVGbaVGpaRGpaTR4ouT4ws7ayolNeojjRZfMGb2ycuLMWPjF2w8VZFGi2eMBYtN3aOjVXnGWBbGgv2lslGjTlGjOtFonf1hORcs58IOl1pDjVpDo8V/4QsWccEiUolotHiv0h9jxvot2LzlzDgarfML7CAVixoVi0YS8F+0+C+jZ69LnaKjxQiweVQsOlob/W28t/HexnvwGYu4YBGXgkxW5O885zpSk3nGmjnPp4wW77FmKpzEDlL36GjBSewbdY8adY9G6+e//AbrqP6MGd5jBxesHzWORuvsBatGnaLR4hkSiz1asD1UMTpajBmLQ8Wi0eIZY8HOULFotHjGWLA4CxZnweJQnahRnWhcIvwXrfM9bAp1hRp1hUb6OF8wAuzMgq1YsBXUGhoXFfMteqPDg84c9Z/xMVvYmaWj9c581kbFoqMF17AzC/tL6hQ16hQ16hQ16hSNFv9l9Duj2vefZ/96b8XPShWjo/Xi2Ytn56qgdlGjdlGjdlGjYtFo8V7hv5VnlW8bzzbe2/i17ee/fNF5r/NrJ5XUMzpaJ0+pZ9SoZ3S0Vr5gpNiUlX0jlY0alY1Gi/82vmj0zJixMyv7xpXd4oqdWbEzK7vFFX/sij92xeKseGGpOtSoNdSoNTRafAGHsDhUHWpUGDpa8AXrsmIhViwEFYaOFiPAL7qyZ1qxFSu2YsVWrOyU1jNjZhzI4Nny84wvkLWCrGFTqE40WvTCDLLLok7R0YKiAh3smVa8qytWY8VqUMVotM7+KnTgcV0rdOB7pYpRo4rRaPEFo6rwGUtC7aJGxaJGxaLR4r1Of1DEjoqKRY06RaN19tyYhcaKZ6e0sj9aGxxnp7SyP1rZH63YnhXbQ2Wjo9XopfEePGjoCHZKK5ZpxTKt+HdX9kIrXt0Va0UtpKPFHLE/WrFb64bUsVNaN3iA93fd4AaWjppJRwv5w+ZRKWm06A/asHnUR2rUR2rUR2rUR2rUR2rURxqthdbPf8/fwOe7dua8M+edOcf7u2JXV+zqijVdO3PeWWXs1Vb2ait7tbVDb0fzY3+pxjRavAc3sMQrHuEVS7xiiVcs8Yr9XdnxrTscwiavO9aPXeC6wyE8xyte4nVHInbkYIcbeIRX/MArtnvFI7xixVes+IoVX7Hi1IM61t1JR8F2UxlqHC/jv8vPM749x1zYBVIFqlH7abT4YuOLjfc6/+08O0dasMTUeRoH3Aotnq28t/Ks8IzxYYmp7jRa5wjYBRYscSFaSk2no9V51umlMypGj8UueHqp/TRajdbZM1acKlCjxTOoXKASTy81oo4WtLGXLMRSqfPUqPN0tHbeY/TYeKo7NSo5jdb5LR7Xgp+1sJcseFep33S0mAV2kAX/KfWbGvWbGlWbGrWaGhWaRov/Qsf6Q8fOe+f6pX5To35To35To37TaPFf1gKIgppOjZpOjZpORwv5K8wMUVoqOTUqOY0W/bGO8OAWUAZ1nhp1nhrVnUaL95BYdrPUeWpUdxot3oN/oJYCaikF/oFfCqiF2k+N2k+jxXusVTzChf0vVZvG0VKesfJALQXUUkAtBaxCrabRohcoArVQv2kcXz2/AL8Udr3UYBot3lv5FjpAKFReOlqsPPAG9ZYaVZYaFZWOFuMDb1AzabTO98AbVEAaLf7LmMEW1D1q1D0arZ//8i2zsCGT7KzLhkyCPMqGdBKVpnpSK8SnCz7fQnya2kqN2kqjxXv957/0x1xuP7xiLolUF/BLAW8U9ueF/XTBC1uwnFQYapW8oMqes2KjKvtBKu406uw0auWMA83nF3juqDvTqCfTqA7TqOHSqKrSKqu7sl+gzsk4An1+cebmNSqKtAoGpu5Ho4pHo05HoxJHo4ZGow5Go77FOCp9fkF8mvoRrRHrbcR1qbbQ2plR26h/0Khh0Kg50KgC0Bp700aksOG9bFiIhkZvaOCGxuTUeeNceeO8eOP0d+O0dmus5MYKbeB7zkofLSgnSsGJ5saZ5dZAgpwdbpwJbpzwPVon5Zy5bZylbZx9bZxzHYM6v8CvvOE53vASc6K0cWa0cQK0bVg1zmQ2TlgOcs8v2GluaFvOHo7j4ucXaDhOCDbOADZO+Y1j5ecX+Nc4O9c24ikbcRLOujVOsx2tk3LOlx2tk3LOdDXOWzVOQLUO0uIk0tE6Kedu96N1Us5t643b0RunaxrnXVrH+nECpXFOpHX2zp39L6cvGucmGmcfjhaUo+G4Q7pxFqCR49+4t/loQTkabkfDcbdx487iRn770TopJx+9cQ9vI1e8catu4wbdRn5248bbxu22jftrG5nQjTtjG5nLjSzlRvZx4ybWRj5wI8+3kb87Ftn5BRqO+0gbN442clcb2amNTNRGXulG5uhGluhG9uf216nhNvI2j9Z2fnFquI0MyY3bIjfug9zIO9zIItzIBNzI+tvI69vI3Nv+OjXcONx/fnFquI0MuqNVzy9ODbeRl7ZxW99GzthGZtc48H9+0aF8h/Idyk8Nt5ENtJH5s5HHs3Gb29E6Ked+tY2MmY1cl42bxzbuEdu4AWwjL+NonZRzD9bGvVUbmQ0b+QwbOQkbOQQbuQEb0fqN+Pn2OjXc0Topf21Q3qG8Q3mH8h3Kdyg/NdxQ7X+drZNyYqkb8dCN6OZGJHPj3paNyOPG7Sobd6Bs3EqyEdnbuE9kIxK3cSfIRmxsW04Nd7ROyolRHUbopJz7MDbiQhuRn6N1Uk7MZiM+sxGL2YixbMRENm5n2IhhbMQrNu5L2IgbbNxgsOHT3/DLb/jbNzzqGz7zYULPL04Nd7ROyvFdb3inN7zJG77hDZ/vRpX6DR/tRmX4o3VSjh/zaJ2U41nc8AQeLSjvUN6hvEP5DuU7lKPhChquoOEKGo462xu1sjcqX2/4MgagOL9Aw1EdeqPC88Yuf2NXvrGL3tj1btQb3thLblTx3djdbdTV3diNbeyyNirJHq2T8oKGo1LrKDNxfoGGo3bqVtBw1DAdpSf62Topp1roVtFwFQ1Hhc4Br84v0HAVDUcVy43qlBu1JreKhqOC41bRcBUNR/3EraLhKhqO+oSjgMX5BRqOSoCjlMX5BRqO2nwblfa2ioaraLiKhqMu3Sh58dfZOilvaDgqsW1UU9uokrZR1Wyj4thGNbBR/OL8Ag3X0HDU2NqojjWKZJxfoOGoUrU1NFxDw1EjaqOS09bQcA0N19BwDQ1HzaStoeGogLQ1NBxVhzYqDG3UC9qo77NRy2ejCs9GJZ2NWjkbNXA26t1sGxqOmjUbtWi2DQ1HPZmNmjAD1J9foOGovrJtaLgNDUedk21Dw1GDZNvQcFQU2agZcrSgHA23oeGotbFRTWOjcsZGbYxj03FSTgWLjToTW0fDdTQc1RY2qiOMAZxfoOGoPnC0Tso7Go6z/0frpJyz9UfrpJwz7hvnz4/WSTmnv4/WSXlHw3GmeuMM9Mbp5Y0TyBsnizfOCW+c/90467txrvfYjJ2Ucw73aJ2Uc5b2aJ2Uc7p1TMf5BRpuR8PtaLgdDcfpzKN1Ur6j4XY0HKckN85Bbpxv3DjVuHHicON04cZZwY1zgRun944WlKPhODt3tKAcDccZto1Tap1zaEfrX5R3TpB1TouNkivnF6eG69xR3zlv1Tk9dbT6+cWp4Tq3wXfOFXXOC3VOCXXOAfW/Tg13tMr5xanhOudxOneOH63t/OLUcJ1zLKOEy/lFh/IO5R3KO5TvUL5D+anhOndNd04FjBIu//ridWq4o3VSzu3KnRz6zi3HnWz1Tnb5KPByfnFquE5WducW3KN1Uk4mdOce2c69r52bWDs5wp1c3U5u7aFUTsrJlO3cPdrJce1krB4tKN+hfIfyU8MdSuqknBsuOxmXnZsmOzmQnVsgO7c7du5q7GQgdm5A7GQRdu4k7Nw/2LlrsJOR17kbsHMPYOemv84dfZ3b9TpZZp2csaFszy9ODXe0oLxDeYfyDuU7lO9Qfmq4TgZTJ+Ook0nUud2sk+/Tydnp5OccrZNybvs6Wifl3L/VuWurc69WJ1+lk1/SySXp3G/V2Tl0brXqZIF0skA6WSCdHUYnC6ST8dG5o6qz/+hkd3TunhrlbvgvdCDja2NUjVGd2razizlajKAxgvYzArjBSiEHo5N5cbTOuSQHo5OD0dkfdTIvOrkVnVuoOrdQdW6h6uyoOrkVndyKzt1TndyK0eK/jBn9t3YkpzN6VjdZEZ17pjpZEUeLWUULkAHRyYDo5D10chw6O77O3VOdnITOLnC0eI8ZZH2wR+xkGHQyDPr6s3rQPuQadDIMOrvKzj1Tnf3l0Tr5zA1RnT3naPHfn55PPpMl0MkS6OxSO1kCR2vli5O28mIEZx5AJw+gc9/T0WJU6Eki/Z1If2f/27nbqXO3Uyeq37nb6WgxKrQtsfzOfU9Hi/EtjO+M6nf22KPFe3ANpEB8v3OjUyfSP1rneyuztTJmNFdZmUFsALcyjdJU9Mf4Vsa3MqsgFO5Y6tyx1PEGdGL0nch8x0PQibN3ouudSHrHf9CJkHei4Z3Id8e70AuWneh15+aiju+hE8fueCE69wZ1/BGdO4I6dwR1os2jxBb/hc9oVqLNnVuAOl6Nzk0+nchy5yafUaiL/0IlmpUYcyfG3PGNdOLJnShyJ4rciRh3fCidOPEoAUZ/zD4ak6hvx+vSifB2ormdGG7nRp2jBdew8aUzZvRp6Yy+M3r0aUGfFvRpQZ8SJ+74fTr36HRix8dWjfHtzCqateyMb2dU6Fhu1On4kToR6NHiPXiFZiU+3SuaFc/T0Tp/l+j10Vr5ovBF4YvKFxvvnfTiterEu0eL/5501Bc9o0+Ji48W7zX6a7y38d+TSvxhnUh654aZjo9stPhv4b+MYGEEaEy8akcLetkR4GnrxOg7d8N0vG+duH3nHpiOR65z50snqt+586Xjr+vc7zJK1RVa57foOvx6nVtYOrkBo8UX8BmtR+bAKH3HF8xvYSwVjldGUBlBZQSVEYBA8SeOAnr0Ag9Am9yV0vE7jhbvwQ00ZkVj4p/sZDZ0PJW9ohPJdhgt/sssgDa5F6VzL0onP6JXdCKez07ORMcH2rnvpJNH0fGLdu476eRWdG456XhNe0WbkXkxWvwXPoMOub2kk6HRuZWk43vt3E/Syd/o3E/SuZ9ktM7/orm4gaTXHY7vjGBnBDsj2BkBOox7R0aL9+DLzqjOnNSOR3i0ytk6Z4H8klEqkf+u/LfwbeG/50gbuo5bRDo3hnRuDOncE9K5HaRzO0jHJz1KNJ7/BW22F+NDY+K77g2NSf5L5/6Pjme7c+tHJzumc5vHaPFfxoLGJIumc0tHxz/euX2jk2PTuVWj4z3v3KAxWvyXsYAsuUujc4NG5waN3kCRDRTZ0KINFElGT28ro1oZ1cqozrMjnRs0Ovdm9AaybODJhrYlQ2i0zv+iY7kZo5M/NMpo8gVjQceSXdS556ITNxgtvmCO0LENjNnQtg1tyy0YR4uxVMZSGQu7/MYunxsvOjdedO65OFqMpTECsGgDi3JXRW8gUG6o6K0hsehdbq0YLd5DcsCn3GTRucmic5NFJ9eqEzs5WowPfMqdFr2xtyfGMgqX8h68QlNzu0UnFtPJ4jpayAuamjstOjleR4sRsHsn7+towRe0Mnda9NbhAfqZOy06N1l0YkCdmyw6eWSduNDRgnLwJPdSdKJGo8UXjAA8uaF3yUbr3DfRuVuiE3EaLd47R0D+WueWiU5kqpPT1olRHa2TSvLcOnGr0TrfQ3du6E6iWqPFfxv/bXy78d/Of6Ec3cldEJ3Y2NGCXnQnt0J07oLo3AXRN3QneXiduFrnLohObl7nLojROv8LAt3QohtalGy+TnTuaDECsCi3QnRuhehE8Tq3QowW/cEX9CR3PHTyBEeL/8INNCa3PXRue+hkFo6CvbzH+NCiW2F8hdlCn25gVm576MQbO3c8dO546Nzs0LnZoW9oVu54GC3+i+yCbbntoRPJ7Nzn0MmGPFqMDxxLhmQn4tnJlTxa8AXdSf7kaPEe8oJO3NCJREs7ty50Mi47EdTOrQudLMzODQujxX+hg135xl6cvM1OHPZoQRtIdWPfzX0JnXht576E0aI/RoV2JK7buUOhkxs6Wud/0Y7Efzu3KXRySDv3KnSiw53bFEaL/zIqNOa2MyrQ6/ajRcGx3LAwWv1svfjvwn9PrnHDQueGhU58unOvwigs/Rct/rvRS+e/nf8yKnQs9yB04t2dGxGO1sk/smc7tx/0zn6/s9/npoNOlm3nBoNO/LxzM0EnB7d3NDC3EHTi7J1bCEbr7AWtzJ0CnXh853aBTk5v53aBzu0Cnbh9J+O3c5NAJ5Y/Wud/0cVkBnduDejcGtCJ/nfyhju3BnQyAjq5xL2jd8kS6NwQ0HuBB+hibgMYrbM/0CsZyZ3a/p1cg06W8mjxHpSjO6nF38lJ6GQzd2rnd/IURov/QiV6kur4nfr3o5x5oXV+ASql6n0n76FT9b6TO92pet+pcN/Jj+hkVndq2HdyJjrZ1r2jWcmj6GRg944+JbeiU1W+U0u+k6ndO57Pjo4lG6OTx92pEd87Xs6Ob5Nq8Z1q8Z1q8Z1q8aPFe4wP3yYZ4p1q8Z3K8J2s8U5l+E5l+KOF1KFZOx6CjoeAavGdGvGd3PNOtfijxQjQrFSLHy3eO0dFtfhOtfhOBnunRvxo8d/Cf8+1QLX4TrX40eK9xnsb73Xe67y381/GRxSKWvKdCvKjxXsL7zH6F6NHs1I3vpN/36kgP6aD9zaeMSp0J3n6ncrwo8V/+V10J/n8nYrvR4tfQ4vuaNEdvwAnAEaL935GBa/QrDualTMDQ5j+osV7jBkdu+MroPZ7p+J7p+J7J5NotOiP0YOLOaFwtKAD/UwWUqcKfOckw9GCzyDkHV3MOYfR4gtGin6mRvxo0QsjBSHvaG+yn44W3EV77+hsar8fLX4DrUyd97FUzy/QttRl71Rj71Re71RZPxYys4ru3NGdOxpzRzvuaMIdTbizx97Bk9QkP1rwBXRIhfFDWUA5qG8H61FNvFM5/Gj9i/KhXvrZ+hflOxXBd+qA79T8Hulw5xcnqtqp771Ty/to1fOLEw8drX5+cWKfo/U6vzjX5VBw5xfnyhsXY/DFfn5xrp6hCM8vzp3hUInnF6eMHy0oL1BeoLxAeYHyAuUFyiuUVyivUF6hvEJ5hfIG5Q3KG5Q3KG9Q3qC8QfkG5RuUb1C+QfkG5RuUdyjvUN6hvEN5h/IO5TuU71C+Q/kO5TuUn/ZtmIq/ztZJObVxdyri7lS/3al0e7ROyl+ndRlm5vzi9I3sVKY9WhtfnJS/TgsxLi85vzhtwNE6Kafy69E6Kadm6zBb5xcn3t2pmDrSQPkCyguUFygvUF6gvEB5gfIC5RXKK5RXKK9QXqG8QnmD8gblDcoblDcob1C+QfkG5RuUb1C+QfkG5R3KO5R3KO9QjtRxSmin6uRO1cmdk0M7tSZ3cgJ3ak3u1JrcOWG0U2tyJ3dwp+rkzvmjnQqT++tHdne4ge7knNJO3uHROkewoEXJRTxalfca7zX+u9Fz59vOf08eUPNxJ6Nxp/rjzqmoo7Xy35VvC982vmAE6GfOUY1Ldv6idf534XfR3svCCBZGgEZfFkbAeqMO5M4JrZ3qjzu5l6PFfxkf63JZGOnKSFmrVITcOfE1Wue3K+NjJVMbcqcO5E6lx51KjzvZnzs1H0eL9xgpa59Kj+PyIf7LCLA9nDnbqfS4U+lxJ690p77j0WIE6A2yTsdlRucXWCsyUY8WlKNLlsoIsGVkrO7UaBwt3oNydM6CpaPO4k6O69GC8sYI0EhLYyxYRLJid2ov7tReHC3eYyxYzqUxH+g1zuLt5NbunMrbybLdOZ+3k2+7c1JvJ/N258zeTg7uzum9nWzcnXN8O3m5Oyf6djJ0d8727eTq7pzy28na3Tnvt5O/u3PybyeTd+cM4E5O785pwJ3s3p1zgTt5vjsnBHcyfnfOCh4tRsCK5/zgTj7wTs29nTOFOzX3dmru7eQN79Tc26m5t3MKcWyK+O/Cf0/+kWm8U3Nv57TiTqW90eILuLsyggKvWL8rVpzM5Z0zjzs5zDs18nbOQY5NG+/xuyDLlVW7Vihn/a6VEYAFyI4eLf7LLLC6yZjeqaC3kzs9to30Aq9Y02RM72RM71TG26mMN1rnF6x9sqh3MqZ3sqN3sqN3cqJ38p93cp138pp3cph38pV36r7tnAXdyTneyTneyTTeySreySDeyRveyRveyRbeyRHeyQzeyQfeyQLeyf3dyf3dyf3dyf3dyf3dyfjdye7dyeTdyeTdyd/dydXdycvdycvdycbdybzdybLdyajdyZ7dyZTdOas6tvHnF9hGsl13clx38ll3cld3MlZ3MlZ38lR3slN3clJ3MlF38k93sk53sk53sk53sk53sk53ck138kp3ckh3ckh3Mkd3skR3MkJ3MkJ38kB3cj538jt3cjl38jZ3cjR3qvDsnKrdybPcybPcya7cyaTcyZrcyZXcyZXcyZDcyYvcyYbcyYEcJSX++t//13/9z//xX//n8ef/8//+1//3v//n0eCv/3v89ZJnizxb5VmRZ1WeNXm2ybMuz/a/PftfY8x/2cO/U/L18O+kfD38Oy1fD/9OzNfDv1Pz9fDv5Hw9/Ds9Xw//TtDXQ6NoMYoWo2gxihajaDGKFqNoMYoWo2gxihajaDWKVqNoNYpWo2g1ilajaDWKVqNoNYpWo6gYRcUoKkZRMYqKUVSMomIUFaOoGEXFKKpGUTWKqlFUjaJqFFWjqBpF1SiqRlE1ippR1IyiZhQ1o6gZRc0oakZRM4qaUdSMos0o2oyizSjajKLNKNqMos0o2oyizSjajKJuFHWjqBtF3SjqRlE3irpR1I2ibhR1o2g3inajaDeKdqNoN4p2o2g3inajaDeK9r9T9H/8j2Fh/07S99O/0/T99O9EfT/9O1XfT/9O1vfTv9P1/fTvhH0//Ttl30//Ttr3U6XtDT58P1Xa3gDE91Ol7Q1CfD9V2t5AxPdTpe0NRnw/VdregMT3U6XtDUp8P1Xa3sDE91Ol7Q1OfD9V2t4AxfdTpe0NUnw/VdreQMX3U6XtDVZ8P1Xa3oDF91Ol7Q1afD9V2t7AxfdTpe0NXnw/VdreAMb3U6XtDWJ8P1Xa3kDG91Ol7Q1mfD9V2t6AxvdTpe0Nanw/VdrewMb3U6XtDW58P1Xa3gDH91Ol7Q1yfD9V2t5Ax/dTpe0Ndnw/VdregMf3U6XtDXp8P1Xa3sDH91Ol7Q1+fD9V2t4AyPdTpe0Ngnw/VdreQMj3U6XtDYZ8P1Xa3oDI91Ol7Q2KfD9V2t7AyPdTpe0Njnw/VdreAMn3U6XtDZJ8P1Xa3kDJ91Ol7Q2WfD812hbFJYvikkVxyaK4ZFFcsiguWRSXLIpLFsUli+KSRXHJorhkUVyyKC5ZFJcsiksWxSWL4pJFccmiuGRRXLIoLlkUlyyKSxbFJYvikkVxyaK4ZFFcsiguWRSXLIpLFsUli+KSRXHJorhkUVyyKC5ZFJcsiksWxSWL4pJFccmiuGRRXLIoLlkUlyyKSxbFJYvikkVxyaK4ZFFcsiguWRSXLIpLFsUli+KSRXHJorhkUVyyKC5ZFJcsiksWxSWL4pJFccmiuGRRXLIoLlkUlyyKSxbFJYvikkVxyaK4ZFFcsiguWRSXLIpLFsUli+KSRXHJorhkUVyyKC5ZFJcsiksWxSWL4pJFccmiuGRRXLIoLlkUlyyKSxbFJYvikkVxyaK4ZFVcsiouWRWXrIpLVsUlq+KSVXHJqrhkVVyyKi5ZFZesiktWxSWr4pJVccmquGRVXLIqLlkVl6yKS1bFJaviklVxyaq4ZFVcsiouWRWXrIpLVsUlq+KSVXHJqrhkVVyyKi5ZFZesiktWxSWr4pJVccmquGRVXLIqLlkVl6yKS1bFJaviklVxyaq4ZFVcsiouWRWXrIpLVsUlq+KSVXHJqrhkVVyyKi5ZFZesiktWxSWr4pJVccmquGRVXLIqLlkVl6yKS1bFJaviklVxyaq4ZFVcsiouWRWXrIpLVsUlq+KSVXHJqrhkVVyyKi5ZFZesiktWxSWr4pJVccmquGRVXLIqLlkVl6yKS1bFJaviklVxyaq4ZFVcsiouWRWXrIpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuK4pKiuKQoLimKS4rikqK4pCguKYpLiuKSorikKC4pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS6rikqq4pCouqYpLquKSqrikKi6pikuq4pKquKQqLqmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLmuKSprikKS5pikua4pKmuKQpLmmKS5rikqa4pCkuaYpLNsUlm+KSTXHJprhkU1yyKS7ZFJdsiks2xSWb4pJNccmmuGRTXLIpLtkUl2yKSzbFJZvikk1xyaa4ZNODvX4kUE//XT7o5wc89ZSiHofUk48Txpn49etHLC+/6Sdetc8Z45zATz/gqecu9TiknhPUo4t6SvH6gcQZffpRQD946EcB/dCfH9nzw3nXjuGNv/Q4v571vryWp8z+c7g6c7a0zsI9nfKYtfr7EpAj6vop6+tv6qF3P4s+YZyJafKTzH5uOrP87p9ZtpotWnlEy1JMACjXF9SDuDp3DNfeHX9ppZjrZURuAqCnrNZrqvK6/h1/aeGe61VdPg/0X5/NzDqdZPi1dJCK+FM2E9e5/9tW6uvnFbgq6rmMGqbUUZnRpxdXcSTlRVDcEPx++ZDxl5b80vpaWvZKhW/G7D+HqzNnS2uxqfbS6l0Kkp+yVn9fApKUXq9CdflNL7Y1Y0i66dNp0gKI6si4LHheCE8rxCm8fwiXAhFVDHppMWSUxhfztdyhVja8XsTwZrlD9XZdLmJ43RQlaJ8wzgRFl1fNlNm8RPu33Ho9uIzCTdRtCyq0uRk106g1VidIjxbLVCPqJYAexNb0r02g4sv6XHbMftg6+pKXy3b/hvX5N5LllZO1+PBDdK1Wpr3G0QyfMivla6wTCvuqW9WnRKsnK09nFCC+9Pk3972gqLtlHfrMKuapyPeyt1uZ7aWVVU+oc0eNjWvZ5/B16q8FpWknFaENqHA+aBV59blPWPYqiS5fzpXn8DU/hllUXJPmLzm4XJD/A9W/WmQtt+7FPV22bq+tGSXXZyj0GePUyy00oqTXITyFTC8s+wu2UIMyl8eauKHi+mq+3KdP84QfUtFxBaNq4/J9DtclL9Gnusgn/JDfO6GXJ+hK1o3B5ZWcmI6HMMRLQfuad0yvfrmnLJrLtjbBUffmuFW+7ndRPl2+0MfvGNIfUt7PuOVHKVIDMOOGIxUcHaf2OYEhMy700ZutnMn3GOL3Fs24okhXpyIMXbKXkkBdCX4xVB/eW126EjR4p0krenXQlFuC1C2oETl1tGqQccI49ea2p2gWXUh3hV4vLnIfhIYH9OFDTIoz9DKbbgi9O8jDxe3a8roOVIVx/fI1Uy1+2eLl2MRdMlXbaWqqapHrOkz7vH5/mab96U5DlZDKt+qGh4jNzTlyfl625h8oDI9BRw+BEjMkeYYwJKDEZct3XUKuz9F11l1niF8TrC4ENT3a5/U31XIpeL8EIcdff/96/KUDuk75L48yR8/fJWH89cdm8jrlv3y38/jLntnpLBukB7F/eZC5z6/d3Z0i8nKPJli/+ytfD1XSlek2t3+XwHBAmt9j6/7v0h+uncvxpLuXpVsen52O+l1exORcxr+/zY0cQZd+J5pxe8+kxWTyan+26Ky/K2cQM98aHTaWq+/Zb+h8qmXQpa6q9CotxgcVm+uG+78/yOt9Ruy9fNLArbkOSKdH4z3//R+K7IWpqSsidLW/WCOo/VFtZiL0m8s/HqNGqi8vh99UKTHLrkvPH1Er1+dax6gL5JeX0hzZ9VP+ugXWDeP1shnq9ddDaddL3NzsUwfvufmeWZmpxeL5zRoPvlThxuRhEKCR9ESBm5tz/xiezpyrq5tnPzx6vbzNB67TX5//L0Ivhzav8+mf7dO9oRqKu8T7jNRdd69ocE59y0/gUVbqrq2PjB756sBTgDzLIFO/xhWcD/fa+dfxl6KY6znQlw/2eXbr3RpEn8jVWb/2xcXLQe7EzPyjfWrwQqMPnst8ZVsQIvNrTsQv0i8X7fgwfnzpVD/f4/nad8T5iwB9qExRdGR7Ud1A3XM8ekroL4/9a+40cVcjkwoMr0fOr83y+OueA1ujlZeRxPUySw4vlEkamNQQpsILred07SjTrNFfl7rrP+RZW5dPMOshqkSflw9maQa5/lDic6VIh3T9Td3z/Sl+aiqB58vp+TNHVF5UwbPbXOH4unGw7qUW/GDa1VoVfhD0+ulQBb+qyS6VcXoaWzNj+GL3L/uon7JcviRAHTSOla5x/4t5v+xRn6V89VCOc1Qrf6gt1DWlO0Lfkut+doL7f4aV8OQw5bIy9LKIKpcDhpravRWDvO6JUlDp+FEdCdcLxV13T6knSvGjO5kv1aEIR+87TnNRXw6NXQpufv22boGve4WuHx29vi/WvZXO8KVCiv9uB/z7VnmW4M5gf8bv7045xzq+SNwh9vuxtOvJjYoK1ac5J5b2z/I0M4Y5lH11oHt37zVDgaPljAvYYvm/nmbqRfQuu9VVLp/D0sTA5hAWy/X9jXRmF6fsuqwFbyW+JbbGKoHXleAnsvT6aOfQNf56Rta+blkUq80JAV8zgHOAwoxTHbov9FM/l/g5E3o94nSFn626HHnTyz1n4YiPP2MR+iOmhDJ9w+WsN3Y+4lSEe3JmBBJVq17j8fjr80/CfLHzsj26zqTbgcTZx0digb3nm5/iR9dEKk+WuY5/Pz3TPYRKd33ounlO+CjvnAj6J1Pyp/jPr3NYmflndmYzjiRdX+gOkhKo8/ZW9xmHolwUrxvrKQGJ/+4iHn/9U2etckt4SujgutfKL5vTYMBlGDwj7/a3x2mCFK4sL5z1ACq/1uAlD2Q6Y1nXwvXxe8RH4xiXs1u89srlPchb7DbU09fLTN2k8no2ogZ71M95vcLM9U2Ehx+vJsv6LlPdSg+Qml+Yo4Cf2ukDpCHH+utD8ltnFBhe3uzNSMWbMc7rfXraj6ZMaVhFadchXd8Y3vshL9esW4fr2U2X+0zs4y7npFxPRbo5m560pIfiLmd0+BWN9/YIiaS6xH2f12vO30tGui5210UkkYx0maLE3uN6ol6iQPt1B+BDtLIbNPcqJOLFd9NzE0m3n2cXfPtzPVEykZ6r8ng96fYhxua6JkmsepdbnaUHGJYnKdynHAt8wim6WC9+3mGEp+T4PyH7/WvwD8kLn+HEmOEGmAEQZhjOGVbmty3ClzV9y1D8fqppo47C3Uq/ebC+nvr1kG95ut9PFZ/OGm9qDE6FIvLMu28W7vup9ztrvJP4695HTU9etKDNohGDRYtrLbq3WbSkzaKlseb1q1S8bfi/nyp33tTV91Mdw5u6/H6q/b4pzO/Ys87x254qveanycOz+Dtv3nQV+rXaGb3zuHU8SR4ytGkpmUUrI2XefWlEflEf0LTxpubN4sPLm9sjvzb1197AWna9vVRKXm/uj6l4J7PeHsbfeWO4/u7rbcP7Pcc+mxl8lsFRT1vHCZ2a0NUvldSXV2152v4iM8eZdTwNP+gMvXku8uviE/YtmbmYY99eHiwIcFQCgejhm2i8yodgxc7qVykO8Jn2EFgRRYPButB509XyevPZfusonc03f/m/0VzT5OFZ/J03b2pFfD/05or9N1rucet4jjzkKNZf08IimXdfnu49bWS+3/R5UylRpJuSybd83++n+mtvIZMn8iySX0e6idWS0DCvt9Tr76e6Lt4CK99PfTYz7yZm/i0V6/upa8SEJUvxYdJ4U7QlVta0Ob7Oh0WL0uR0te/U3G66f9LtsdtYfTpLot7yFmJ7HNjYh/E39WuTqHi9xUWfuLJeb5kCsS38BZvlcqby8PKnT9PKbzkGaf4meJbSUW/pC/+OYpVq54N7hYMZUq77vM0ab6KHRWOAkV/ZcZTPm3t6dWUFPl3H1Qm/vXPdbYt7F99yyL6eup9LvflP4++0X9OYZcQH17QuvxmeOR90Zbn0zdIELpOBnDl3nsXf3BhmUXFdql8uJU+zDG67vQCUW3SXs/vrzesrBD5+99a5Xp+k7WeN1yOZHid7SwV8JMUesfkFu+kRpsR435Iyv5/6fiiz5hP9BjM/6ddcogJt5BpG+fuWHZuWyVS/7uOf9GuuPX21BGvedx2JNZ+aoYdx56306L/RD8GewT2GT1tZCdud4q/7mNzOZ3xBzjOl2DnpmTrBr/lc+By790DlN/BSOW1uRSZxJ5AoH6/3O4k7nh0S6BLHMO5tznD9NnfcjziLtmAdO4bx1Z3IvQ0yv/3p7VXoq8Vjlp7r4zoqyKLzSKbqsyC+6b5Mj0O6r9hjrHPG+3o7g/5IbeTr7RfWhcqOz1uQWe9PH2adAv4meHZ/XfhVHK4JAk2b0Z6uYZwPLlGqjTz64PKQ0X0pil1Peq6w652M7vN+XUpcHjzX0nc+rrl8BbgueZhE3Z+3gL8JpPCxUvI8JPYstDJL1mdJSQ6tJKxpQnYy85bhZIY7QSw08IG4JfN+M++6LfSdRAK9+g7FM7RTfJg03hRtKiVBTs6sOc7wwfNW/F3HykqFn8HzOfb8syAbYNJ4Mz14/q/HFlMUZ/p16Zv0a0HkyufCZ97v5fGReYaVaw1dLcF6S0TlglXo+QSJnYSfz5rFnYC2BDKfxZ0UbYlfC+TB33WJcvnN9Osr1vtNnG5N9eC0+cgy7/qv+cy7HXKt4bo6Q5tzx+Usgx9ujzfTb8D1xDmUAFX4yHzePKZ2+9cC6+S6LyFnmX4DDeNWz/Wky9kkXRKM1/MJMmtoko7KZFgFcvZndVRGHny8vrImrcJZsh7Uq/C9v++PM/VhPLLi5yEzdZ7u9+tU+LkOz7LN1CHyDHj1SmTqPLmUeP5Dqs7TfXl4Fn/nzVvCTxCca87UefrcdTxHHtwP7t7bDM8+od/Ig+yx0OtzkfNdJXxMHiF1D/3DeJbSUZk1lNE7Qf0Szw7JVHRyjejjvX46O0CZjpiCHPrEydIgD/p+fa5P5e+sX4sir57nmJmhD+jXo4geEQsy4BN7kfv+1CA75FncCaKeQc7/XVmP6l05dxxz+f7Y92+3fa9BrvAkKoIcb48JO/bM5DRcn/nf8PF7pDiBSxIVySK04jzzmLDHjx2teP2z6+fqZlGRksnMrwXZeYkT+H62L9Vv4sygn0bwX0v14LT5yDLv+i70j/LXMz6CTEk/JemozWuHeEaj6yhfWb478IoifnYyUZslOMGcOdfsaNt1X6L+2cP4mxnDNF/8w9ZQlBHmSCwh67NiB7N0tZ8GC/jrtW/cmvp6872p+wl8hz0p1jHLtgRZf8515+91+Q24HvDXdfXt2G3Gf+boNcCp7u3IVGPMeNXcf+Y41T3p16uwBFQEO2H3xWfihYmYcLBHz3i0MmegMzt33+v5zCcqmgZ79Dl2fpZUz5qLXKzDvYuOo3wNuWdvUmwxk8vq2FP9tPNii/88f1NjmEWb+7aDfjNUODLP+LY9/2FSXnFQq/J67CCQ1IfxNzWyWbQFsn5/P5/ZQyrPUnrydj5iao/uMpnRk5/K39R4J9H2uHMdvktS3DcvNn7dbj7uTJDvTYPzZAn+TsNyDzuPE5ziux6HDLg+DZc87DyO+0umxXl9r+dz4fx92LmZwPM0K8bqWvk61x93jso9p87fDM9+Icb6R88azYpJTIsdeAab5yZlMPjDzjNMix34Lj/je71/nuwDzl9Mix1kuK78/bN7yFln2jL6IcBnCfz7C3v0h52rCyQ1gwlmxWZur/lPOK+XWfPTYiiJ/UVwT6bHRRL5qbMyqWeNN5NPG9StexbFubtmEznpvloyVAQRMY/uXM8simoWJXZJHgUPtH2mttt9ijN5pB4Rc09vpkpTZo/jsdtEHnSwP3b/2cMk6v68Bfz1fp8lJZm5yIwsuv3KEWlibzorf3LWeDP9BtlYntfm0Sjng48ss4+9/WtBXXffzWTyzxL9pvabibygTJ7Y/TkOcsr8nGUioya4l/b2viWTE5m6/zhzp8XtPLGMTGZkJ5UnlqAttR/K5Fpm7n3I+D0fptcDC+mekUR8/n4udiq/+mNtS7Any+S9ZnKxXVIz+dUPs1kZvZPSDy7VPm/Psk5P09VPO4X6tJOajzuz8rQzIA87EfG08wGz/DCzPBjTEMgsezzJZs2yLatmoq5qIVfdB6xu/dUvt6heXzVDe1VP2azx5sbgVNhcZN5dPF6oWm7eeCfxVz2Rq+akrxoPWDVasqofZtUd1ao71lVx6rx+lQr1P6yKFFbVXKvu31bVnqvumlfVnot6tBbdv6XW/DR5eBZ/582bamXFiCm987h1PEkeMrSph3NV/0PqXd2hrOp5mjbe1LwZLlnVt5Jbm/pritoy621RKVnUtzIN72TW28P4O28M199ddH+86K4uh88yOOpp6zihUxO6elFJXbxe0NP2F5k5zqzjafhBZ0j9Gs/bt2TmYpJ9U29zhKMSCETjQ9F4dWTBip3Vr1Ic4DPtIbAiKiXButB509WyqKc32A+p19011zx5eBZ/582bWhHfD6mf1rXc89bxJHlIUay/prl1qXfVQz9vZL7f9HlT/aBINyWTXl3A68BpZOVpPIvk15FuYrUkNMziFXE073XxGo2eSZJ6NzHzmie2aLZFypKl+DBpvCnaEitr2hxf58OqGdo5Xe07Nbeb7p90e+w2Vp/OkijNfwjssdvYh/E39WuTqFg0Qvq0lbVoPkFgC+/bLJczlYfFnz5NK2vuQYq/CZ6ldJSfeQ0oVql2PrhXOJgh5brP26zxJnpYNQYY+ZUdR/m8uadXZSfw6TquTvjtneue5+i3dWn+WeDncm/+w/g77dc0ZhnxwTWty2+GZ84HXVkufbM0geOdQM6cO8/ib24Ms6i4LtWLS8nTLIPbbs1VCyy6y9l9edC8wcjH79461+uTtP2s8Xok0+NkXvnuYRQHEZtfsJseYbo+3kXzMhfNy8yt+US/wcxP+jWXqEAbuYZR/nqObEImc/26j3/OrwXa01dLsOZ915FY86kZehZ3Vq0uG+iHYM/gHsOnrayE7U7x131MbuczviDnmVLsnPRMneDXfC58jt17oLok8FI5bW5FJnEnkCgfr/c7iTuaHRLpEscw7m3OcP02d9SPOIu2aB07hvHVnci9DTK//entVeirxWOWnuvjOirIovNIpvI3iG+6L9PjkO4r9hjrnPEuevr9cdrI/fa/sC70qc9bkFnvTx9mnQL+Jnh2f134XQOqCSJNm9GermGcDy5Rqtc9+uDykNB9OYpdT3qusOudjO7zfl1KXB4819J3Pq65fAW4LnmWRP3CvAX8TSCFj5WS5yGxh6GVWbI+SUpyaCVhTROyk5q3DCcT3AlioYEPxC2Z95t5122h7yQS6NV3KJ6hneLDpPGmaFOMGOTkzJrjDB88b8XfdaysVPgZPJ9jzz8LsgEmjTfTg+f/emwxRXGmX5e+Sb8WRK58Lnzm/W4lH5lnWLnW0NUSrLdEVC5YhZ5PkNhJ+PmsWdwJaEsg81ncSdGW+LVAHvxdlyiX30y/vmK938Tp1lQPTpuPLPOu/5rPvNsh1xquqzO0OXdczjL44fZ4M/0GXE+cQwlQhY/M581jard/LbBOrvsScpbpN9AwbvVcT7qcTdIlwXg9nyCzhibpqEyGVSBnf1ZHZeTBx+sra9IqnCTrUb0K3/v7/jhTH8YjK34eMlPn6X6/ToWf6/As20wdIs+AV69Eps6TS4nnP6TqPN2Xh2fxd968JfwEwbnmTJ2nz13Hk+TB/eDuvc3w7BP6DTzIHgu9Phc531XCx+QRUvfQP4xnKZnMrKGM3gnql3h2SKaik2tEH+/109kBynTEFOTQXz9ZGuVB36/P9an8nfVrUeTV8xwzM/QB/XokyOM4QQZ8Yi9y358aZIc8iztB1DPI+b8r61G9K+eOYy7fH/v+7bbvNcgVnkNFlOPtMWHHnpmchusz/xs+fo8UJ3BJpiJZgFacZx4T9vixoxWvf5Y4VzeJioxMZn4tys5LnMD3s32pfhNnBv00gv9aqgenzUeWedd3oX+Uv57xEWRK+ilJR21eO8QzGl1H+cry3YFXFPGzk4naLMEJ5sy5ZkfbrvsS9c8ext/MGKb54p+2hoKMMEdiCVmfFTuYpav9NFjAX69949bU15vvTd1P4DvsSbGOWbYlyPpzrjt/E/LrXA/467r6duw24z/z2mMBTnVvR6YaY8ar5v4zx6nuSU9UYVEqop2w++Iz8cJETDjYo2c8Wpkz0Jmdu+/1fOYTFU2DPfokOz9JqmfNRS7W4d5Fx1G+htyzNym2mMlldezpftppscV/nr+pMcyizX3bQb8ZKhyZZ3zbnv8wKa84qFWZiB24pD6Mv6mRzaItkPX7+/nMHlJ5ltKTt/MRU3t0l8mMnvxU/qbGO4m2x53r0F1SgPumxcav283HnQnyvWlwnizB32lY7mHncYJTfIk4pHN9Gi552Hkc95dMi/P6Xs/nwvn7sHMzgedpVozVtfJ1rj/uHJV7Tp2/GZ79Qoz1j541mhWTmBY78Aw2z03KYPCHnWeYFjvwXX7G93r/PNkHnL+YFjvIcF3f/bN7yFln2hL6IcJnCfz7C3v0h52rCyQ1gwlmxWZur/lPOK+XWPPzYigJv1xwT6bHRRL5qbMyqWeNN5NPG9StexbFubtmEznpHqtLUBFFxDy6k8gsCmoWJXZJGgWPtH2mttt9ijN5pB4Rc09vpkpTZo/jsdtEHnSwP3b/2bMk6hfmLeCv9/swKcnMRWJk0e1Xjkiv701n5U9OG2+m3yAby/PaPBrlfPCRZfaxt38tqOvuu5lM/lmi39R+M5EXlMkTuz/HQU6Zn7NM5IkF99Le3rdkciJT9x9n7rS4nSeWkcmM7KTyxBK0pfZDmVzLzL0PGb/ns/R6ZCHdM5KIz9/PxU7lV3+qbYn2ZJm810wutktqJr/6YTYrkxOZ0g8u1T5vz7JOT9PVjzuF+rCTmk87s/K4MyAPOxHxuPMBs/wwkzwY0xDIJHs8y2bNsi1F57ioxSk688V3oYpAVr9z1y2O+vhnjTfVg+7yi2LEopahqE4tKpNFZbLofqgoil/13WiGdLyKNYpa6aL2uGgWflH/5NP4O+3XdFcX8UFHpnY+xzPng+o+l75ZmsBlMpAz586z+Jsbwywqrkv16lLyNMugOKqo7S6KEQM5uy8PiqOK7m6Loquinr1p2n7SeFfFZ6vvLxQbPY3ionvT37CbSnFivKtXrfWaqKk1n+g3mPlJv+YSFWgj1zDKX90zpGQy1a/qqFm/5trTV0uw5n3XkVjzqRl6FneKnrYL9EOwZ1BOPm5lJWx3ir/6bmDnnTZFTAHP1L45J9UfFf2az4XPscpv4FNQnnl2nnrKpnEnkCgfr/c7iTvqy4x0iWMYnXmNhUZcv8udon7aWbRF69gxjK9uHYPmdrj2XDX+dn8V+mop6h0vepo80FEaly6an1o0Wl00x7BojmHR3I6iMeyi8e5Z4101G+Bp2ihYb7+wLvSpz5tavVW97k+zThF/Ezy7vy40TzfQBIGmzWhP1zDOB5coReZeHUPlIaX7UhS7ntSngd7J6D7v16XE5UEl1c8H+Akv1WeRLnmWRP3CvAX8TSCFz5WSxyGxh6GVWbI+SUpyaCVhTTOyk5m3DCcT3An0ZIDiHcMoJzWDeFUv66oZQFGUdtJ4Mz1ozGf1mE+K4ky/fqZ40q8FEQWfC595rwHkI9N+fbwawQt+LaBYaQu8gB7nTSA8jS1O405AWwIxzeJOirbErwXy4O+6RLn8Zvr1Fev9+jr2X8v04LT5yDLv+q/5zPsex7WG6+oMbc4dlzOXqEnjzfQbcN3H62te+RCsY583Rwq3fy2wTq77EnKW6TfQMG71XE+6nE3SJcF4Pc6bWUOTdFQm8yWQsz+rozLy4OP1lTVpFU6S9WCXH2RQeDRVd0lBVo9HBnU3E+AH528mP0rHG2S+eI6L7sm0rvDT+Dvt1wKvmsewMzP0Af36Lt/36EF2U0Kf3d6TRZ7/Z3En8GgF+Vy3ZV1PbUXc8SwZt7FuA+7u36I8kDlURPk77u9Tz57PfOCvvj7zv+EncC+g5zy5V9jzBn0FaL+eTxv44t036JFM5bpWqwpypmdRkZHJxK9FkVfXnok8/lS/iXxwzzTzX0v14LT5yDLvelz6j/JXvflRFNwz4B21aQ/B6QnXUb6yPFtexxDkxbvPMeEDycxFEENx3eexDj9/8Sz+ZsYwbT//tDUURPsciSVkfZb/YZau1kzfiL+6ApzrnqcbRHT9FJ/vsCf5S2bZliCi61x3/ibk17ke8Nd19W3/r/tpg6zKzPkW93Y47nOZ9Ci47+q03wCn6q/5ybwMFcFO2P32GZ/jdb9ytEfPeLQy51syO3ff6/nMu8/R9brv0SfZ+VlSPWsu3I/oucIBjnKfo6OgjB/R/dWT8kAcZWb8tJ598zD+pkY2izbNwIw83hlsn8HryrMgxjopfpzaD7lMOiefxd/UeCfR9rT8syibMOEzdxw1Ta8/K/8swPbTYhKOS3wunL/PyhOLdkmz4gGOja5z/Wl5g8Eu3/mb4dkvxAP+aG7dLP/ZND+Xvuv8TWGYh+XvTPNz+c4y4ye4nz/5AflG0/xcGa7ru38Wg8/K4czohwCfOaadtcd5WB5pIKkZTDDLj3h7zX9AfmpqzU/z9yX8Gn7GMTgrl0Dms7L+Jo03lfsVnJ9/FsXBGcf7+ZPuV85QEXhvPQcuEQUPzk4mdklewT3Q9pkz5vcpzuQ8eR6Te8oyp0UzexyPMyRy9oL9sUdWniVRvzBvAX+934dJSWYuMiPztRnU/bq+N52W6zNpvJl+o8wBz8Fwb77zwUeW2cfe/bWovpzvZjK5Eol+U/vN6zHsVE7D7TmO8h+8vkYi+utnQILqDYl9SyZ/x7PaMyML6jnezWnIyGQq/yGV03Cdttx+KJMXlKk/mfF7PkyvBxbSPSOJ+Ob9vMFULuCn2pZoT5bJ0crkDbqkZnIBn2WzUnonpR+u1099nHV6mq5+2omph50qelp+9ePylZ+Wvfu0XNZZfphJHoxZCGSaPZ5ls2bZlmC9ORU+x4lazO6Pcsvr621av5lsbj/9c32XFPj43eOdiUurto90lNvYWfLwLP7Om7frO7XIirjeedo6niQPQZzMfUx+8iYTj/V9rI8sE528Pd7UGJwKj7ck3s3I77TxTuJvEOf1zMOMPnNfkGckXNdRQcaS7lumyXpGRz2Mv9PGkNHVgV/DsWfiXd99BZh20ngTdijIJ/Ca9SkdldElz+JZyh4n5DfIC1JPw+NsbGaOM/oso3cSmCvIA/F41uNsd2YuMusiM2+J/UXg4XS8nqhJEtzR47S59+vP9pupVJKIH3v0Idi/eRaz56q5p9ejZ4m6ddPk4Vn8nTdv7ot3jeh+2v+MdTxJHoKYu/ujfNeRyP0KvLfuK/6j402NwfWD+x+uv5uR6nnjncPfKK8iI7+OdF2XuG/QdVSiptksqfY4r+uoVE2zT+XvtJGlNLjn9DoiTbwbxDdnjcz9tG6HMnWeEjY2ozU8T+FhPIvssT+9Lr9BHt7DrGlUP9Wjyok8vPt6J4HEopy9h1lpz1PIzEVmXaTm7fruIDot6vrMM7+938y7jglce7rfPnMW3EeW4cOk8aZo81OHf3aOr/MhinU4EnM7lInHJs6xpvIq7vfrVLh9c79nJu7vGlxtS+q8v+tfz6rM5FXcl4dn8XfevCX0Q+DfyeRVfO46niQPnmUb5G0nePYJ/QZ5eJ6leH0ucjYrYWP9jJifu30Yz1IymVlDGb2TWkN+sj9RxzCocTfJZmWwkZ65CmovTLNZ/zx/U2OYRNvT8G+QHe05yNN0SaZOzsP2Tl7nKbi/O8HfSWuoqienqg+vqqehKq6uGk2Nfk17UJ5VtaZV5bdq/kPV/IeqUcRp3HHagvF6v5O4o36jqgikKgKp6tOt6tGKuH6bO5p1Mo02XcdV4zhVV3dV61QVXVXVUVW9i7+wCn21KHqtiiqqZupU9SNW1fZVbWzVCFNVPVnVb19Ve1a1DNPGq6ffH6eNfL39wrrQpz5veta+qn/9cdYp4G+CZ/fXheMH1wSBps1oT9cwzgeXKEX8GpsJ5CGj+1IUu57Up4Heyeg+79elxOVBJVV3KFXPegb6LNAlz5KoX5i3gL8JpPC5UvI4JPYwtDJL1mdJSQqtJKxpRnYy85bhZII7xU9a+FkYPwngUS4/aey/5j24B8N92+5N0qwIt7zFT9jO4k5A23VLNo07KdoSv6aouHiNZ/VoRRKV6cEl1UeWedd/LcMH56TLjlIcyIPPvGojzwvK/JqfFg3WUIZniX4DSVWuB+vNJWqS/AYjy8zbH5XfFH99vC6pc6R6luxUrVZV9XRg1dOBvr+IuH7XXlQ9KzeLiqrn6iLcpwhPT6xG+xZ9Gsz8fVziaFDRa7A70Kcauaqa/Vg1nhXtyRwjukdLua4nd6tychoVGZnM/JpWRauag1w1Bznw2aR68MiVjyzzrvsGMxr8rh2axl/Nxoo8nDoyPVNcNWck2gnrXASWbI7dnCUP0U7Yue781V/zXb5zPeCv79/u4uogchVEo9yT43pdrVOgJ10m3Xvg/h3tN9Dr+mvOnQwVegLfsUYOe17H61FUQ3tIjDdCQe5d9BXg2Mhn3iODSrFzZ5b0TeLZ0/wwkZabhX99dTs+c549yy8XWGnnb4Znv4B//6ifaxY+m4ajXHNl7NB9H94/79eYh6MyXLd3m/uVH+afjDiZ0amzcNR9X/E/7/dMyeQ0vKNz4VISIBCP5bt3RuUsiG8mLLpXZgtWViYP5D7FGX+U+5g8qpyJ6Gbssfv7rvtTIyznKP5ZEvUL8xbw1/t9mJRk5iIzssDj4r4rz+RTngU5kRl8dvvXtGpMkKWY8jEl+k3hqOt7/5Qv6P4cB34j37knduN6fijKFkrgnYzfU3fjqZHpqUPP0UphmIxMZvxGKV/QddpyOCrjT9Wnwc49k8X8MN0XZNxlfK+ZeIAj84yP/1k6NbUuUvKr/eoe8nHa82m65GmZA0+Lrj8tbvq0OOTTonJPi1HN2vPO2i3OQiCz7PEsmzXLtvgpHfXZBDsJ36kpeg1ioepVi/zgvgP0XZ2vTbctrnd8Nl3W/Yzus/g7jw+OHN3Ppf26/p3Ur8dbArsZaHvXD0/j78PkN8OzYB/g/V5/12MHAe7LyI77ozLe5sAOTeJZSiYTcvY02jLym1mbAZbz/Zt7XLzfzLsZmfQMNt8dJGx3ig+Txpt5N7XmZ81xgg9+0tjjTikb4KvFo8rX7YVn9QR79FlylrHzD+Nvqt9J4w3ix+6reNp6y9i3lI29LmeeDxN4iB6nqzP8TazNzBryKkIBrk7E9dzrHqxjpS3I43cPp0eNPCbh8+a7cd8P+RkQR0zP4u88PiQy1d3jHSDSOf16Fl2w73ZvnWv7x/H3afKb4aTnG7lWvv5ulDOSkB3P5AvOkDrCy3iF73PHfTYukxk58zl+GG0Zqc6s2CAm4bmhbgtd+jLvJiQ1OF2VOPMaREsyfJg03hRtCU0wbY4TfPCKeikb4F411+v6a4G9cIzoJ64nSZTnNLidd9v9MP6mfm0SFVH+2cNWlsfc3b7dt0MuZ0H+mb77NK0c1H9I8DfBs9wa8prJ7rty/OBjcI+WZ8a5n8vzPRO+TJ/5IPfL14V7XBInzx/G32nc8VzWwHflO9Y/2a+fA4wywnzNP4yT7gX8Bfm9nm38C1Id2AB/162I2+7Eu34+K7Ai3oN7F13LZSh2mzVpvJkegpU1azZ97+R8cDToNb8TFag8YpOyAa7X/RyK52BMkijXfYHddO48i78pvR6cvvSo3PV3o7NGCZuVWQFB9u4kPgQZuZ4z7XLm6ziRjZWSs0mS+jCuR+eHHqbtneu/IJPuq0icH0ogJq9i8ThUkZkL32EH/L1tAzIY3PP7guiDI+hMHqnLjklfJs88iIK77KTyzN1r6TGURJ75x/J3Hh8SJxSDeGwmz/xuv1FdH7cXbgszeeafy9+nyW/iLrPMXCT6zchOdK9Roram46hJtEVnozx2m5CzjOw8jbaMrKfWsaM295T5rsNzURyBOFrxjLvr+b+BJz3AcomIY+DLvJ//+6n8ncadIN/TdaprZcfKc/oNasY5J4M92cM4mcqRTcivy9ksqQ5qhGVqJvsMXe83JTuOQFL1ledQEZ009uh6Rs6u3xzxGzrqAyjOyHpmdQfVJhJZBkFti0S/QZ6N8yFR4y7wI3r2zfWTeVH9audOJs7gCCRRmzCVx/Sp/M2MIaqf6p49z03K3M9wW9a9VkRQmcK9gIn7GfzEamYuZslvkFnk3Enw4RP6fZjs5NbQw+QhqBCayCkLvONz9FlGp0YVuz1PzKtoer+ZdxN+o6DKY6ZevI8sw4c5483RlvHLzZrj63yI6pk7CvKop8ffrr8b7XF83rwHrzPtTzMU+8zPGW+mh6hm/azZvLs3je448biIS+rtfoN14VRcx5O58V7fX0wbb6LfeXMxCdunYknupfK90/X7JGbFmjP2IsBn7kecFmv+5/mbGsMs2txHGvSbocJ34xkfv8cWJ9nN4CxXwrftkvow/qZGNou2QNbdm5/xMWX8RsaznJ68a2NzfjmXyYye/FT+psY7iban7Z2CDEzPLp2W05C55+ph+273iXkUJsPfaVjuWXuy4CzttLje9Rsx/zAumbWfd+9thr8u1dNw38P2etPiLZ415bkH/zyGmeUnSPE3kN+E/r2NYZqu2KZZ+E3z15vm9zWtD9MUgzddF011VFNcsqku2TSWtGn2+aY5nJtmu22KdDed46eNdx4fVM7UtjRdsU113zw5mzRe1SVNNW1TpND0zMrj+DBpXaRoU3vR1PKm3tWYcNMMq9Qc6665aU5D0/1Q053lNJ6lZOe6PDyNtpyezOgS5Y6eikvZbvUYNs0xTOkdRdCb4qicLXSua78J+/a08ab6nTTelOxodl7TXJTcuxk9qePVcx3T1tCs8WbeTdmhWXOc4INWUGtay/ZxtGXsW8rGXtdnzZ/q3v956yLD34QNyNgWzRAM9t2ahR9wXSvqRfuABIJWf0mE15UPgcWx1RLZN50LRVdPG+88PugKCPSDrgtHpNPkbNJ4taJIsO/WChKBFXkaHyatixzFSoVGglLvukcgM8carW56lqDpaeemEcd53HHfistORh58jp9FW0Z7plaWcydjuzV/p2nFgKaVgQK9o7pkU89/bs27d8btkPuV3b659D1tvIlfm0RFSqL0rFzTkyG5dxPaU89kNj2TOW1lzRpviraEdZo2xwk+aE2dx1GhtWwD+3bfDrk+U73T/OnTVoBms2T4m+FZRlc39WUGPnPnpNtj93ZolZvAB6Ke9E3j85EP2vGO88w9vTZvkf/XZf1h4530a01/LZIzX8fab0YmAznzeVPagnnzHnwdZ+bY5837fdp4M2OYQ0XTfKNI26uudhswS6pnjTfRQ0YTNJ35x3HHbbdmVbpFD9bm7TXUNDMuige4t85t9ySLPmu8Hnn12Ixmzj6OYo3Y/AbW8BhVYrxaoa5p3a8UfzP9eoQpIw+BLknoh1m0ud5xOQtkx70o17MqH0exVlJuWvc2Z4cS/QbSN+nX7ku1e4WfRkXGdqfWkPsy3c57LquP163T/R7cQ+8zpKswmAv3R+kMuY9pFm3BHLt985m/nv/r2rNpLcUg7zXwDTp61Xnz+JvnjKj8RhmjHrnS8QbxLPdzZeLzjkAeRkVqDJOoeNoqDKyIUhGsoUwPbp18ZO5B1nlzPXlfE8wamWuYTL+BFfmjM5SxTlpJ7nFU+Or+BVvoOQLuc/SImD992AoI+Jvg2W0r4pGg5tEd528GPwSWwbW9Yw0/W+L2LWN5vV/nuvPXc4X/I6gI1rxjRJfqRJZXSkomjcylz08VuV4PdOrDKL4vqcG6yOiz21Kd6SHDSd+peXzI/Rqp892eleYo/vr57ihL0SO6mfPSHvNRb0fifPfnjncaH3wVOibIyE6mX0dini8X4IeEP9V13yzagj2v41TPB0/EpT2T+mm0JWQ9OEvruR1BPDaRvRvE1O6fpXVvnUdA/ByKaw339PopqMxZ2k8d76xfi9CV+/gzEpXo18/2BVFlz0f0vMHEObX7VLhfzlFQEGu+7keM4sf3NcE/T3FG1iMqMmeKMz0od/zsr8tvEBv3/ZD7fydREUR/fT/kJ28ye5zrUh3ULwlwlGeouB8mgaMyJ6MDBOI8832Wn0ByBOL7gOs5e0+jIjeySbQ9bRX6GbEgKziTK5yIVHiOVuqMmNsL1yW+AnzX4SexEtVzHjfe62OIogSJkyEuO6l+Ezllfvon1UPiRGXwa5l3PYaSOI8TZPp6zMfneNK8efwtiAR5VrCjTPfsOXK8vi6C82TO3yBHK3Ei7b5MeuZWwF8/p+ZWxHW17/3dr+EeDJdf57rzISO/t9dbED92rjt/E/LrXA/463WI3OfoZycTWVNBJlQmXzlROy9AYhlvnfvlHGVeP2nxNCpS4w38BI4n3ZPjetK1XMZnk/FrODJ3DJ7xazgyd65fr5aS89l8Km2zMO209TaLv0/DUU/DJU+z80Es3/XD9VjSvHj3pPFmYqFBvav/CD5Mis+n8ioyJ8Tdv+Pxwml5FR6VczvkWM4jYrPyKv758WbGMIu21BryeHcQD0hU0ghqWCXi3S7Vno0V8CwzQ+7Zy8SPfWRPG+/1kc2iLdKpLqkJ/3rKZ+4ymdGpnumQ8VdnfNA6xymd+p8w3lm0pWy37yx9vaXeTeSq+S7ffXizMMys8aZoy+QCzprjDB88CuPvusfb9eQkOz9rvJkegtwDn/kMxZl+Xfom/dr9HK1gDO5z9CzbRA8BbZ6p4+st4eH8hbyVSSMLYl+Jft3T+4dnKJFLFcyFU5HBfZl+vYeMvcj04CNz2vzXMu9m4gFuh1xrJGLYs/D6rPFm+g0wgfebiFbfjxfOGplb3syvBVbP+ZB4NxPDzqyLWWPIxN9m6b5ZeSuz9OSsPJBpOnVSXsXT9i0esfH45rQzTNd9uo/b83qczKPKCf5O89s/bb/pEdLMSQvl+jQ/7dP2mx67nXZ2x/MffC6cvw/bZwXZbrPOlrhWvs71x+3RPSvC+Zvh2S+cLfmje+lZeHJavrJnA/j5zURM4mn4d1q+skegM/meGZ/Cx+L1afnKGa4rfwP5fZjPJqMfAnyWwL/3Y5ZP8+8EkprBBLPywf8j/DuZNT8tDzqxvwju3PVc4QQyn1UdY9Z4MzUSgjqGD6M4df9xom6Hr5YMFYH2zNT6812+v3v/PLpna3pmkWfOepWxzJ7Bzwdksvs/lYro7gmvOpfY8/6ClEwamUufW73AT+B+xIdRfF9Sg3XhyHGSVGf6zfA3c74wOMHhZ0syZxG97lfipFBwn/Bt7Jk5S5u6//hTqUiNIbjN5Pb5wsyZoMxZxNQZvARtKQyeOVN8/76Zj6UtuEXUd+6Zs3KT6qLMGm+m3+CWVu834a27r9dnjcztRebXgnt33O+ZeTfhw0udcZw0hoyeTPntH7beHAVl7hMObjC6Xb8kVZPkY9dm4FPIVFnI1C9xX8UkHJWqdfKwNZ/BDykM46vFscbv45Lxl43rpTucRTm2KL2r7rJW3acV3RsURXJFzzJW9WdV1QNV9UDVHXrVHXpViqvv04J7vXz/5/7NTLV4X9u+O75+Ai+qjeG1qjLV192/qf2+eWHGX7Z+XmorFtXTi/pKVrWDq9rBolq26Bp+mvRW9QNV9QNVtUxVd2lV7VVV2at+c5ufo33Qaht/2ZsvHe2ieGJRn9406dWYStGYStGRFbWCRVFGVV9sVYxQ1cLPWxUq0yojVet4VEV8s1bbjFUx/rJxvdRnteh+ZVHuTkMOur8qur8qutqKYsNZOj3Ie/AdTxB1yNSbuY8cHOF6zED7TdSbuYdIxl/2Wy/l7qI76EUjwdN07yzp1eh5Uc1Z1DYWlbLH2Yppuvf3V/H4y3aeL91rL+oVWtQT8TjdO0vK1GoXlZGimrOoP2WW9E6zFRN07/8akqrQQYUkBR2031W3k6sKyaqmLSXq6jopCotSyyIBM4L0HneLZsQhSDFKJBYEbsYEzAgcoJ7skoEk10T9S3zt1Zd6klPaV3PhVs0+WdVDveqvrWq3V9Wdq2aUrJqLMW1ZaHykqPgW9Q4X9Q4X9Q4X9eoX9aAW5U7KWqioV8+OyCzjhPgq01+uZzPQNyW+CjRUH6ZE3d15qh1S8Dslvr4AvN+MqGfENwPrE6KeEN8MpL4q6l/a137spUYz5TVT/b3qslg95qGmKSdmCXHIYN/MtGV2TYrKq/qQqkbLqubKpLxxOptVVVTOc5cR32seti/x1a2bru1p4OFp2DejoVLbPB2DIteckb++zfsIrJ4BDzaElxqhFHhIGfkP0L4ZY5zxaKjuLDrxOSP/MGuR0r7XvB/jL9256bxnsh0Wlb1FvdwpH5v7H/VUUCperLRVxTqZKFpw6tXz3TLx1yBn3yMZifhGcBbLqwNksh08381PDV7LjPhSvpqs44KagL6L7o8WDcesKnyrMmcapE4pM1VFahZyyiyxhHQuqprHaZA6BX1tWVRP+7u45L+gr4qvugIy2Top8c2IpDJ9VaubEl9lZNVT1NO0ekrMtF/NicyJ5HUxy2QMpazQRWsx/rLRvjSTdZr0ZqLLD8MOKWlI5ZrpGPQE/zQp+4exzpfy1WQzneJMzC0FfdVNsiojp8XyUjG360soODrsKe2pfXxCHDz1PDgOPCmWl4q5XYPf4y91+qramrZxy0ikxgBWVQ4p6c0o9dTGLXFMY5YyS0mk9utlOFLSm9gQJjZuejbmpT6vjNN3mvLNbPIU1a96iutxEe6PiBhf38CmjNBFUf/yO2jMwgU14fTN+R0y4usL4LY/42kR7o+IGCf8Lym/wzVR/9K+ekpIc0Sm7dxmgYeUmGm/6t6a5ydJiG/GT/IRfocEiLoISr7EV0NuqtQfh31niVkGECgiXlV0UuBhkvjOELOZ2FdPY75cz35C0CJj5DOirpvVVZdxTqtngiwJ7TvLyH9E0OLaEvrSvnpQSI3m4/xmGdyZ0r46Bp34j9i6JTR1aov1D/vNvrSvnzH2QLI7gx3H6QRpFsOqpAWJZer2Ck5TquchiGWomEVngbVfd666M9jP1nolE3enqYcgOqWp/fqhiuBOaT/Rc72Sn9csieo7eE1wi1po1rQXeHi550GBxuo5lGrGVi3SEiSWPUx8qwpUdOxRewhCcQoIggIPariDsg/PWW5f4uthC9XJOjBHxNPEVwUqOk+pPkxPv1UTHZx7VG9NkJozbVnoGALcqeAhqPswZ7nNWBZf4uvpkn5+yJMofRsyCTyogys6Zqz9eqruJK0eXJzgx3a94JlHkqeBB78MwTGqX1fxp0DJEF/VGV7j4aWM9GDGNO07S3w1Uyty7eu2Kaj88DBrMU37/v4y/tK+nnDmsbjroeTHad9ZYqZFmKIiD+pjCEo/zBHfadZilva9Cx5ealheOtzFXU5+0jMh6qtuWVYdQ1HTHyyLDNBw8BDcTZAQh6CKsJpov8EiqFybARrab1Cp32uUOCjJAA0TX9VQGe37UgS0aOHCRV0iixf08ZxNLz/hflQ/gjdrWagmKapJim5kimq+orqzqGe+KJArGnQoyp3IWijFnojsBb59Gftyy4iva9/r2Dcnvhp21lBEStQ9NVJ35xn8nRNfh0AqfBlR1zhjSnwDXO8QKCHqCfGNMHXCYr2J+pf4enHJhONMXc+Ll6f0DAANPqa2eSlx8O2YY9+E1sngTuVOVa4H4qA57DmHnParkb+q4ezIeZdxyCWcbOo408DqNPDggdWnYV/XUKltnh8L9a3bbSPv2zzfun0CVs+ABy8vmXCcpYy8otFP0L5ujFMeDe1X+fsLRv5p1iKlff2CX3OcaYQjk/PwUpa91IQsirTdyRblPCgbMuEFBTtVk36qcieIpAU5DzpBmWhTcOuOHyzyoz76a2rdopuKMg4uL5DjeQz6a0F+hGpfT9m5jn1fatxeatxe6nJ6eXZaBlN7mROvw/QL2DdRWNe1WWYJqSqpmpWS05KKch1T38e+modWvZKqL/m3pfmlfV18r6fsZMQ3JZJ+XNTrT3hiY0Z8lZHTtHpGzDSsXzXcVBWNpkQyIWZR2pADgt+3Fl/ie/1KoV8QX938eYA5yjh7FngIxCEVhPXSYJ5FNknMPhLsfImvZ5wlom4J7PvSmM5LJzMXzfOst1lRt+uiHt1OmdjJZ8QhuKPwvofAb31XKm5H3QL8/abOvsTX/b5ztm4pkVSNuujGYPGzEhnxTYhkauvmx8ZnabOMSPrFm35NrV/HmRDfqyL5/TSxdXPwkPD7ztK+iW3eS11DL13xnxHkVhDlHt4PDhp7KpDftXv9PtqM9nWRzASNU56HjPj6Arjr0fiMILeGb3Qn/8lB4+vim/I8XBT1L/Bw97BQSnxngYeUmGm/arDmeUo0wyIjvr5J+1zPg4OoW6DkS3w96vYw7DtLzDKAILgMxIPnHn1MgIdJ4jtDzKZiX9e+/3zYImXkM6KurqFFGZnT6pkwy23tO8vIf0LY4uIS+hJfPyz0MMdZBnemtK8Kn99ak9q6aT7HrK1bQlNntlif4DhzjeoHOL2ejh/g9NJRGgfzkiZ+30XxqsxeyNQDFO4M85rVKnxBJWvPnlJNHVR7dheZu/a9bKqm7QfFVPVU8qZZy9HNFl6lwYXP77swoY5uwbCwhXsT/ASc15L0E3BeuE/NjReU8pLrTxPf6rfHBsXVvUqDm10vua7mPCjE7n7q5yy3L/FVE+15aLpep4mvboWiAnsadQuCGeow8qr6XvJOocq0ZaH8je678FoTvtx8Cd1fbpOWhYuvp+woeHDPgzInBTQC8KBplF6UM9C+nvOguiijqQPt69OmT4Np86ibTnxG8wXazHGnmvMAPHgP7nnIAA0HD+Y4842Xa1/3UqhT5aVnD16q+QKtrkk0wcZLp21RoxlpdT/x4fjbD6m7ps4sIU888kRMv/FItaTnrLmTTaOwgQUItLrXknRY4847L8Gi2Ne3bop9M+LrODkQSffP6ubvvvh6GqW74Gdp9UDMPGFSR3ZfJN1FFoiZ42/H1AmRvGUtvsTX/b6TxNdxcrB10zTKh4GHQBwCLOk9uJhltnm3xewjwc4XeFCUm9m63TfymW2e+ogXnfhfAA9BqorXQ0ts8+4b+cyWUCmu6vH/DfDg+cnuKUls83zr5nUe5mzdXjrcKGisou7xNT/C76eSgwNALg73t26q42ZpMz0YGiVM6sg8jdKDxura9GBGsCW8v3VL+H1vg4dp4qvu7yi4qzGzIJFnFlZ3B2IiD82x+gdjX316a1l8aV9PmHyY9p0lZn5JQpCyo7jeE3m85IBX+gnyGOaI7wwxm6l9XUt+gOPspROUE3UVX/VhLuqtjLR6Zgnd1r6KUVfPWVPdGTj6Pthx5iUFVft6nQdPw1EhmZXzoEISXZelKNdvFvJqOPeD0UHOQ+KiKdXf04Kw6tmJror1EtnuIfAQx/1cCnWcab6vnz/WgU0LGs8SX6UtutZK9WFwheGsILdnkd0Ocv/hoPHtZfwmfV/i67dqeg6v3/b2MO07S8w8CTK4rFDPugVXGPppizniO0PMZmpfNSEp7atXAi5+L+cn+H0VWeWWhfarvtxVY2aRBcgsNw9y+zbvj/qpf8Hv69nFpn0VF2Wwr3sTUv7ZjKbWsvqLhhcCv69rddfUuqkMcHKAff1GnYQ2C3y5Cf9sBierBWh+gax7HhxTBzjZ66F5brBpXxfJhPZ1D8Ev7ORTWj1xWbhr9cyyUE2y6N46Zy1Uf7u1uK/VUx4NX8aztK8nTP796Zf2VVdWAvumxDcjkoHPNeFHnaXVMyKp25tFSzwFft+M+GZEMsDqHjz35NXr4ntVJLPa1/2zDh4yYQsPRnt+2yxQ8gvgwVPbNcAcBI39ph4HD5mgsdfp8eJTk0DJL4AHv73YQxwatnDPQ6LOg/suMuLr+FuZkwuHPAzsfDB4cO+HezTuhy18AdiN8ooPA/AwS/tmRNIz5Nx/8jSw88HgwZNXr4vvVZHMal/1Kj4OPLiYpXIevEqD5zF8rPh6hTLPjwhyHhIl+j4APLiJnrV1e5rjzLVZKsShYQuvc/wLWjIR4gjCFn/U0Xd76+aF8LzmumtJLz3iulO3N4sCgkh8VaO6ULv4KnMCoXa/r26m3Bvc1AI0v9UnEAev2atC4iLpejbw+7r2dW+wa1/dVAY6Wceg8/Yu1F/i60c1vRifal8F5YFO1tJ/kTH2Cjfar07QtGWhG5nIcaYjc3eagwc1pQGk0HyxSKurDQnq/6jjTBNH3Z0WLOPb4qtm9+VFq71IlKNc1UXBncaa3+lOq1UnPrrtTftV9gZFqzVoHFRi15E17aH5/cdBdXU/K6Hi4JE/XcaOO5uGnaObjnW8wf3HXlBK+RAUlLISfV5fzOtOei1gT3j3Ans6mVEtMk8Kd1CiQq04zrc305aFJqVENx3rxsvvP/bKZ2rdgnpoXsUoKFqtcCnYKPqC9bTPxHJz8fWjml5h0rWvex50WbimnoWpfwH7qpi59vUAqC7NCPu69nX07P16MGMSpv4F7KtPVfu++yO+xNdzHm6DBxdJrzupCCgSXwclnlyZEMlfAA9+J49O8X3w4CIZ3HihiyUQXwclLr4JkbwNHt7rTg7x1VTxYOs2S/u67zkIW+jIPJjxtK3mB2/dNGyhS8iDGYEVuq993e/7MO37C5jaRVL7VS0Zia+DHc85ToQi7mNfLw3t1uJjta/mPj0O+7qWDMTXe3DtmxH1D9C+LuqB+HoFiodhXz/rdtvzMEv7+nILrhfwWhO+LP6sp0SjbhqwnaZ9p3keHO3f1equff2QuoOHhC83Chm4g8v9vvo0cHAlfLm6oSvqZIu2bjqZ7hvVQ0jB1i3jyw0iaR4dux6wjfy+GV+u9+uQwsGDcvJtjr/ENxE0DpxWd8XXHVyL/5oKauQMm7QsAvH1oLG7yNwX4Ib7vvi6kXefq+tDBwSTlkUgvpYw6TcAuefBd+dPE191GK0qOkHCTbCT1379Brdg1++OPh2ZarNVd/1FoWBR2PgLy+3Pim8C+zo+VPyyKH5ZFKqverL0ceDBr5LxY+5eOT7AndqvVz4LMKr7qVUnfy7YUfDgl6zOStl5WsaZ+1EDTe09uH82o9Uz/lm/QPZ6GuUfzpC7n3HmYYtJOQ+qqSPt+7CUHd/JB9rXe3APQUZTJzwEvpn63BQjzXlwp5Wmwr104qeBh1/AqJOw5CxQoknhRUWnqD4sGmYJtO8vgB0HJX5k9TYocc+Dhy1co6pI3hbfaVs3rSOz6qWwq5bqXFVQH7fc/rD4ejjk9pZQt25ecdfFN4N9PbwQhAz8SlcPzTqm9jKBvoQymNqPMXn5E/21ILX9drq6L81guem7QX7E7XR1XxZ+07GWsHX87djXbw528JDBvkEaTgKUeMTrfr6va8lA8+nEB5ovg7/113S7G2jUII/4dm6wA5gAlOi7QTRPj4uq1Qzwt2JfLwLt2jcQ30zOg59V9voRt5fF06zFB2vfRMZZSnzd++F1Jy3nQT0Ef1j7uphl8iP8yJN7VX5BfO9bi0TOw30x+2Dtez0/Isj39XT1P2nkU9u8BJb8DfCgPWS2TfeNfMajofv7otum3xDfu9i36FUPgZdCPQ9qsFKeh5TR/JPi68Y449FYlL3rmx74LSP/sOX2C1s3zznWpzrel4r6S30XQdGwwBqr7Q9stEqqFxjz1aJYZfGrPYMKqe568H7dIeHrzaupar9e5CxYFyq/wWrRp14QzbGKV0h1+dXNkEu1ux68mqo7JF6a2PJSKiL5TcikV99RX2wkv14M1aVa+w3kNyGTQeFUHVkgv7paAvlNyKQXj9LwQCS/iQq/GZn0ur/qxgzkV63Ty59q6OOlYflo9+aFIz0bSG232tgAbGv+X2CPFcoFVlr15Oq3ybjrIPCdeb/uUXM7r1rOrb9GWiL4qzA1AMX6VNPsfE/nvrOq+sE9ai+VkpfO5kurlEVFUv2wpa4LT5t3TOs3qOlqCe63UCwX3CKhmqBorpQ7gqpG9KralujCcO9X8WRwO4VKid9ZoVG66MY3HUNwD5w+VVvoBVX9wvCXzuZLrUigfzM6VfF6cIeg61+doUD/BjrVEZ7Kb6BTr+vJVXeARfkQ6VS13YFOTehJTYgrqqMinapr03WqZppWjaAH+tc1re4DXqqNAv2b0ameIh/4bl3/ugdDJTWjU1X3FT3FFulft5D6bqB/EzpV7VDV3UGkf1WiAv2b0KmaPVd1LxLpX/U/KCdfSnHgfwjwr+MHR9Der4fkbuPqp/lLPtj/4OnE9/Gv33roMQ2dTbVDgf/hPv51mQxqrztacfl1bf8wf8kH+x88Hy0hk7+Af93/62kOf9T/4HIWYA2PHnuq3P9P3r0ltw7syAKdUksi6ej5T+yG5b/NlQrkocrH6vtphkxWoVB4JgDbJdfl7/V4ifH7i+TkH44/FPYD13uj1Pi78YckJ+0XkndIszSH/rL8DfGSy/I3yMnGz/q0+APlGanzhvjDG/w3y0nzui0Fy9QC2rEsXmI8u2WqQRF/N/5Anmz8QstfS1pKmL8bf3gDnwWZ6vda2lv+mn8dL2lsz8v8u4rPfjf+wEj6zVFh27+L8mQJp3AVT/CO/JuzZ86/LcqTUW8m+JnRkwalXbd/r+IfDD/bXYxspI6jarZ/V+XJruMUAp7gcv6NmmFzLt95/5B/W5QnI+pvJ5/ttCp20uEd9u91/IPxO27s65za9bjnb8pf+0N3N6QI+EkXSRhVeT1O+2H64g34M95ut6F0psJWxWX8WYp7/ln5G+KpPHnKyQdv7INZrjfEaUNukXlp26m/qy/eIH/JfdzFdf8t+C2ersd77DzvdZxCwhNczx9bwlzOH4c8b4EnCH4WOdVy0tFbnvwb/DfjH4zUoWa4Hj9LcSPKM1pif5h/QzyKso96fqN+2+g1vyHO9Wn3LfAvI73cheMPKaZg69Vo7iJOEHQ39bFtxHAvbA0aEeaIgG+A4wSN7+875EiZ4wRFnU+4b1yDbVrK9RBT8L0wrzv+cPIknuVv8/BDCCnwcgeTtjBTk5tl18mOD5/yclusB1Edwg82HA0Ic/DAgsshhSZMYNHnQK9DCjZL+DSYJWZUw9fpvtnQpdPs8EMKKVwVv+/gX7v+dt+cpHWYoKhq/rvq4lfF7xvuceBfp4/n4YcQUvi78vc6n4Uwgd/rAIYdVvOv3djL/LuKz35Z/v67hqf54LaTzo/OIwoN+y5T82+wUh194NPrVt8bzIdFaj5EFPxexzocfTD72vpl47M5eKcJKFTOm7Xm32Xf69o4BBT8Xoc6HHywlv+w6xbY91+L4PsvsTT92hvN+ju7Lz9cy8Pb6n53oeGM636Yvd6JydjZEmhnpchO/GeKjs4kxs9T/pYGxcE1HMziH8zrpBHx7gs96xb9/fSL7sIXqf7F0/yiIPmikPw6mXzff6kVGu29G+XFnUrlYWAVlYqDtkFCfhjzWoo4sLkT5rnzau8Mae/0FXbPbXXLmw+6bN9/KZRGV8M5N9u3y5jXKpCWd+jI78knRiYyHx4i+FaXyy6F7UXnsOzac72LLtuKS/H917/UfTIvu7LrlwbrurGZ23E1BoZHD3kkBuMYAWgY0mJX5fnZTvt5SkkYeunzIP01D+1pZJ6tzTCymHvz+AzPhKGemBoj33/9+//fDHnq3s5hWpzxwv6V7IidvUUnsD2JyF0mG7Hf3AffPrezDv6m21lTybhHZEg0u/DM0TMPg+FTi3Knie2TNeJ5eCe//xI3ngKWJd8W3GiQvFtXGaJmTlglyRtudFAwNJ5yOtoxhoJzC27c3CCYUeaGcxsN0UjckaWbQ8HO2hly5pOspGMjxdwV9zeN4hSFor3RSLHGgHZ4N0DODCNzaWVhQFdSd27oyqYNGEh6aYZB0EgMA1HcaYnb9czgjUbtTtG90wPdSbBQk2CogM1Mjx1h2Png1w6excEw7kE2DXOLjd+iwjwPRPl5qq99MTz8xZTdF/3dL2J4v06n+f2XrAMDIJ1tcA6Z+itAzT2KhIOVPo15neM08Hp3lI+5mJ154Z3Bmp3WyO4w7gddtm9GPZkST+6dFwov414ni11M4Dmsno3tzJzbefjcQ4nBolvhSEcoHSNPE+ob0sLXb9uqW3Hi3u+/xNGnY396a7KOQ9cE2xKFheHh9B6E7EvlqYWhmsf5PgfIbELaamBgiHox9MH3YOEwLLgRenwvgxIHzeODlQgH1fNBoeUh8sEaOVH9KXiVVjvt4cm7iqWdlDtHZOSRh4azucbO8zYbwd/cCAeoPcQqYJK4Xjo0YUJGqJBz1yiDRTwEnE9di0FeCpVsRvM0Atq38sTlT85VkOu0hznn1vzoSmZX7VPGL5PmDT86tBLmaxjObCBlwbsFPz48h4tmhGuLG96d8mMtdUfmbq63cBMIN3aoBGQjyDwW6KplHNBpjWVspKzLd0NJbmNFF2153cLBlRWVFX1Z8A6t3SfzyoiluXtiHNrAT75hhPnusjgLSAMnLDY9ECUM6TbS3DFiIyBdomgPhWOobe76DTaCSbODPJbMXRqgNoIpjoO5y1xIMIIpeA9Gjc7i+Mm7MgVoNJxC17QkfqSxG1XaaJg3RQltw1bdCSOTg9FQNFvxmCEbDa5VsilBDZaMBr7X5ZRuSOKoiLEXvmvXeXeMwzkJc4JznpxHfR1wODRtHx5F4ZyuYWzO9HqQhNE5LuSl8WZ0zrnY9eepcThut8HQAS2fgMMhdQ4a3QmdY1lqfuR7AzrHAwY9s1jmwUmBRUDDyUQiyuFH7rKU3ogGN5NgjjS0gXRW2HVoq+6Ea8sCzsHNTXlTPJ7FOAeXxxv9wExvwjnwvY4E89yu37XAu8ysjW2GEw2eDE3L2AgdWxe0GMzPrm6uLAZaAdS1d+raZF34pjk/U1gMtL0eTLE+yM/JurhqMWyUAZsBwQyp27oIFoMezqXuiW+eD2lbGMtD+WwepV1cyVzS5cEw7sPtoCv5zJVRsj0o2ZIst3w2eL+QzyfQ689TY9Y8vMKy3FnIuXy2zD1tIqYlLHP1TgtiPfSMb/fhd+2yS5AcdAsi18X7FsQUuWF2uEtNLVw9t9sNJRjDtSC2yHUGwwBKz9cOzRzmgtgi14G0syB+Mu44nzZnRybZTgCCF4zLI2fc8u7CzxAtbpjRiYpi6L1j00zjBMZtmDEk2dwOzoxL3JMZt2HG0JlhHgE+JzWejKvoAkslbCvonTQgTrYCiyqyAXFnqDqUSoR2NIUBEcpGnYWyqUCmCQYEWcnhGPcuZcgiFFuETmdkXBsQNhVcmGHYL00FA3zPBsSTccnNko4na+f5UO88KZKYnzvd3Ji0uzN9dHdmOLTNmSfXNga0AjA9QDRdeMCwnNvbuNrfRRVGCjmVR+G8s6VEalvmOlL3KDEw3ZMEGT472YhPFqVs1cO5GGXhD9ETrmJzZ+pC3gYZ6r4RLslo5KKLgSixQ3GbG6QUBWuNXAxlbO5BbRlKvrUMDU1E5mVs5xKhZ1CBzKyHcyl6sgOfD/VOy1tyKKlieVvJ0ND8pigECvUcLvlpZCjf6/JLp6pdYESLIMjbRoaGQiBDgi1vmfA42XdP0UrMDVGJTOvdKAdvdIJuoeu+pY2h4NazvOnk093IPQbawnRqJ9DI0572fDhQ7/CQw5201c8a9fmUyeqDt+2LlsUXYzxfTAh9MQ7yRd3xRav8i2fxRQFLUew5wJ4Q72nynrFJ+yrNCOB7fa8Mu7GcdstFu89uPBZsUsqyMAve8LLitoXu5C7e5dfChHjbAbaL3QfF5UiUDtQK09sWPS8GfyqO9CRX2n93cwNP4tNkr+ffeSrpzgTDTjCAtat9nIpzPkhXPLmXJiv9L9kYnkvZ2Bjc140F/LdQNEcLOcwbNgySdqjhs43dwBvo2bmeCH0wilXxDW33g57dwWDvQVv4YJThoBd4mDqURJXdwNo08e4prkyG/uFS8ph5113OzNG2Z5xcdmtqcukjzG5w2t4N7Q35ms99PpisTRxt7jfv+r3maPOjeZcrM0czZmPePahFzxwd5S4Z2rzbyF1ztHm3kLvm6MC7c7kbODpYeo3cNUebxxq5a452tLSQu4GjzbuF3DVHB96l3FVE65R7f7KpbOOTjfUMc7GjuiHprk2zbd34gIUlwjzdjSUwnW/JvRlmbsyGp3TT/7obaEd+vnvyID3vzcVEy3y1mXXx5FxCb4hLGHFuzY+UNjdP41xlRTf86NnhnmjLqP7Nk2cb3i348c4bePcseUfAnW8oeHeVtXvaROTdU0CaDP3Du+THwLtup2eOXmRFexZi4F2PQ3ITNjcT4t48+MgcTU2TeJfv9UgEZ2SC5eQYTGEbXLZ2T0fR8e4pa/J8SAntAglzuTmXb6g4l9zIM7/xzBOXm3MdJ5xz7o3RwxvhdndGjROXG2Y2l7phtAXhYJs7TLvck1weOJdMKn4k555y2pGdT2dDq/gFO3tegE3dwLhkhMDOXJnNYrMzE6Q2dQPjus0F2Tkwrs1i4yPdIp7USTNZ3DnTndpoQtMsPrPzk3HHTtqcHe25sSGvGdcs6jy1famGGW39cg3Bn3N/zLmPVjFj8Nw8gMmM614jlJdm3IYZwxwqty91KT0zEqzMIXZMLG6BzVZOLmK3/m88NNu+5nJzowWxB8LMh34GD822r7k8CG0X7Bma74K9uYcWxhiSy4PQdvNflx1fjYuZc2W7kp1p5VrkOgxhdnZYzIzrN1i42sg1k3veHN/gsFhgXL7B7GwjN4hchyFco+nANhmXaioIbRu5QeTOnLYocs3NZNyxyDU32ypoJK7Z2YzbSFyzsxm3kLiBnc24c4mb2Nn1eoXENTsHxm1MX8d+HSkbx3MpcR0TK+K5IYawyloosnMhnjsfpvwGayHExIp4boghrLEWQkysieeuyaLZBpin1hhEKKyFJolmZrSD5vSE3bbGWiiSaMECaFJrjiE01sI8iZYsAHew9jQLum2NtcAk2twGcISX4nluLTRZiMICCBFeRyEaa8EhsSKWawsgRHgtnRtrochCNBaAI7yOQlTWgjNo/z79/ouddonDYR8QqlnWc7vzWOox5rlR7rLkIlweAwkTOo+FHmME+laz/gzPoepsZv05eRV6jDlm6s5jhoARXBMmAPK9oceYxwZr8pT0uvuOSbqy/p1V7URvpQZjfOqmim475urLMJbCF6K5PK7UdEWl69o9BMbNyBgYcG2bW5S5UjPUwHvWLd/rZmTG2XtmgBuMjYdUknHdz4nBM6LTWQhccLOHVJpv3dDJUyJCkyYPcjPfuqGT64PdpMk8Tp1ubnadZeBb99p35wX+NlQNe7Cga+BtK1DFnLj5+69/qfv9l6xZdjs3fmdU5fY0hovSN7KBi9FuhHG4RC30L7czXc3+Kzqgu5TYw75DITDLeVwQR48tlajxDS5cc1fzUAjs2fHuLS0Td9zTnO3Lm2k9oam5pz64HZN7g/G9nuHjEZehqXnRvryZ1hOamrueoZjD4EbLYYaPW527qTl3EWb4uNW5jWR+LXhnbOgoXc+e5uxDxq56TDBTDKbm5Rakbq3rzjjk3NBZr7k9vn9uOuZ+e/xtaH9ezEwxWt054tCbz+PqaJO7/blnpngUrB3EhnPFj+RcttslOxPT4754Lol3R3SLcjKje5mGznqew+LfOqTvHnruwmsmZwLB7Owy6sC4fIN787kLb+isZ7COO0UzEuNYsGegnNg5i1xyMxl3LHLJzYFx5xI3sHNg3Ebimp3NuI3ENTubcQuJG9jZjFtI3MDO7ho4l7iBncm4ngf877q+/2I/J/bP00O3yqPlbPOhaBVin83eWWgVYgiUIX32zhqfzd6ZPS43JrHPZu+MDr0biASfzd6ZG4g0PhsNXwZBjlOB7vdf/+7h+y+aCYyFjYO4DJA5FlbEcEOEzLGwJoYbImSO7DpuZhuwiew6buYI2Tyym+JmjpAVkd0QN3OvS4YaqDvPMdwoG139varDDfn0Tluh6bl0563YyNNdz6VFnXMYQdiZ5+76KHn0nnvkFB15VnXOGXa4kdCNGQj2fmbXUSquNLJnTe4sDedZlEx2pC2MeViUDwvDeSg1yblpzEORD3O/pctJ6nnuzBkxFk3OO+sWuTNjAt2jtOmia71uXnQXXfJ46K3b5MM8DNN6vekuXownqfJhTm5QH4Va9yJ3drICvv8ad9Z1E13WufOXRfLMeCtaCk6Iecyvu9KGzgLXk2dOiLmLrm0Y99ZtkmcePGhbo+lEbgvE/cmb5JmzINcyEBzM00xdD4PPFuUgVmXlwkhtxr4W5RXSWFXKcs9iD+PQiryCB6g2U9ed7buag2BmwbN5iL+lQVzkIFwS68EnTV7BzOiJPXxvmOPT5BX4tRCIdXDVE3uKOX5VXoEKJczmoYj3xJ4mB0E7c55Z4FhKj5+a5yAuD6AMeYUiVxCGVXosVZNX8Iw0XogiV5CGVVo6N3kFMnkzltIdtJscBPsqhgGU49zCyQx6Phx3QncWwlMpC9yXA2KhuT+N3yYLEYZFFJkFHk0aLNFkIdzc3IG2IrPAkok0yKfJQtAk5qU82LN5nl3wOFVGIOZ5CEbJmsGpYUaaJ1Bdz0MUuYUwZNWzgJo8hGekUa41uYUwZNXRtyYPYRADL0SYYKFILlnU5VVWfU2iib+1q03m3chkm9tf0Slw/U3K3Dq1QEuuquBxG1s71QYGuv7GTRId1rdz5AJcwxBdlcP1BvwMw7YM9MyDua4jtI1neRHippQ4Vn+0dZcxr40DOyeWIo56UnZvrkS0KVLF4SjJaNXudMf2AOhi5JUSMsRjF1zi779YaeaKbHvLHin6YZJ3FZNRFm6MJViJOlm1inmXaYpFkpcuGR0tzpNwR3w7T84VFaxbKPcU4ae0MMaAlvTOa7nzWh70ww/64QfXEPL7nnbDC9gZDQ2LESETpqi5lJe/pdX9dbK6v/8SlzJw4KQZUxecj8KgrkMMRSbNYQPnzDx5cpGubu5Omibp91KDNzkzBwhCdswzJp0zM5anyJkN7+T3X0xGiBvnfNtwo8NgBUTXYbCKcxdJ8orDHMRqALYOYjXcWHBYCGIZYLtAQ3z/NXLTXmDAjI9xPtORpcKjC6gsWyEF7zYGNG2IjXyTMC+eHF14f8u0RCPNaXe5vrTx6AovjXFd9ntktNYDyiweDaa10PQxuA7cES8yqaGlhs3a0A1pe5u0FDc2dAOQlW8woNBizIACCzeL0mDoelywzV8P+7Whqyt8Nn9zMo3CmN3HWBtB2DqxjsaMFck0XxO3gTKSzJExI8lC2qy5PMaMOUFGy4BMU6XNQoKMXzNmzAkyY8bCZFcHLdwMT8EFohfGfEvzN3CjLV1GJ8y5nlDdcK5tiFWiPHCYLV1yQuBGI7sLbrT9GzjMlm6RxF2gIr7/0jNZEDQWiqhYMCGCPdpExcx35rAiKhZmVttYaKJiNiGKqpdqBrQ5oYmKUdUHY6GIigUTgsYCo2Kq/qVRoajWvPrXFW6WuE35r+VwUbVm4E3Al1d3x7evKfR1NZylcxGHCG2Ymgo35+FcG+lOP+6GM7tnDd/aVBgFxV7YD4v41g1Fq5jYVTme/HTbD4t4MVgKRUws2A8FLy7QD+Lbi9HcHxZzXxY3HyyACx+WQOuAAHyvC29XhV0/KOH3/dcIMjbP/T5zZTIgOKT9hHx6PnQbaftm9sJcs04WL+ANDYtXEICGDdw3zzPaqWNSG2kCDtzfLjR2dkBtDiyb5oi//3ozZGHOjM8KHzbNY/rN1TUuxS3Y9uPgCg0rugkkK3wOlkSEZo0F266CK4xgYrE23bMLXH7lWu0GUBbqxZ3CWCNxO0CZyypc1jWvDG8AZctAYpUk5wUkzRqQ2JvjuD8OE8u9eAx3qoxg+X5Y7mw38D/YuG4uY8t3UcD1g3J933+9Oe37lM+0IGgssE+p4wcsynBnZ0YkLYc/LuXL+EEyFihFQx9pd4F2Z2caFjQhVqR8v/9icHbMthzRc7pgT9msfyeDh/bncxs3sC2P1g3JPZ8nsHhgWweMGrble3ngBw88sbjZ1gCXgm0ZxA0NyZk6TyzOpAIxuePE2SnOEZmZfMvggxNsPHGHFALfhsZjhpfRzqAxbG4OjfRtMAa+JR8EbiYnhbb9fC9ha6llvic4uF7OQQkHGmbc/OTbcShszo0MNLC1jvmWMpQ+egiFNbxody1MPjPf2iBwNaUdnYYXHWkoxk34njERFvi24cUQIPPkM/OtQI3vTZo9NXrTeNStsarcw1+FKaTcg1NWRdPPVemtD4JVfP819dUomWlm0HigvLVbNo/hBmfNspmWhq0Hy9t14BrLZstQWw/8bXDLihiunTXL5mBpuIaS8JwCXPMvHcW133/J1fIwVTplNBL07xSqzpeZaYMDRzYKU6Ka8ahk5RQN9W8tEm0O2Ckzg5ONzMqO6Qam5RvMymFKVDMeVU30JWrFyGTasaQlJ5tpC0lrVg5M2/hpTk84h9ZIWrNyMxzNktasbKYtJG1gZTNtIWkDK5NpKWnfC8DNOV6GutbYBy6VbXK8fxd8G5JUjnQtsg9C2LbI8V4G39JYHQe1jFcgg48thAZRE7S+wwiGMRh7W1gIFaLGrOgwggELDi40FkKBqAlav8HZXB+grpDBWPMzBeE42dxGmCfJCr2/bCiqo19VtsGxXDO+I2WNjeCobZFtsN5fNhR1niQbI2pW4BfnrULYW/e0+Tnypy2wp8ZOQ1bc6tbIYxZaum1iU9y+DKAzbynSQCIb6OK4gULRsmbOsWT4a21wCo7VOjl4s2oeQQCcxzg6Wu2GnsuaMTRjSYoWOFWrmhlvf/+1oFXNu6G2JW/pnSfGeD5c1VLHuDcj3OYc+3ktat6P3v3+6wPA4Su5q9H1Hp1C7rp5JoQHSBV2wSqu/TRs+H+1ld1ch8/524NQLtoFTcu9YtZIYxes0t9/ooXd7M58//UBlWOtJVlJWfIcZVnnfbG5tUc7LfK+Gon8aYVjC9rRvBsL/uRafd0SUZLbJu6itjnkzWDNegiOmyJ8WhuaBfDy778+oHphJXdRgyZrlrLeNi6jRmGwngc6mTcWce0nFS88Uwf/1X51ntY3Z3BCFmgiM2xA4V1cGj5lhqcSs57u6NkSVKkf16fOl+Z0EZ4MO45zkWHn5TaeBHXxEnCUtRZ/gWF/eJOhgTDI0i1MCo4Nwx4pjj0dz8Meq5tAfvNNeAPHznK+T46VMbqiQGzOhxxodvIxnhzL3NeIY2s+DCaEjVmHZguzoOHZgg895zHM23UPp4Jnp3z4yoT45JrGMJS6sWYdqbKFep1tizHRl9l2c+MwW77Bmv2wmkYJphU1jSejKYtaLYnyl6KWA9qpmtModvOso2IUqnyDI11ppK5Hm5OTwxBzi9pm0K7javYNC2zN/zf1jDdCDlOE1n6/edFxW3Oz+dZ1w8bHzA1Yy880bJQxXspPx20/qZ7xybcfUj8e5GLgW7/B8rbh8ULeUt+tkreBx823/zfqx8dQxFO8ZJW8PeUOc/6XiQ3eBfP3dRluWevBQLZVKSkXydqNedmEUOR7XUds4PllGR5kLdNh5Nm5rKU7x0Aacbq0gK/ZtbwH5m5ni20z2Ko16sA9zQopS/n/oDXjm5As4KtWbboJDps56GWcDaUs02FjKXuRu+by+FRd8+RDSdmrHOs4wxwZdqfV2MjYN3BWI485FHzjGLB3cOxcHlvGnjbxZE5xghMLlLF8JwUvbwFTEHonEwvmWAJ6yMZ6yFyBBe+dWZ0A+HZewSKW5ngQvL4IzkEYMk5zPDCs4eWGhnm6g501huZP9vzzoeSZGXbMhk426GaYYdnsgww7ZkOmxwxkNMOSNckWAYlohm2YMKTH+IbAsEQ4mmEbJnR6zFjGwLDkTYpIStgF0pDIW9sE9PtoKFyUsKMCiWwo3JnRDxJ2lSQ0+NYmAZV0MBTeIGHnMNuzofBkWIJjrklYS8Nx1aKlIQHgRMxonYbR/OcS9vmQVes0/t4gYIMgnJd1pVlLxYQcz2UyjuYNApagAspSKmpKSLImxeZcGJKzqfwpNnkHWMXAO0AkLqsYKEnJFUG+BplZFCw0cjCUN/INQWb6HhSFEOZty1cGljzXbgxtucqvC3jLUpPvpCCnfCW/spECTy/I10ZmNvy6iq8sM0PZDd8Q5Kv5Vd25poUK80aIDJMZ2jCfAckSM7IwrQG6/axecFrMcBi6YW5r6lSXYwxOljlU5pCv7wwtFYdxHdJaN6dx1i7x+6/3N+6ccyGdPcfYaItQPI74teZClyMUxbWhSKHh2IILg9dHWepYmf2whmM/pmknTWIz7DhkQdubDEtDlxH7hDg0w7p6kW9g7tEMG9CJZmObxoFh+V6yseNfIXBgQ+FXG3bq2ZhhxYasbzBmgaxNhmWObMywBh1QFhtIYNY2u5LhC3Z1/U2ocTBsIbC22XUuX4N3ZtCB2yIRBmnWNrv+u67vv6b4b9YxmIdZBsGMMIMT5EzmZBlIYFEZ7V9atQUP0/uw/Rq41VUTriEzt9rWdXLBVQhOyYZYgpsquIZsXqp75uHvv/61QMWtJRPSqGVsgoYyYxNjf2vOhHbC2JPD7Eq2otEW2LVhweCE8Q2BXV1gY1zBHLsVWDCEB9x/Y4ZY/P5r2rxbbE0WpMBlooK269jZci6XhQsUzaxVNA6W3Nq4WrZnzdlBPBdVDrZcC1cr5HNduWDxTJFrbm26dkvgiltlRlCK0nCdoxmZQSMPkltZmEtLgOkqilbHEMiWjmQFZqWNaxa23RpEq2MIhikyvhXAB4Vwtt1qZnV860T1JFrFwBObN4tWcjCZdSxazcFk1rFoNQeTfRrJGljYzDqXrImFyayNZA0szN8WktUsbGadz0O4NMTDUVe6/wsMAQexiqhr8P8XmQIhiFVEXYP/v8YUCEGsJup6eYDHxPfKfhaTB3S+5sbAOK9lFT9PdjECUBgDRVorKPgm2eUAQGMMzNNaQcHbzwrgF3tfjTEgdp0GthSHZfhgbgwwhjUOubrDxjzaNTcGmgRBoeBDHNZyuDEGmgRBoeAD3tDxrrkx4KCAI65TzMBs7OfzxN88HOnJMMSYjFiLwvH5kB9yJy033pw35TYPGkNYNeX2b0NDOCP6jULlbxscwIJxS99//f1hXgt5KzSAtepfhBogErFqyX2ZZz9tlNcYlzXHULGAkBXZY+4mtNB47iW4rDUytsNPzXGEFW8bzxIw3atwWXMZ+wGj5558ZB/f9Skub3WrWKcGGqhL0ZKbrlRoPuRG3cGKmOOyq5bcf3byHF36i8CUcStk8/e4snAJ2MVdktw1o5jg9QZQCkP+DXMbNhgKwFaBXciw7poxnuB1FZrCekHiAcmwdPJYIrMC7sJqmIKLPcHrOizFLTM96yPwq3sbNe7/dbiLTQhDtmTGXoO7EJoyNmPn02Zs25IJWfeyBO5C2/Y63CXAUlwFYIHnBnC2V23buhVXE3C9Dneh1FwAT5kPrXUZrpa0BPLC8IWtXbd+K7oaX4amhAaz9ue8htC1YxXkZV4fOx1Cm2P61yAqbD1vjuU7ycYrYC+MrdHtc6CAbLwInuLm84lhi6LyVbAX9ySyneCG8ozkrICpWMSSi5mnGIvYq9AX2hnMU5hh5xL2OkQlSNjAxmbYQsK+AfpSsDEZdt43/i9Opw99412ZZQ+pwF0HAExjGBSglkLZp06xbnlF47LpG/9np9NfAsDMEwh0x+x5MUhLd4zKfp5VuAqAKfIHDQCmyB8Efyx4XlTJwR+z51VkFa4DYJg/GKNc53AVBmLn2QdGwBjsmkdnL0JgLF3ncdgQ7aqgKpSuIdrlmK1jYI52FdHZN0BgXHQoSfr+NgS0CZjtWgMpcArM1kOBG/wDjQhsETjZtQxS4BRY6DPvOhhnCeaQgrc3IvD4o3GClnx8MsxfsKwNXjPyZ7UiCOZqk58lI6f8rFnWBm9jrjb5WVkAby87KDwvsuxcyhpo0Phon1V40PldZNlGygZGLny0RYUHY0iBG8IuAMKwKZybt86BAnSnLoNrLmMKQkvYRSAYN4ZLPd4LnIAF8mVwzRxTYKQAHR36STRmxwEut90cIwWKxC/t6wJTYFnqwixKTc8vCD6S/R5ysSfHhAbEDU6gSf46gFBgCk5a6fuvcTmhO2xe5NcFvMWh9m67OQcVmF/5lFIsAAU8NvY6v67iK+qO1Ky4ARWQXxn1KUAFCzIInqBM/MAcKkCTwPZqYfGughUsyh6EuxAm0hRQgRCDcLShsHivwgoKsAAhAHTIyN00jedggfm0gnmmoYAVGI1VtBEMOVbnTcnGYaQymbCCCtCsCLMKilxDAyvwRPo5WGAOAWAWjE1d5mCBcVZinmsoYAWWu5alBVSgSP+nyXNF04EAFZhnJqpsQwMrCCViY8Sru7hek7CWhizcGktD1ta4pfw4Q1tIWNfgFFnXN0jYIAkvZ12ZdktTO5oMbSNhrzUKmEvYFdLQgxLF2kWOdi5hL08/DAOQCoDVKkkYJiVeb1PQSFiX26pXxiiU+jye00n+qDo/5ZQKv4HS60E350EWeZwUws9TreFxSk48yciSro3hgZ3h1/0UB3nKCDpKh8fAu1bwFOv+caG14+MU7f4JD2kXx0m3/TzlGlyD6CSAm2gZScig9xeD3l9uyzqSdz/ca9Q8BQYdwzv3e2dQZxn3noztn6eFqWeP5eRg/jwV7z1OptKP4OTKaG1sTJhtdLx39z9gSGAPwlAr2ykHdk7XecMtptXHkBftkpt579Nk7youOxkzP0/tm9MYID89aDis4t4VXPZHZK/Dm44A2R1u5DQ18f2UQvu5FTQ5iaSpbgVthAe5IUWhCqPVMr24QZvBXw2n84x3plJ2yoyddkolpxvZS5y1S5309H7KGPzwHp9yBPyDIfsHqfDgyh6kwka/fyNeeyOfbid/9fmUcnpnBe7hp9zxQUoebgJA+h62vU9JyB+rlfKUJ3TQKzhYWHJ4mpxneAbEl772dbpBEbVFWXajhr/OvXfWvN7p2N/Jpw/KhmW3InCv7T2eJV34wwjCN3AvPTwX3TjpZejWqlsRuJdZCEZQXSPi8PqHca+LBGi9P2i9PxgFeJDLHHMNqVVGDB7kpwd55OGudY7EMmD2htv2u9xLGAvtXlpKd+7hzvO506N9kDafZjlsDrVS7m2MVm2UZRujVYbOBLghOWc3n/5ZSydYDqPZx0/uNSQ1BOkdiSg43T3cyNN3RnQe5L0gT6/LPQNjHEcmJbvbxvcyNpASEPytYWZOQJB7w830DeIJ+VYE7mWa1YDqJonv6MJvcm9nkfC91jYBSECedg7XQIJPu21v4F5DywgXo+XANDABsM6PcmP3E5zhh3nJ6GZeHk9gaYZjAjOc4JcvWITOSmAGh1PIIhsdvM3taIPopTC0QA5ZXldWNjh1fo0mglnaone3MUwwLEE37mA4rqe9n/A5P7xrjnawl3fCIWAGbkKwl8rZIdWNruBG4b8xTOSQ6kYjPQRamXDZ3WCZScTdw+x5hxPQxrXCDQ6dX6ML48DwQaQsEY6EbBn65zJqRt1/V/DejeYKVoPz1xTSAWhIcRzgh0bcfpiieIPg5aVwp2YWHBBPboTrvJr2TsnwhyUvXZ2UfDND2nIpKhkCBJxvCJqCcp6G8C9rijdIXuJ3OXhhXIHDfd0pRO60ZR68wI8TUvHnKU+dwInHCdv7c748dQaDNto+G1e28f5shidQ+G+8a/uplOpH5/O3DEHvbthJQMbuebZUgqH2zCUUoSLNgpfhOtYwsLrXAF1JYzred8qbO9XBg/bUH+ZdSsKN/ulG42kjQCjU47rWPFTpWu5+2F0LvMtSG4Z5WRBAaXqjSXbjXb01cBmGqh9MXT+4XwN4HzZjubKN8JONGnsnpx+MFBx870E///B7eVcOriwAeN1ijiHSg/wQQGTNwBGGMg8CEb5O1l4seLg+dYOy90apdaOHe6M1cTO0jFGBO62vewBGWnrTCuW5P3hqD2ub5rbxhA32XTd9hHKaknOjHbuR/3e6nb5tgXuvtssw8xIfYeYlOwWW5sYC81Kkm6UDJpdZ2MC8zn0Hljb7m3n9XrO0GdLM24wisQpynpyMbteMzLtbIDNOe2FwyA/zEoTGu3qjl30jaW60k2604G62c5xg48oMt9nI6AGEwGDbZnaip7CTnQxCMIzNcJud8ZV1g0kM9eUaaAXuFJJneNyTJed9wGl/3Wh/3ZywJaffyTl3XuE7ufdugczrfienP5gnfFhfOr5v8AmtqsNJfd7tgxG0g0C4w3qY4LaD/t1Bqh+MQnS9yPle+toHPcQv4ncXjZYhzW/0v28ss7jR/745pkvpcieX3SnT7/Tg7zy1u3veMXZU3TbKpzst73UjdlxuZSAovV/G4jdL5Mvcu2bMDJOSgXmJsg0s7QyZmdeIN7M0xVNgXoqcxNJmfzOv32uWXjVuxyrI6GjXKdllo4lA5t3JZ2eWLjsXFCNnguQ1S5t555I3sHRg3kbymqXNZI3kNUu79Pp3R+84q+jSazPvXPIGlna0zN2a//OJIz/MS4eLRn5w5Oyy0ay70SgLjpxdNofF6AIFRy64bPTqgyNn18qVkTzg4MjxvcRSrJto4uSdzQYzrwPL5NNxb5tmrocjvSGE5mDZPNIbQmgOljWR3hBCc/zXgTWHupr4rwNr7sc7j/++Y76J/VnK2BBCc5bNxRTsJDaaRvLDexay/G1ov2Ot75Jl+2Y2eg0sMxaWT0mxjWvYqRR2e9QUewcF3EFuOEjfg6b7QZsolOy4DK2aXuJ8mvs2sUs578oXpc4XYThshMtY1xtyxDY9aLjfXI7k/F/IPRsjMc89VzliypyDuPGDivgNOWLqldRSqhlk4tyz88lF7rnJEbNPzmzyyA/3FrFe7vfGWOSNLuqNtv+qGHIX67VhZ9nLU3MJTBPr9V2hT9zNNFkUQ65ivZbIqnZn11tPlwmOGOMFoXmUS+sXWQ4uBXWJnXs7hiI9f22e1bPj6LK5UFoZXES6XGFqKn/r+SaMWTgfFlyuxoIaWiSxkTMjQh9n967iMlfpuYTEvU3dU9rhCdesLeLeFVy21O6dy95mhmMjp41maAJmxjgUt+JGbP3NqOVijmQl04sb9AhRAONyC04POAvXstGCMpqhkdOF7OWAB2qKT/Pa7rQ579QgAUfpelLXOrnluUdNOGrnOqMCn7lRZmyumLSN3HiZf8Br4yQSxiPTDEdbGb+J7O1uBd/rdkHFQFS38Q/jU96ARHZ0eQ0SeR2y15E4tkc193LmDYt/Cpb+VWTvjYeWmNfuJFmaLkxgXg/Bci3zG5DIFtNrkMjrkL3M1bmTJKc4cXAZ5ziYRWwL/1lkr5uvJVvYDGloPC2EYAuTpW0hG4nsejZbvW58tgqJvAzZy7GmYl7rwGbK8ypsZBNFpmi48dyrqdT01T119dOwnOuwkR4K5GnX82gvh0N7IKkDDrYFFmEj6X4k5vV7zdJmSDMvV2aW/jAs5zpsJN1Gj4wln51ZOopec7QthEbyXsZGBslrlnYOpZC8gaXNvHPJ+3exnOuwkW7PSpYmn1nychw60UsflyXmvboz8hM6prgXBd1Rz2VfZQs8aHE+Qsc81505U1Fktf9qlph+nF22KlHx30f2pvSFHTnbAk36wokKu2xO1M0TFcGRCy7bIiTyMmQv+VQmAiNoPuAm0vuryN4U/3VgzSG0Jv7rwJrZ3yiLBons4QFNpuMqEnkZspfXypFeNjPzSTS5B1tabrbojncf1j9no3u30UIOHVPdHY+uoEesVzkCo9b+bL8f49IZQrPEaCJgrqFiXPjT6uAfTKE8GCAJPQXdrY2e54OeZxWponxxN74/Ubc/rCT+/ktlQgTyWJMzYXRzK/7QxN6dy8gL7sbnvnseW8GMROjG5757/Nrm9JS72/F0dt6fnVGI0N0u9Ix0zwlztL07j9U0Zo3vDT0jHW8gn59k2fdfMoTZR9LRK5rtN1fVunNt6Bn5Z3mXEYTUSdL+vwdQGVnD94aekfzap921wLvi05ORE9v+2y1ixP3mvuWh8b/nsNA8cPvpZsqrzWO3n3bpdmjx37RzduMmCkhPTXU7Z9I3jQNw43+KTV62NA7AotspNoMl3eJStgDnWnHgimerNGOtwsQVD3tzusiNO5pxQfbebUEW43dCe3030muGXTUD5zydxUj3ZgSWsRTWKvxaSLy56V4x1kr+Gvv+O4nUTNIOjf//rOQNU7c9DsC9aJqp23xvaPzPrwVNYZ3wBzRFI3k9SVuhMk5c8XCVZiRbGLny35e8aXzbvGanG9/m8SxmfzL6p2mKSvLOR7Ix+HsyUTifOMfUHCdjtOTOaEkYZezomSNiHlpMwfAwbDbkByikwyhjR88sNp13IPczpuxBxDuF/+6+jvS+D6qaMJ44DLikDxbsA0Z5ad0yZUzeZTzYfbJCNJc8Zt4Nkd953LYauG2O9sDtwLuO/JqjHbc171JqmqObIdrGMHg4sXk3xIMd47UhQD4PQ7TJu5x0JUuCmTh3fvOkq+sjtBnuSJm4Io/WjNAmP4YR2s4YhEyczVXn0YzRohFLqu+uVvMIbQ+LdyYujNt2/19XYLrrE/vtjarfWZb5An1W1Mm7gtNINaPPaDetq5N3BaeRagba2BuY18kbUeb6y2W176H3T4Eoc2+yovad1cPkXSMnizpj825AWRYYyaLOOHC064wD7xplaY52wKWpM7auulw77N5Olsbm3YCc5BuMe6xqhxUlo9wlQzeo36LfWYMQrlC/5t1G7rpyvkEIN6hfx1vmcjdwtHm3krvm6AL1WyF5zbv/nvH3X4w96GEBPGvAZMHcpZMTjOACeFaByWzuOgjkpzRWK+BZAyZzzNaZNbIur0QwghvgWQUmsyGhZC9DZC62mMPOKiiZA2cOSRSwswpK5uBDEzijaq9gZw2UzCFb3gmHGZoQWQg+FLCzCkpmc5dhBo7BdOMjB7Oo6jzNvQk0BG5w0MldDYpQvaejO+gUUrJuB1wEMDw8y4XszLeFlCy5N+kEBzu4MqcWSJ0ku+cNhUNamKEvmrGue7nMvSmt5UaKRdjW3fpdOUNTL6S1Pu22/S732mi29A7h4HlqzT6UPXL7087gUjGFCdoBJuDcGBnVedKAsnTnIx4xFWlCvlCghsncZBLHCugBBTxMNfGbLEnBF/K6AS5hPCWhbjxNY3LOtRkR+Bj61hnMaPAMf+sIQEAP+Lc2W53xsoNnNDDPnUI9wSHddZFGJzkywRZ5wmGeOgExjvPybgcwY8C3G8lOkUyaBVCOp22fDCvib36Er0M/hitcFb7vYF/X11LzU6AGSExAmn2Ysvhl4Xv5Gpt9T5eb2Mcf9nU804DGPyt9r7OZK9iotx90sBKgsamGusy+q9jsl6WvfDSm3hxgcDz/Mvcu0/FvsFCNTrDtcNnie4PtsEjH8yzCfACGolMNW2P5Ct/AejUHGJx3uu63BZX5Z7n3uip29TwpuTHkm6rYGkv9z962wL1sOyK/zV3IF3VueEMf89BvnE+rLsyLOkL4tlnv0yRPM/7mGIcq4Vd1hCDvNYm5onODW4gxWhqa3oRe0O6h5KcGh9HwDX2YLdTpzbldTGgXbqammc3k/MMx6pAJsTFLhgolz85uNGXMTd9od40qyo3JfR6IeZwUC6cO/7Cve0S74Zi7QRvF6I5L/u28c3ToCmH0eFEtH1JgYRixp5L4qX0mSjNXlFOzhNoJ+ttpwLAr1fneqtND02WaiYxTmV4cA+9Wdav65jSYrWWdmNf04wlxFgcPKerTvPY5xqwCXFT9eHiD6A9WwIhh35xnZtiF7QaLu/Mznxo4WfVfbHoxF41rQ8twMzXX4Ppkw+NDhtxuLVcW6p6d9W5qmZve0UUZSFNzTO7baYUdJ/o+Iwy0B+iFVx2hmw6MVTfmokK56LB8Z6znTlvnTqLfueO7a6ZcBdhUPhfVzF336KYTZVF17AJ92w6kw9fJeH7aDmRUbq3qqhtal7vDftOBt+jLU3R8CMie4MfY9C062lJ2Guey8yxckrYzSbNTJlfdFppeO1W33qLL/4nVn9KXZgItlaqvbtNjv+jBW3XmKXo+PNzS2bO3i562D1uu9E0e1DcPytmH5ayn+zT9FppuO1W/3qLPP72I4xSBLOcKXo76LpuK6en1wfzmDQrz/343Sk1OXzQVc13U15XzruDk0ytzBZ+H2UwLbKK+bwibkdVdHNpMAKwGua2KUrt9+TxK/TeivkX4sJkseEp7cyLFD/t6GtBfjfq+gc08p8VxvmpeoNnXuI+iJ3/DvqvY7JejvuMBV9av1bzARTOCfCss6qsZgJ8Vpf4bUV/ztDuXFFXIV2YLPg+zmRhYTQEs4g4eKR9MatsvXFmIZ3xWlPpvRH0vTxSq4g6c/WMrwXK2mQPYzPbzOCsyXzUHsJgp9GlR6j8R9S1mCjVxB2rCr5O+aeeu/dmobyMlby6BcoihmbvWSN8Qpb4sfYOUtOlbSMk/EfWllUv54slrfyDq201T4wXgje8mrzXSt4lSz6XvMin5F6K+pPrXScC0A4AuBx4SLMyg3GKIymVUY0IfNnCzAiV4HW4WYGGG0BQBAjpp7mRSDQtqAg9GS540dzsD6HLYN4Q73Rrh77JvE0bl5Q4tF5p5QU149tOuWwD7ssteMQWosX0XIRPegAsL+K0G8UCmbnBWDeJhFTKBBoy7nXUTgxrbt8GbCatezAFqbN9VyIQKF1bNDGoQD3OcVYN4WIZM4GluDLJ1M4Ma27fAm5G+x0k8tJOALqN9U7zzz0rfJo5KiGnoJNVMDWris0FbkCX/graopO/FWUBN3LeLd/73pW83C4jXguGebm5QE5/9MG1RSV9m6E6UfHZ4YL8+ASvdl9IRtqKvvy0Sdg9uVlC8ddw0i1MYAwqPzkMIkTvy+O97v//69/+//yJR5qe6YverZkAsoGq5s+Ks/pWH33/9xg2cn+rPqXgSwm/d6+Zcxe3ff2mz7gDtvTbzHVwGoYxasYLirexp4vvKfzf/0tgO98om+L/v/f5Lz8bnxzu5YvOrhn4sIOp8u823vv+SAHvvVcvDsnioRZ+TBff356k1gI9VvE5i8d/DYv/9rVTI+EM8qhfCfrgmkzWethUbp7hbgdjcsgqyEya+/vf/o7L+jY1Sg/+ciRtQWKma1d9PP6vwOQ2aFXz/pWfvvRX5UNmi1FfaeLD3X7VXx+poL2kwgwm/sGEo8H3WugVBhfGt5nfd12DFS91JBBTI/9N5f/8lC1aaYv7tZsrTfJ1ak3XtTC9//yUzY/Id0eOVp9JYCqLzrLYun8j03L36mU+W/1+/9Du1psk60xk1/Om1z/ABmR90mjMTP/vIoya+ddzHNqMl3jTuM7Y452Gfi5tfNYJuAVHnNGhWkMM5/D6NwSbwYhacpR7SVSe30EB680brEJV5xebR++lnD3tOmGZdL14w8qjNrd9/yReyiWonW1zl/9cv/U6tabLObN83YT/fv1k2eqoq37+j7Jw05pFV+vvp9Mo5GanqFy6nb5SU5TuN83xSI1/nTTp1ZvC/OimDM+eGyjuN/szoc30yM5qvOxKv+LzRJ6N77evzIrzPOzVr6JQuyn8q+kqRNvfpF3gevUib4TuypcOUlyOBI1M/G9VpJA0xDcZVuP91mNvFjiVGn7nyuVpD814P8PPEE9LMOL4wJtLV16SZ562HQYbXz3gRHcIYTp9Qwztr6FvtrTm3MIXHPLnmbjZnnCZM/Oadn57xGmzQ81ueJBFm+7iSYR4k+Huoq5/d8nTdk7KiF7Fr5NEpbVfe4IOFyAfhwIerT9wl78M00EFY9EG0aUcz/pZo0yl916C7VkmG51MPvCWi09Nkwnwvj3YOI3NJXScDP0burqLCD+e53oGd86jHz6OHnzc79PDxlKb5HU4dBMk5xR02/P9B7HK1t0WyLFQ1siigo9n7ZeQaQMUrXe5GxdbPDF1+CADoZ7fkj4Iyllmp6nVGRcu3Alnx6iAv4CVeSOOg1ay/rKkoja19ZkiQdrnTJbwS8uT9NcttrMJK6jYS7w9YvMu0zyotscjifX8C8ocj7Qe6c+ZMFhaJzVcf42tniaC8s/Meigj7K4XgHhxuYkCDwUbsLCzySgPOlztdQraNz1bwJ4En2vuQLIYmLuLfzspiF7FCmXOwNWVbaFW8P7RmYJu61C7HOu2z8ik7i0N2CrKOZvwtW6xM6bsuirMsKvIhNaU/u6WvSs7t6GUd4Zlx81hLakdQ9LdwtiG0LigavPBGPLiGB+nQ7W1R1iVM8KaiqGj2fomzpiDuFf/zBgWepoP9IfWbP7u9TJlgJ1pezKiYjd1hCcmrg7wYE2kCB1XmtpELzZ38AxbOMvm4So4tsnDeD0d/pd09/2d2WwuM8auP0YObIT1f7Oy0h0+q9ahPLEjdxh7zbyl1aesWEZEmcjEEyL3QSJYgi9ABq/zKnfMMd/ZV2tnS/GCvpHVohs/y21fR4Yvxxy8GO78o9b7cuM1oTid+Fnk/TYzbU+k29sYODTLZc/tg9P1gX/XmLD7Nu2zo0PDv4RZ4xCtW9GVr64dHEzSZ/IZ/3eGYDbobXm/4t5HrzRn/BcRIRYdGF4Zud9QBDX0bhMsir605t+oOFbze0LeTD4V+a/K9DX0LvdnlyAv9VvFvYcsVZ1Hxb3MWFX3X8G91FgV9K/79sKhOZf82tsZfkA+LsC6VL9LowlXyofHfVt3jxlZu7JJl8mFuP0zt3++wBss2WcnM3gKMI93J53dSJvSKPjXobldQvFUZz9ONej4UrTiR605OTA3c3RebVZpaFpvdFee6Yv+Mi90Z6+64ZQ1di501p6WIMvuSvfsWzs/151x4hwJnv/9uNyebGV7bPSmP50P2dTdv0soJ4xk4A7tYQfFWlnD7zooHvVfqyXS3PBKS4BHy9vwIeTVX7N9TZyq+sGxYQ9fZdptvPU9LKvLdF+75kLp4JJx/ToCTHBbc4p+n/Fo4WRKGD70Hr1a5LiuT0ad4Wi/k/nBVpmw8cOs4jqT0aZGCQRtZ6rJviZZlYpPh37xVqvOfUylOMPD7+ylofT6nQbOC51t/42pkmcXT8s225fH++/bqZGe6P4snCyJzBm0Xb4F62tqMb7XY5oHN5gFnOcANhJtIrAoLOeZyyN+3x9VIDa6VyzLH+ltjz2j2KZLllRczW5Xp8mKzFBo+mTkPWD74ZGm9+QX8qXmAyM/RWrP12PCrz3AmTV+wxujGmV+yL01jlXKs8XhtU9ovGMeI7IRRG85jRBf3X0ksa8MmRnSVrjMaNCvIkR+qLZqKTfzVa7XmptgdXbhsPb15q3U8y9xi2+n9FHwRzxoRplnXixeQtWfebQ4FmN6Wr1QRswAkF+BvzdeaXYAmTmhi29Sdx13+8xOY7yr7ME3c5bdo9cqHGWnuF87pLDuxwoKPp2VJuEjHzryCV6c189de2C5v9gsyw881zMykvu5rvOL3RsNwE1ZyDK3P71YYvf4bLkQp3kiT5sJccUt68TYPUJiLbGXMDGv6ANnavrHrwI2V9TeW8d/YdeDBLg0PokzS3GLWuBRr6N7LdgZEutz+lzTjxOqNtSQbUV1hUjN7MtyIyboR8dOd8Ro6PDyknm/oeGcRfaszLt5L1NyNmKxVd7M540e43TzjRXd+esbZEr6CMXp+i9ywkQo7BfVubfch6K3nbsk1G7mmohdDfjv9xCltV97gwzWDLgt3wyV27/k0DXTQ3zpcW9vQjKjKg7JwSl8axi9ySTOM2CrJ8HxKKuzGlpJHdtdhEe98EO98UJIcDkF9jNxdRYXnU+q6L1cBsBPaFzsy3m38u6ldcYc3dhnYjqty7+40jmN/1d7WyLKNN35jLUNFswUycg0O45Uup8wJ+pmr/RDk0A8NbPvMKWOZtTOLOqWi5VuBxnh1kPPgStCAXi21WqiNsKayNKb2mcdhmuVOl/BCyLN14qLlNlZhJXUbifcHLN5l2meVllhk8b4/L/kjC+dyM/l2DAfP8p0vPubXzmtWvLPzHoow+yuFQHM1mP1kEBuxTHgNEwjtcqdLeGUbj1J5fxRV0d6HZDE0cZGZEreWWMQKZc7B1pRtoVXx/p39oHa2/Nt5rXdaQ5+WT9nZxnlnBXVFM2KodlayTOm7LoqzLCryIbWpzx3QXz7cr72hF7F/B3FbTazlzpXdPWewyTa4+T6Txc2NuDNKcSfVm70ty7pQom9UHxXNFkicfK2u1NO94n96rIGnP7kC9IcG9FoaygQ78QoVXxi7cxhTOsiLMZEmcNBYAZXMa+7kH7BwVsnHZXJslYXzdpz6K+3uSL81Nl2teWFt+JhfO4N9vtgZgVGfUgdSn1iQuo09NhOEL2zdeUSkilzMEHIvNBL1ySp0wCq/cndsyoEwWoQ7B8utQzN8lt++ig5f5J0v8s4XLeMvTqG6c07S3fPUF3k/TYx740CyzXMcWdm3u4c4xc5BSd2cxad5lw0dGv492LfscN+yhr6OFzKdWWXyG/51FiDMbJzzesO/jVxvzvgvIEYqOjS6kL0Vd/dWrOg71wGrvLbm3Ko7VPB6Q99KPhT6rcr3NvQt9GZ1hxr91vBvY8sVZ1HhxZuzqOi7hn+rsyjoW/Hvh0V1Kvu3sTX+gnxYhHWpfJFGF66SD4Xdt+weV3UfhV2ySj4U9sPU/v0Oa7DEj1WaJ3jR8yFzxOSbB2vCHqTB40SDdgXFW5XxPFW1fT88tQl/PmQFEuEzD0asH7wND9cOaFknbEN5riv2z7jYgzKt45Y1dC12VryVEWU2KHv3LZyf68+5+AwlW1bc7eZkI8OzCJ39GRgRD7xpenFewOPEL+UKireejibfWfGgv0RMdLpbs7vxpMC1I/TVWLF/WqkdX1g2rKHrbLvNt55nwIdvvnDPh2O+DqfFCUILbvHPU34tnCxvAalFSRhWO1Yms0/xtF7I/eGqTNl84ORsKVOi28O5BG00sxSfhOERkthk+Ddvler851S406C5ze/vp6D1+ZwGzQqeZ0Dj681XI58rT8t3iPRbcN9enSxP6yTJsniiIAoWDenlZem4gjbjW82a1CfWsWQiygFrHt9EwjfoxdFMKr7f2DTztXpZ9hf8rblnNPoUyfLKi5mtynR5sVluy2+d84A9E58sCeMXEEVo3c/y+dFa82k1/Doj9gt+nTE8+c38kn1pChf6G02MaCbz2hgR7xZ39Wv7rySWtWETI7pK1xkNmhVk93akN+v460zxZsXpK08VRevpzVut41nmFttO76dgjmfNCNOs68UL+FOvlcdNSWq71h4LOWtmGHMB/tZ8rdEFqOKEM1P5RZxwpDlX7Cr6MFXc5QoHNLR65cOMNNcL53QmCVZY8Pm0mK1YpGNnXsGr0+JvCx37br8gM/xYw3inC3yNV/zeaJhRjCKHvkJuYKTlc/Dv3S5EKd54sM2FueKW9OLNB0uWLbJms9A4fYBsbd/42htZ40bi3lyLQhl/p2V9Z37jTrlTraF6L+vOePFuVEo36sU78813orruxIjciRG5sZ7l5hqV6owX0YFvuFNadbyziL7VGTfnRmQkg1Sr7mZzxneKwzsF36o7Pz3jHM2/gjH6froRHbcRHbfz1HZruw9Bb/3s1k2J2JmlohdRivQTp7RdeYMPjjs4OCXmcKUpPdNP00AH++wc7u9U0Yy/5clP6UvD+EUuaYYRWyUZnk8pH3fKx513cP9fUpfY6IPY6IPS4fglbOdK6q6gwvfTL6KSv4hK/iIy+svIaM8o9EjK4g4/iMB/GIFf3OH7nTLHsyarva2RZQ9WQzxoY3c0e7+MXIPDeKXL9dukn7naD0EO/ezWUn5OGcus3RVyQypavhVojFcHOQ+uBA1oaWytZv1lTWVpTO0zD7A1y50u4ZWQ54VYs9zKKiykbiXx/oLFu0j7LNMSiyze9+clfzjSfqDlm327C/nOVx/ja+f5Ye/svIcizP5KIbggjGY/1U8wYpkVGCYQ2uVOl/DCNj5ZwZ+EqmjvQ7IYmriIWd+qfeSpXWeFMudga8q20Kp4/07va6f3tbMudWdd6qflU3a20Npv5L2KZvwtu6hP6bsuirMsKvIhtak/u3WLtUL1BHrxvZQMTazlzhk+9/9hFXpxIx60Hh9396Cd34gbO+neqRWrvS2SDA920n2wV0FHs/dLnHytrtbuJf6nxxp4mqv9kArQn91aXhSUCXYi3zukYjZ2h2Unrw7yYkykCRxUVkAhF6o7+QcsnFXycZkcW2ThvB+n/kq7+wZaY1+AHr/62Aisn/cbdkbc56fUgdQnFqRuY4/5cCwe52XeQaEUkYu5tRs0knFvi9ABq/zKnTmunX3Ado/bYU+rdWiGz/LbV9Hhi93ov/5H7/2iZfzF7tt3Soc7pcMq76eJcT8MX3WWiJH6/c6zYPT9IMquOYtP8y4bOjT8e1D+HjSxK/p6np6H9zWZ/IZ/mYd/sJ9fw+sN/zZyvTnjv4AYqejQ6ELWPu8snq7oW+iAVV5bdW7FHWp4vaFvJR8K/VbZZw19G73Z5IYb/dbwb2PLFWfR4cWLs2jou4h/q7Mo6Nvx72dFdSr7t7E1/oJ8WIR1qXyRRheukg+F3bfqHnd1H4Vdsko+FPZDY/+mSi0iopwZ92zhUFHF02Rk5M6YT7eG4r2eDRcwYH6DucSempHC3IWnylM+dKdpybWIDn5accmv0rfYcfO1GyX4qlt4C/hMn7HPjdJz0e2+O8Mezlhh2tMo7u+HnFJe1X9Qs2zULNNakedqBTq7vK9FdXfUbBvttY5ea+r5Vt3gVDXBvEXAzja38q9qoOPhOH5BHdv6lGQNJc/25fOy6K4RB7lMMtAX2+iLbUYsUmru9Nt2+m0H/baDftu0iuyz5G5LhQYLdtALOuzFFzV6N+cOubIb88A354G53gcl8oMS+cEb1K2heK97GZyY7/mU3Oc5OxvvykY/aqMf5dkuN9pJ1WmG6dRr6PCgpO+4hLdwFX2LHTdfuxFhseoW3twJxmcczo2xiEW3+0GZms6Y1qxAMbZTqPfvbilNOMeD6JPNcuAkqZ+IEuk29kZq9kVfib5dRwOeLiOEFb0oGTbevyltV97ggzHnwzFno3iaW/lnNdBBW6mijifpGVpXUPI8ve1pMvLhb0qGB/f74OTAh7uIugqK9t5Oe+8gKvTwpGTiVb/+R8DBz5G7NRUoTw9WqR30kw9GuirqUiUwoxDkPLVtkN2UAUEec7X/+RbISj87MC/Nd2u+ezDf01DGPLpRmk+pmPk51XhfjT2lGu+rcao7Pd9qF85tLoo9PTgftqGO86srYlo5pGssfdEnJcRer/ZUubNbzJ20qSwUxjI3xjIbC+X+8NP5LjxRd5VNtjHS21DHU31X2HpPRlUV0oylGRr84ehFfXM8Bbm5KY45LujH88I8sArza6nHrYdtvdlOo9K3yDIZZ71/Xtj389Um69x2uG1Nx2hF3JA0cADbiQCH/L1ch/EdsNehhSh8sdwQQ3e03Fa0qUseez/rvnIb7CC4sxKZ4f3UfcacWFDK2APl1Y3fujE6e3M8j1baRmXAIreTLG/3RfQDJXlHA76XkryjFz1bt+JpaEsyMmodaOMuAN6vvUrvgTMl+HC0BbLHzw6YGW92a/6g3mkoY/7YqNSnVDR/vDh0L8wHydPx7fPdMefPZYJP0jfdp+Pbayr6RjLG74V5Cf4YX+udeQ/mDzZkGdE237JG3powZsVG3pq0ZuZG3vru+cgKEWQB4uvPy2tpZVlj7cCIG39758LujGU+TmbN82uMrW2OorGzwXanV16tYfbepxmma+KM0yJ76c5o9Z1m553nfg8uE1H4pNhBih08iYN7O65j6YqoYRXP/AtYukVx0mXxzEVYOuNWr3Y7TAjTK90/XyzMS5j1+XwhXeZ2U5INDgPwDoebLY+SiYpGrwUB59AahVYQTw6MORJoDpl3UX38D/XPjfrnTv3DaPPBvpMH5dBhPK2Da54uzDk9zXo3ItM24p6meyPK9ufYHKp1cNwLY/kTga8Gd57hli9i08VyrUWNLzWSlBfT6NCGeyvOabhhyL0ZOUW7MOChnPc1xsk2/izv+2JhXoI/NiJC3q935j00mKMqo9dk6f4AcmpZ9m9Vlu63kFM/bGY4hY1QCwxLXkNzDH+nFLi6XCMvwhKMDvL5BA+V2rmRx6wq31j9XWlyc7rvShEteAQNtIgO4WkRheDJr6DvZ+VnXhje9h5Im8NWLydRHPRmp/GGRSHpFxsOW/MmRsm6F+c+DBm+OjXjOXgS4WZ/liw7mC6vPC5q7cNMUnhnh/0Hdsho7PEH9dUq+m7sgtL4BJt7eS46t1X8u+zcVtF3Ff8uipHcGTFblcF4EOcTeCdYHzyLRZmRjdHAcOdpk8yishGnV3UTuDytpon1Bpxe003gyhScRYGieYAkg/Cb0jL/1iD8prTM8REjGJvSMh+vQfhFhcIVD5MlEj+vdSmCTXQeuqvijVt1yN19YdxDxhM83L+FubQwKX7+NfexSRPd5ytzv5nQCSdMC5h3Kgwda8LUE2pFV3iz91qi+m/u2NMS7+yvl07TJ7+Gkp7V29ChWcONNuSq25L6O/ncfFu84zW3MPV38rmRDlRCNyuhZn560ZulmTp1oy19o71Z7W3R9K2N+nHjbelotmaq16p7nOZAub+p1rs7XPVheminD1RRx91JjXIoKOmusjd6XDd6XNW9aDoRMWKwOfNa3KGmz1MY4Op8UtEN6S/I34oOHm/rHquMyOzUhRV9G3kWusm4v4s7ufDcDB4vvuaONg/GdJqVufNM6olD7rOlYAQR0wUPxpU2o1KZF7sZ6R2o7t5Aa3Z8s2fpgEY4zd+k5Mbb3dChWcPN3u2i25LO2Odm+rqH2ppbmDo9zTvY3Ny3i1HYe/AsjY2dd2k5aG0f7udu7mPNd7U3Wnh323INHWiXPGgbVTRzNyF6MxV9F93jnXbfTrtvJ9V3z5z4MD2006qoqEMcxU5fpKHkTq6+0Ta6cRfVvWg6PjEr+iBWrLlDTcennfpiN1as6Iv0F+RvRQfmhfYwH4i2vWdkNPQt5FmaC+v42dwbT3Nhr3rjd8qSaheeErMo/vCw515Qx5NqVsU1kqXANFvQ/txF0Ojk36Claf8Gq22+C0uYuyNwxY4tjR5hKtOcOpZcByViQ0lLjbupYxRCo/25i83yt9D+KTLtecGONjPOFSLIpqSjwuQ+c3WxC0e0Vs2w3xh5aqjjSFmaxzynpKNU9zCVdM7Vd6OJVkUPeOeb27IRSbnKrk43y7Fi3xbfC1t4tpUtU23/2sJzjNTWq+1Ua0ivwXSwfivoEKIHXG/IKDh34DvvMzZ9HeN3NN9xe0foHYsv1hAi6eYH09d506vnlvwLexLcRfAOrEWu0td0SDhIclTAIPq9vG/F14zF3NykrliZMZM3W9uWfZTgNwL6qw4PtvDsFxbdIJoODztj0Lu7rhVVH1UevfAWKz/2L+TRF/nHy/zYVXn0gFsxRthYFFpiAV9i/jVmxPrN+thr8Nf8XksYyxJLDcsH6yzfefdftOdDOWmJaGlvKefqOksu17lbrts7IEeZd8wlN2dpPV2p0BeNXD8YRTlOlu4TfC90OKlb7cx3m95QRQX7ijzhjmKOzVAONNQ1IXmBAnF4icOGHZTzJthEg+UZxR7MInSbmv2aRe42MAvamEUON+od0jGzSDp3i2mfpYOmppnFiPc2Fw2ukPV1J83DFXYYdHY+eWFhCf4YX+sSW/KY4Vbs/1LQNty0RuzO+a4Tu24u5ZvWiF3/1jfNqYG5okkygFM751rNYshC5BGe0oenNb4x9rI7osgj3tmTYmdD6od7yYUq4fl6N+ZVN8dIir0Zmxvi5MbbGllrFIJRou6zQuqkzIC7xRRrMCbV6FOv1+iGgn8r3mn4oeDfhLVyoaLxU/T6AibK2sbKwuvlysIa/LU5Hbxj7827aFBKTUanyj3+AazVqhzWslzTr2KtQp7dEsZIKe44oH7o2RvRlJAFXG+zBmOMjCbyet0/InQcKKSyZwuFzgCFRneHWrcMC5kBd15Ys+OH5ya5O17IOLjzwhpKbtSmfyEGVeUWKOV2RlZ3R6Nt/zY5i2FU5xUl5w53oEPYsffmXaxxh9JpGoXAE3JsNtzCNf7Q3fOeFmUkk4yadxba3OxzUaYzySjLnabm2PmCIptd5HkSJqqpOSbNAiaqqTk2UsqYKNL3sl9o/82oNWPOjBgz3qvxsxLGs6lpMfLTGM+mpoUxkIDxbGpanA0ssB+X7VTbk0bhGkNrBKzxq59mp+72LJuoGicp7Oza20QwdnY9eXjWRRFxebir2irrlRMlmqjPxm41q85tmdex6txW0XcR/6buUO5LQ6vN9bPWDO6j49ky7Hh4s25xNIl0uLs3ebHe1BnE752vYaddslPr7aTO7nGYxA0dASk1p2+z3mYNX7RLvqyPF6234ckwHTz0a5rzQ3VuoWuEI6euK+d9sxXvBKkb9tnKJCU3e/nk6s3x9WK9qWL46hp2xx9o/+6WBJ7Ca0s3RMfn9G3W26zhi9T5sp+1aL0NT4Y56dYtBT80NAs401A3ainn9/KpPXdHvyg9Q9Yo1LH5NI0XubreB62rh2sYaA0etOWsne6OEPE0N9q/GzXDRrm+0yI9uGPfwrs7PBfr9S30GszrB7VTWO8i/vUZW8ce7J+Y+GENfcMcH64hzPExPovWq+2ScN9oBfkW+r7ZpvUJhYmLHv/nM+Z677xZgQ7mdVptd+ePQ87dkdO51LB8sK3hG3t3d26vt1mDrSD6m2m9Bm9ePbfAk/a+2Pk18K/54TJ9Ax1CtRjpYBkVZh5Sgje+dKgZcnWQ3+saHGOeHGMqfF5rHPNZ6FTgKspCt7hi2NWkYfYjtXSYmVtoXttnjpTZ5vIdcgSD1EmzEEmdMN9wzmeBOqZDwQ+BOqRD4Adb265CCxld3xajVm0TGIlqzKnRpebJufZPs6SLOIz513reWMAgjaznrSEtq33nHXWnJuMd2mmDH55AbHvSXQptkQYdO19vs4Yv3s0v3wvPHeF6N0quzUOmHUGmjDooo7yLh6V9sV5T3WswfQ9GDMN6ncu3N2P6Mvtgqpu+gde544etba+3WYNvIXMoYb28Ab5v5hLvLZwQqe71Bn7wfbMm83p5N8MJ+b55vZZy3EWgb9gFf1vQ17vwegN9C34I8qGRv0FqXOYHn7Hvm7VIuIUNPxQ86TO2VA6yb84Plg+Wv6kSwHaJ4+tG7M+jX/Z5Q2SEJ+84QYgjOs/guXReryPe9twdpzWnOrsTcnXMnoVdFJGncLPm2agmjxOiocG/mOdx0lRzz0qc53HCGTsO437GhZ/VxGFWxUBCrjnYiPNYxXU/K2Tt7Uk0MQVHqQp/3tmHEHNsfH/eIecZVt23kLO0J3xd/hb3LWR/HW1u5K81ZCNTnd2xjm3kLznKebLG725iCs1vqzjBZT8r+EOX7cnfjWus8udX+QFpBgqlXJg/Yv1GlCLrpbs1EAVazUsxHbwyV0T4a5STgerzr5k6D2dIi5WZOmnH3htPqOIH16H4jKk3wxuMOXUtDOsvivWmc2v416dpLOD8Hqczds2K+qqcSh+eD9Xt5VRKE4cdN3MeprMFvj92KkF5PtTg3vmuPOyZM4aL/bt62+OIC1oRyb6z/ruZ2eBpVJ515ElQnjN0uC+CuzC4pts49LAyr8E2pN9L9L+bW3lvZKcVd6yZIdLMc2nmrjSzPg5WQBz0HL5YIfV18pWeZKRQ+/etc9o+Wxnpl476FKfw8Dhyx+2bKSrUAbszQcNT6Lh2fgYFZRfxbHUKBWUbnj1t7flQ9DoVhj8f2l+f90ye9hR4LksndtJk5a70ztNs6nb/7qZK26+iFasUee8rupKEajVowjja7N2St8MOdF6nUFu3ATLGyXieb5WM8bNTR6TnVDFn7PTNpxQ0Z+Tj9rq8Ap4Wr5zvjOO4cznAQ+Tt9sn4zjIWGO4hGY7L8gr8Lb6V+/IOPAuZN2ZMV9+tuXwlUciBjXw1Vc3DjXyd8fsLfqXQsdSYyfIo9E5SK0sdy4zU84kx0NBvyVUX7AXxv+xU1KzBndfYL2G63mV2UdPvqZhn0cydaPoyHazEP5gR+qJn+sX21YVWCLQxFbxf78x7GHOCb6/PlyfpM/Pp+BxMcXdGC32L2LnAPYMO96lxXx3GHY9QZ8M4qdF8xXo3xlS3gE+a762hb7W3Zr0FfZOEZa4sSE3XjDATXnzNUn5zFrpY2VnKf1/Y08V6PqQdMpLnz2ABO4a7A9Bc8t8flBee49J02WP/qd1VlkPJn4PesoMcynbm2PFp0iDEnBUdOgVguw0wDHUK3863ylDgz04dy59TxbH8nTncKQV/nrobIa07Z4yLqP3GHlmb0SdFhD+tzGuYxfKzQKHssJiwQPDV9yWfmTtRJFL6Uapbpll6BTlF3rfsMYcFXiLXmD+SJrTGshdkLJ8tLttWtqLkEFuwWoZaWjJqTslkGeTMqRhs/taUK3KE3fkfU9YoVKOKbHPyHIMdSdoyAcRcz5w0KVVjKK4XayiYv+biJRunZNsxZUIGZs4JgTSh2kvXybl9Oq3M2LtWYa7nU26dayV3eQX8lt9KG5jeDPflHTS5/cqiaKyEy7n9tAbXus9z+0HDWZfNc/uejuBccdHT31lh53TP+ciYqWVi3OFeO+JMqYYUNkOS5y3kBDRtpflkhZAr9ha4WGd6U6zVNq/jp/bu7Zvzt1zD+WtdrHXuxRe++aJIa+XHF7755Uir6XU10Jo2djHQyhO3P1LEWYOXwlNo4qyOUIb4otGZjBmGyCdjhv5aiFv6a36vZ+cUsibFAZu8jiWQfTjmoULU0RknRx0lWuY2oyNLczzoyAF84b818SZHlho8qONNjizRhxzbNCniJQHCkB/76Dvmdo6YRXuALlmF1WNH+NDBfqe1eKpgeS5MhDn10273ZVPNUwcKGoSO//RIGnpR/h2cIjil7Y+FTw3lOA1z/o+AhyGP+0Zy+oJnh6WVeQ3uQOP38iyMcvDeTrvIbEqkR+A9VziZnxjmCDzCOAev32gLvH4/O3CwaL7b4ECFLlRzyoQJFu5gNqRivn93z8Dw+RY3beOOPdGvuZVpZe6p4K/5vbQmuWPv7byLucf1w09FjrOZ+U7L4mDc6jQw6bla6erCk6SX72HrBQXCqGYPRW+oRWyA/ZKCsiaipF0xh76ZAZ+2QA/32g7sczJYPd9rSJf5Mhd0CXOx3Zx6SEMzB+n14nDDMY5CEq9EB9m+EAf65XzOezNjPV1GaXkvyyvwt4jJFQU8Mo/7Ou+go6vv11zM2snw/WrErFMOZuNGzPrW8bwsZu0/Wf774o9VIIWXRY8Fx4Pr8vSlzfMq3ZfDs3pDh6n55K4HD81TnZr1bpxC5alOzd4a+lZ7a9bb0DecvM/Yp+lz8wn5LEx1+mV2iwxTtfsySmv/vNaxHXs6RpT43H3CPku6l4wDWSHP50Q2MxpTFIaBUi/MS+DH/FrvjHFG48y4hyYO1HiylXd6OQ4U1uCvFXEg7zh4p44DjXg3R1aaGKYZzyKkiWFaLjiy0sQwZwLL8uZF2MlppFnAlHGvn9dSe3lmKWNG1pXW4kEHU9NZrwbrwFNEHY+2bg/zN62DXevFlbk+1NQh4mQnZmWnK3GYHYxEYVZxI3Wa9TZr+CJ1voLrMF/vRq2yESOzsaJot8POq+ld3J1HLdZrqnsNpu/BnGtYrzWbs+2mL+PEprrpa173ju/Ew4f1NmvwLWSNb1qv85k8+YDxstxxJwqujD7mQcl1uINamCRtSTtfb7OGL+bMv+gpP4gsSXOVXfNFjiJucXf+hD23vIs0SXq+XlPdazB9D9Ynh/XSmjX/BvoSX2eqm77mde/4YWnk9TZr8C1k/XdYr+2dMPnalYzFCRnVyPUmfjD+2HbU/G6GE/J9C/Sdc3Wgr3cR1ttwtWW1pdxc/qY55vY0C/lrqXGdH8IZe9I8z9i3sOEH67fmjC2VLUsqfrB+m9vrtjJtGwULjydkeyfYk+7S5Ypkr9cIUlt4ttfNUfaSjBR3h1DvIqx3Tt+wC6430Lfgh+BfNP6bvY7r/OAzDva6fdPL/EDfqTpje3X2RRp+oH9h/+3mOCijUXdqhrv73jpu5CBVtQbSlyffrdcrY+IxfI3RSSctiq+ZOnfPzCtWZuqkHXNlPqGKH7wLn7Ep6Tf4t36vVzZfbzi3in+9C55FoK+5xGdsLlFG/7Tc50MF50/m0jNn7aknRrkZFWuUqVApp0KK50MFtYtd6Zfsht3s3z6mrcWGVvZHbR/P6PrkF2r8Gyso79aKbnNAS/jwvAnu4mDtcFqZ1+Cv+b3em7sXOMVCxltwx272Bjw3jJ7ZjfCajX7VFiaw2QfzHDl7kp6Waf+SDQklE04rmNP2+VDn5b6FxSls9E03T40sKLu7myDXOz2FjmvnZ9BQdg3PVqdQUHbKs0+JQlTZnaDLRt4+6M89CNFoZHNamdcwl8KBDq4mcwcs1n3ZJFBO3Yre9QfW3p5gZo2su8MWJfMN8JKy48dsqxSUPzv1jKc5VWzp7J4ROaSgLZ183D5Zv5WnpYdBP1MTB/ll7Wo9ao1JuUwRTI1nEWw1ZoVl1WQlRJ6f74CLLSibpL3l+jU+SJb8ZTu80CGVXrhuh4c1+GuFHc4dB71gO5zKgrbiSKy+8vUs1ey/UbBzWV6Bv8W3snrbMtxrHXvbnj4V7GVHyG0D24J1hp0tuUkDOgduROJArdOpTlc7yUruHO8gLHZO2bCFkOu7dr9sy8zjM/wlC8Ka+IwtHN+5Jj7j+2mrg3Gv8f1KNhYtJF1lT7lydxbK2JkvWPvO7KGyuU8jcyYHu346JCpZUOyLubYb8+AVDRjR25yZruhl9IzxADPaPnfB9d5o+dz53rsn6bpTu7vNm3N5p9PKvAZ/ze/13lyj7s6/zkEzI+Daz4K+D+M4aF83Z5FWxjWEr/G+mQ7csfd23kUWA/b1fLfpe4T7yuqAcAfpkVC8jbZA8fazg6u7DcYSb1pDGcu3wzOgh1S0fHtx6DzecJAj5/aV/rPkvip3GxlSyYXrctdrCF+by13vOMiF0y6yzeDKJVsCjlRYu7NkLmhsGtVu5Owl+GN8rYuR7G3YZqAnOaJtlmKNPTa/1J095uknlmKNPWbZZilGis0N0CReR9Zy1hGW8JbPNyNdXPUUesLxTjPasTsvRil2cBc3kuzOOstmvc0avogN/go9Up17MXrbkTc3/DVGj7sgBse7uLMKtFmvqe41mL4HeT2s19MNyL+BvoxSmOqmr3ndO74TLxnW26zBt9DIdK/X3o/vm7nEewv1v8agF/xg+9jyzOv13XTPD98309dSzhKc9A278HoL+oZdhKiuVzbnhyAfGvlrqXGdH3zGvm/WIqESr+AHyr7mjC2Vgyxp+IHywfK3yaXdjCY1OrPAY9w9AY5Z6ApPzTjzLdgli+jQ4LRp0d5Z+7KMvoswjpW37V4c9AKaiN2dUy3u7B2SEM5G6JMnF+34ViGnHfPjGxZR8u7KoEVR7yY63eBjb8wF3oibuNOFvNvrDm/wb/1er2y+3pt7QTPz1uztTl/87unsRe3Aqr1VtlxRk7CKZo390GC2p5mYT6qLeFpsbhUZ2lIyuuSpzP9VzPbzxBbliDf3YQ5T6OktsP/UMtx2kdNeg7F+OJ/m7J0RvNQ/y7DbjrxRk3+xTvPLs86LmWk3I0M94bKZwur+b57ZaO/eutVT1EOfqDV0eHgKj31H1hk/mOFZRt+CDs0amk6FN1t2nu/e9NxnDm7zvXCSlJ7fjZ7fqh3f3OfB1PFv3TlkESU3xzMWTTBpJo0kruZZOKtDWf2gnfHwCLTwBv/W52bZN1/vzV6Xp3wWe3tw8tbDutv2Eq3sVXtremM8yDsPaoZVNGv6MViuW4JPp+o8223K9vVgZuIzPRfMWCdPhnbsm/Y/I9cHc+RH6H7O39LzDLOhmb33nOD//ryvzd0+ybm7e2pSJ4SBqR4vTR0Whk4X88lOxtbzoeuNSV03+bdP7miXfX1Gu8Is1zCh2j2fXOjkzCWp675eRja5ka850vPSDUjzpEpPUfckZdduhjmTjNzYHinmeL6BDmF+Je8r+Xdj5GQFfb8v1nwGryGL9sOMiHPUw0hZ8jkt1oNe1BHmWfC9ru1iJdnlKbyBYkZ/mwoeNuKdXRzDa0/dc/x4kuHMfDo8h2YOr+9vc3eq2RseP2CvvpkrwijpxokPaeIuNZgxqYt2/Kgm+VLmuapsESU3T9CRNfKrc/A21026RpMnvNMS2I1O4d6aOeXVdLmr879MhrRhb82NJJZMaQpn6VPz+bhLkPveLprT1Mz7SRKZE7LpntoTtc9p79J+pD1G+ob2Aq+O+0numh0zbjg4W3Sr7EHZV7JXZP/Hno5zJVru2U9Z1/kg5SqdlbzQAeOHuPMSm5QSdPKv6IHh1N28s0XKvDnHVnTBCBkyin7Gxe+OvXlOh/sjhTf4t34vk6CsmzeLuJqe58Os/o3cf/NcK3oD94Db50kQpXp3Z5vQKZk3MHRKJvOakCaZiWMyeMPemjfB5bochufuE+ZZhlNzPZyz+h4HWty1O4XWwzmo4l5ulNIbB42+v2fBj57gU2NarvQE+WGGeW2UASUBOtJ0BWF0p+j1EXAbtFarviDMeZyRFDHnYYyIJ7czZxGyE85DMONwzi0wi/BjPxqYb15wYJ9PHdj3WBY233HXes/KcqydUfUQPw9TQzxvwxFiWxIU/YtkXjPzY3M02SbkAln689QdmuxFOqbmqJx9SwrDRf3eA4414MYX1ScUfeQDjjXgxpv6jzV95BMiuMHlzzuwX+9PnxDBDS5/joE20ripPXaNhCsRVvWc77DgPuPmDl3tZd9hwX3GxjpyvUapfFh9WNVL3fE2ukxNv8fDsZsgS+Z3qKuzn5/xYbvRFToVTtaoRmOvjKfib1fhZAOq0dgrI2KNXyxwsgEfavoa22bslZFpBT7UdAj4UNPXsThT3TRr8KFGudJGdO6rmElsrK4RsekO+eQb/GKDSfQZN3fIJ9/gFxtMos/YOzay3Xjhz6pTOBgFOhgoPDiN/fA0dvumxmvR1jiCrJ7foW7+9vyMD3csMBr1w/Blh1sQuWMSrbaDVtthS4F3/rAl5jtP7+tBe/3BfMyDVvwq+m6U1Rtl9UZZvbkj1aJzW8W/y85tFX0X8W+H5zSKyTE8x+WMHliF5zSKyTE8x+XcG7rAywY8mOnrNxhv5whngQcLyC8/bWKkxss6wlngwUj1O5E2d//WJ+T+34vsnY3xh40ScaNE3Bh/WGVHhYmsjja7voNW0N3TkmnvbJ5RTSuomrFkBCd17Kr4TjOj48GI4YMRw1Vxo+v94hz1uTPX4fjOw1243FHKHMWvhUyQ8y3Fb8OMdccJPA/Yt8UdQ/m16/PYw3qtj4059YRp845z0p5379kgzm9yveFrfi/Xayy3EdPLYtCLZN8yGfW7Meiix14Vg7YsCf1F5zWn12M2y2yjVTbMr8ZsmlnzTcwmWDZBBzg7aZ/MnkSDq2iwEvYZGp/MnkSDq2iwEvYZjIGf6yz3XHRnQ3didL/DT+sfWE1f4WnuxMM0EwN2I8vpzazqy92c8U5PeDeq1Hg9o7yMoaMF8mn9ZHYjAV1f4qkQrCTZeW47b9bOm7XbPivybzsRVrutweKMd0+xCJ2R3WWd1iAjGHdH61Z1xeEt3HjnN5f10E5dxWd36xYj7mhXm0uqqU+u2mDsapW+aKbGPFyp5vLARXpo1ZyBu6sRnV23fHAHbudF7IUyAmep8Wn11rv3RkmwWxLQY91pr+/0ZnZ6MztzPg97i9zbw964sw+rqrDpx26k2UYvf2NObdW5LaueX3Vuq+i7in+LeOrOve3MkD4c2TMC3lMN+LWA+ffX/F7jld1J1h2QVnVOX2QTLNPdv+vrXZ4BEnw9Sxjrbs9CcW7RK7ONyCjVI2BG+LXQWcwxc1OSX/N7PTdukW+6ysdZ5ov8qm8aPJTAZ3Pf1BZpsD15Y5t7kfSx7wXlGfVxskt8N631bBM0ayjeG/rdubaPNLP8DfKBnMrs2W7UFL2ZpHGKM15FB55b0GQV7yyib7O36txoKQSbYM3dbM54980KvL7mzk/P+NntTbXSnkpKKtyc6TAWwEjLYbXI91//7uv7r4u7InfcnJOpKECeMTagotaiOpxF9/cwloEI1C/K6C9LgA/TP6kHMTPPDc1Cv2L3opjR99niTDeIPteNUuxGO3SFXHjaatVs5DmK4KBleNB7PShJDnY4+xypu4oKPxzN94bJ0zOMRtQIdOCDmKeADKKbwmlYtvf9l56NNkA++tkVAzzFXs10D7qAFV3MoKtKH+nePuzeFqJ8Z3J8J/SlEeWpLbhhisXeFqm01Pjd3YYKmi1QlVkEhMvua01ZbrHtu2JIA3uMWtdeee0rnWjtZwn/S1RolvBCcVBFyJGw1LR7QCkUTP4rpcB5XV6Bv6W3el+UNd6Xd1CY2pUMK+THX3AjlsnyRTL319yI7DEk44BRY9v7xvnbej2xerangjU0X+50Ca+M4n/fO5Vi2XZswiGUQcF2bMIh/q1txyYccqWlwiJG+P6LJrgjkTarXQMS8k7+LXOLtI0SVs1dyo08nGPVwhqa94YOtu6bSpoZKxw65DMiywu0+wIZZRuy68UZr6ID15CQcQ3vrKFvd8bNuRHRGPAPa+5mc8Y7M9AJu7jmzk/P+Fv4nuys50Nm0T3J3ZkkuooP90IYVvA/F6ZY3smALPdFl/1Ol72igfEbRkY19FrUHWHVDT5cfUec2xfv6lfAb3yWBkoTr1gzVtHME5z03il9n72SdYOYA70bm2WDc4FkeD6lY7fRsWv6txyesOUpYZQOx0k6fJbcXUWF51P2Uj3YLXTaHSerBEq9IOcdqbTsvtJN5bkwPhxtgaz0sy/KzGK35rsHccQNZcyjq3rS3N1BhHi+Rprv9A53d2UqpHma9kEbpdrbGq2WppR5rkBDs/dryywEfN3DxeZtteS2jJ5VR79Qt1de+0ItWgEGIf9LVGiW8Ep3UEvQm2C0I/gIloW2+10lOauqf7EwL4Ef82tpXXC/3pn30FjclRwrZMhf8CaWyfNFcvfXvInsOCQDwWNtbPY7M8CnJzMn21S2iIrlTpfwwjY+nfBckmULsomLeHqhLcgmLkJBFizI3+pQsogVaN9n+9zWtW3jFNGeV0+5XixFnudV0lVNdlhD8V6PlgvyfB4PCwNtgx09j53d3HW9Ok1rpUV0oOzvuMRexhr6NjtuvnbzXM9FtzDUt4Uz9rnRi1t0u1OvDVNdKIGTfn8OIJzHK6yDmi7H05jac7VSzif8RLmvRfmJVV2hV+U9Vt3gFFPQb5Md/H9BAx2sW22o4zjMFyVZQ8mzn/G8LLpBnkm1SjLQX3vQX6t60bsjjbshkkcOSuNptP2z5G5NhSY/0Uw8aKhLlXA5Yl90nJ9G7J8L+8+3QFb62dea/MSyXvyL8h4pEmS7qZDxIRJ0VQN6OHezC0e5Vmm1nT0lGuo4erZCW2YhEK67A+u6wkFyz/vK2t4N6rZ4rZVlUIsW/VZ1klkLqPBKz1ijzLIWT15Q3MjzQIvKxWbC4bTK8RnhlcXA4Gqxr0UV46smQq6oRM9kNKi8KD0sJjROSw+fC6MRMdoC2eNnX2sKLVfNrlxRwJkPPRzvDPH/Qqp4v7OSgSwTXB5cFEMUsyinxRAvFjYfeerXena392t78rSHOW3zLWvk7dWSlFXTQ1eUumQRFATITLhTBr6QYfZ+LT9CZyX3sHOnraaXH+1sW/U276o1zN77NO8YJjLvrrGX7jyJOzsoNZM7Hu4l7KkZzjwbWTPsCvGCkPPLGsjgDYeteRNcLiVZcYXTWdrjNz7W1HXBq5+6K67bCZBkoZRfv00lqG6g4PJad/ScrzeV19qXmu+toW+1t2K9FX1d2tnsIvSvu3xChj4wAttpJpd8L6IDJUGl8UJHuffT97NiAbUOaroYNRMwC922wP15tWFvbdZnY5F5+uLUfD4+iaDbPkuWHZ5cVmgbt8r5Ihat0QpuB/HgNL1Gi7ktxir67szRNJrU7TZWndsq/l12bovou4J/M2rmMia1mLA3xaS+WBiXED7G17qKi/t1CzZPxGzwJk0ussig/QXUzLK85aL84q+hZp5bC6l0CziDXhygoHo1WOMEn8jYgWa5blrnJQRrYI7OX+XFP5hhXBX3CxNvgha0x0StsiiemCYKUW7ZuxppoIhwqXCbV+snVk2OXVGXsegKE3/0Q905pvWM3fl+LctrThL6+VD/7j6Q3NZGxP/mmUOnGYvtCuZvPRHr+VB222kDz4ecauWZlp6gSTz8ftKHT/yJlnWKxXbnumT/VIQbNX/HLWvoOt9ZdVp6eAr0r7iF83P9ORdWh7FecsXdbk42M7x+eSoafT5kibh50x0iKV+3k+4pV1C81Q95Z0fs/kNr2hrhbtECOd2N52mJt4sj5NVcsP+NFcYdX1g2rKHrbLvNt54HIyPw3Rfu+VAf8rn6tH7rFv88NV19sqQBqWW569VSb/Dh6FM8rRdyf7gqUzYeuHXcyPjL55K0kS01reA0QDoTm4f95q1Snf+ciu+GNaz5/f0UtD6f06BZwfO0SMQ3X418rjwt32zbyu+/b69OltGHkyTL4smCyN8iZX3cVAeWulQSJgwdPtv1tOApHHxevonk17mZVHzf8sESvlgrl2U+9rfGntHsUyTLKy9mtirT5cVmuQOfzJwHvCqfLK03v4A/NV3ob43Wmk+r4VefobdVsAYPduYFZF+acoj+RhMjsk1pv2AeI2KAgdpwHiO6uP9KYlkbNjGiq3Sd0aBZQY780M6gLmvir9bR5k19zFeeJh2tpzdvtY5nmVtsO72fgjmeNSNMs64XLyBr+xaI4A4FkAuDLz4y1vNPiTw+f2u+1uwCNBEGG7W+nfO4y4gAF3eVfZgm7mIJ/35avfJhRpr7hXNq+UB1+mYLPp8WJeEiHTvzCl6dlj2rwnZ5s1+QGX6uYWYm9XVf4xW/NxqGbGTziaaecwNU6FZGv+FCdOLNB9tcmCtuSS/efLDcmTMOtDK8s1GYLlvbN+L4bgYN0uO608F+8GsPHxpxQRvLr26uSTTCvNobAR6utKroQCyHgSMVzSh/2KNwSl+KjxcRt1km/fvpQTTXQTTXF7NdX44afgj247lbnsJB9FtDr4PW1MFdTGn7vCe01G809ZsbcefKHvTvmxtx4xpuDCh1e1sjGe7c252n2dHs/RInX6sr+epX/M/fBp6mHPsQhMXPblnb0VDG8oKGyJSKlhdFWicvNxzZLK/zSnNQjhVWQCUXijv5FyycZfJxkRxbZuG8PQ78Srvzt0Fj06edhfZefWwEms37DTuz8/kheZb6xILUbewxT6+w1B3DqJJCYTmchfnMA32hkXg+N1bs3lh2fGcs5e5BzYv8yo3r3bjezWMT3GuPFTYHK2wO1ggcrKT8NL99FR0Ol2y59aI7YzKefWPI7eaqlVXeD7tzPtid8+EuF6zI2ViVt7Eq72Bd08G6puYsPs27rOjQ8C87ZB3s/dXQ9+45WR7KVcjfir6ccPNgVXbD6w3/NnK9OeM7u7/cWYlY6bdVdGh0IXtGbWx81dF3rgOWeW3NuRV3qOH1hr6dfCj0W2GfNfSt9GZxFpV+a/i3seWKs6j4tzmLhr6L+Lc6i4a+Df9+WFSnsn8bW+MPyIfqHjc2beOLNLpwlXxo/LdF97iylRu7ZJV8aOyHxr8I8VJ2YAm5HHYdCHkUQglCrNLy7OouLBHvnk1V7Ngc9fAwh4I6vt0bO4c0lLRUvvkpZXWT1d3Jk7vjD0VW98bo9410aPa2Kru9M4+wU/NWNFuUNU95D3Y7aW5LyHuwK0lxW26U4M0ubAWtkg93aumGOsESWyR30s2aocB/njL3EG7A1YzvjXKy2YWlxqoc906ebKhjqbEqd55mn3LHYe4obwvp23zN81d39qFrVuY5qWGCK6fp3j2pnpZjmLRqnrSW5hnfLGEC1X3ya3Z898zaQB2fJlOAiyi5h3sxp0Ozhpt1wKLbks7Y5+azICUX3cI0l9jnZnuSt8XdK9lB8M4pJdWETPLOg7xTzSot5o9ubO+2sSNeM6XzxvjDzXxW0HcZHciTG3lyY0ftjW3BK/ryvh28WYlTi36B5rNASccqzCW2xGbVHa+sQdp9gaPIO83ewsnzjAMdeG7Bw7YvPUfZVJGRxtcrPJS/EN9Z5hcu8t/WxXfs1V1GlIW4BnP5BaIsdb11H1p3nKU8u/w1d97d2Y+6WZk75N6oA26WJZxgcmM33WZSyI15kRvzIs3ErGYK1sbcwWbMSDGtJFFyPiok0ME7DnvzLrxeo8B9N/le+xdGE1sS8M77dgf+NaeaJ8l95jNzlHnHXBJ6ZdPCe1D7P5g9Sz2tKUs4i3p3ZpCaIUm539zxI0xkaqTnb1Jy5/xug3d53Rrxu0pMPjxKwtW5dP03mp6V+DXmmu9NlCTNCpGaduy9eRdE4M+lWSOhfGzhgCzN+NvG6gtR8CpLdrXmoLEmUxS8yZJdrWVopGQjoR48i1W2a9IAluq2wHmai2zipAEs1ZvcDk8o5FV839y5hZrQM0YdtWd0MsTJnOtzbNHRM7dSYOTKMUBH+7zeag2Oyjn+5vXaHg24F+dHjWVxVMP1JkZzGYtFBRnqhK6+N9XzuHLHtSm/SYdmDanmxTEf4xyMaDB2wb6i6zeMKLNhQ90d6m6K94aqGdfHEH0Wal7oSS+iQ6o3cWWJMaDOkjlv5Qy281bOqDlvReo4H2ZkvrNvtAnujijQhmnWcJCj0pS4+RoOavQvZ5pDPU/BZ6EaxxhbV9jMOTXM5iN9PX3OVE91N0YgF3uzFgmVMK554R3yXDDb1ZTg5pKU/3B83tH1uX6zlAtY+dDrYP7eVKNDP8B1N6HCxnLSHoq9A2ewKUs89T7Mt6duCXUhRlXMKRl0YUDFuz6G9qTn0Hv+LtF9pk6qpSnsh4J3UnXL3OYKk3ZNHdLB/OCZiJ48uOoeBzs1VKw0982RBlKyuG+pjmWuL1IVCp82d8j+RcG/qdaDu2h4PdRkGLXC221KOorCNTS/PUjfL1p4DyIa/N6dno+/5vWGr/G9Xm+ah2z74aqdGqwV3tiznfodVj6Fd54P1eXkBIh4PrRVM8/wTtMG33/9G2v5/ktNNud7Og35fO6JQ0Lnu+dg5Bur1TpKMQvHHGVDVVLw3x9mujhd7c3yIoYN/Mus33/p2Xj55IqTDppvlFzxs08qtoImZouHFcWQfmaLfNhel0+QgoX0srhwsHMqAvR1X2wbHL6uzvj5Cv57LmlVXkD4lF6qPDEHFXtX5/U3NPWtmovVEZvVYtUknYNopmf64laxCbbFjeWFb/u/+03Szl0JKW6CsDCSwzjZgKJwLpEbY96mWoNxLhXqQyn2d9tCLYqjAdwVwLgGbXEwRXrQfD2cRuTAjEIbmDaBCt6vd+bUzH9+d18cr7taMFdoyIqPwQgO8n3Ilp+QRj9PnaXgGg77FuxcG3xY3n/GP5r17rR5d/rnzd4a+lZ7K9bb0Nd1dq7iSjVufi+Vl2t2qzW4fabxDM16vTKjWP01R3wotoqvmTo7/f5mZaZO2rH35mrBhh/cgtpnbOr4Df6t+yD4LObrTefW8O+c6om+8xtg7jvzzrfKemjewika9tR4sjYZIWtqDaf1bc9lSRGfLLpyV/rlCdlY7p+y/M5ezhWteNobMVlN3aArnkM9ratO3GGZSMODWYEvWj5fNN7SyrwGf21OB+/YezvvYtUda+pYm5ripva3qTc9iLk7WA950Ak/OMLyBLZ8PvzPaft8qF86tFCcwoOhmQejQFUlL0MhG9c7PYWOa+dnUFB2Ec9Wp9BQtuBZqyxpPCsio0SsXVxDbI1BLuDD8QbIRCcHaL5VXuSfndoSmVPFmngzQmVIwayJ7yfK/Dw1/myuc3cOC9w5Qq/RzylOZ2S9Y29GcVz9mmOFuzPbxcrOscJv5jvB4p8Pr0UFT+GH50OOA5nHD+8Mi94NcWgqsNjIdDNYZBg/zDQkueirmghhu97YPFCY7qlv5NwutVQI9583/XynI9eSQcmLZDszWGAld789sUdWhNZ5lrdUWTRHrDPsp1K9jd+aLHPbM7a2bVfbgraktLS2XHa+x4guR5e9XkaMmU20CalfBuPc8Ekb3CR5MKId7HXI2rBBv1dy0Ra3HgY7es5hgTTB3jVGrCCNY9vOEoTcoasAnA/0e10vOF/D+Wtd7nBuT8yshB/GX5M6rEyKxky4mjo0vVxwOc8cpo0ZFjvOHPLEmYFqModBG1vvFplD59ycMXNeylmwkMtj5NRfC5k4f43vPa83R5lpnY6c2+fphIiwrVNHecVgXpY7QtmP5VtpLboHvW3AeV9Nx3Ir77jweK9HmdMarkaZg+XPvRVRZsZKQtSS63JszfHJEF08RcZizNAh2vkWHNwLwVS+97yFSFruwIstKBu24MWSsnP55YjdPEvGX8qGrbJk9snm/SOn8tO+4gtfb3y/UiSRt5ZRInfvc8yRvFXYyymq1mDtHGubd+hIMbw5YtCRvQqtE3zby0gkV9C5bqbBSIZ+K4WtdJ0OFfbSNHM3mvfTdwWm8yndF9S3PKV70b6q6TT4B0CdQ4j/q/3+Dqgzn69PMpyZT+cPoDormzxgRy5nrNxVgAG5BnWYus+7i+MiOjRoxtB93r3519B3FRLo7j5Mobu/V0Ypb7sh2C7zXiQJB+iZCp5csGbHd3NJwBcaH+vJBWsouXvmYEGdZmXpDabvHEV2cwbMfQaNIrMsCW8wT/o0PV1lvt40j8Pdg+Z7S3MzjKWdI2xX7S1NFbEEnyN3V9EsTRWZ67c0OWYmHz4JPfxjm82nWDQTRf67yMbnjWhQiM2cElcNhrLfYqbJKnQjax8PeoJrkIh3ruBOX7+aLrMK4dhMgeH8wMO98qj1U39X11m5M4lzVPaD3G/H0a55VCr1rl2z40eoWHXEzb9179o1lNxZ7T3PcjcIt6Z3OccXP9gqpxoHsQo55wTLiXFIxxckC8Rxeftl7JyXK16wTefO5T5KT1xo0Gihh/b8Xk/v1Bo82itrxnZLgRwL+3X8eIYGe2HOuHzCJoqNEZsdBcaLRkOBsEo6/zIaK+hmazXeH3vvzj+7L1Z4w3wN568tRDgxdnojl1aTi1Yhp5oRF4xNH6f4eouHCsQxGQrsVNjECBT/4tx9wj7LBj3lCRfOBxR3Lc1EMBZxfi/D7AILziLru2pvabKDd9zMe1hDszDZgT7fFE23Blnw5NMQ76AXdwW583MxaSY52BCaERHe0GB32KmtQOQE793TIhr0jidA0J+2vWnL8tPQDU2fFfcSDr1Ci34o7s0buo0W/VvcHzh0EF1E36aHjDsXh56pi85tFf8uO7dF9F3Gv4s6riUdX3TTfgOaaN55Lun4eR9q37dVPZBS1mo+CeMNaISit1LIWoUscYP2WNNbKeX/miz8vCvR9Z5NKf/XZOGNOzC2xBgQV6bOERHGHazqw1RlfsMZN3foan+nLvPrMzb/GqVD/MWHocGa/gWeR5Nm+MyrRNyfPUwBKu7QQRvxK6DX5md80H37Mh6nqMJxT/s0P2cNPzSVQO62n2b4rOGzVb0vUrSlyTrO62Kv9dT4scTsJRVZR1ptd2c+ed92xgV9C+9GsttzN+LDM7TDxG6HVppY1Py3B4MzX/YkGNfwe3fqeX/N6w1f43vDegP3uRDMPplrTu3Pe71GCzkSaqrza3xvWK/lr4N1iyqJqjhxkFGND3m1QqmLEzeTcuY8uco+W6bnF+nj37XPghahvmjss6BFqC9sn93c69+ZZ0rau+NylCWP0G1HK9uM8g0r8xr8Nb/Xe/MuXEWpTMcp0PB86D4+zDLYQ2eiw/Piv1jD8nXybZ8LI66GbeqLfblSnLGshgZf5H1ieBp6HYz3HEQXTWn73AVzNTdPcCtu2t2VSzyL5lamlXkN/tqcDmHH3Nt5F5lNGQMKvEftHPiJGYrAI6odPJFmvgVev58d+P7Nd+v7t3OmbEMZ37+DUbcpFX3/Xhy63X2/lkdG6gb5bEnM+1Bo4EqGFHLhugZOa/DX5ho4SAvuLWhgsgj3EDQVrcqgfczR1ijszumFeQn+GF/r+gP69NzZeQ9z2mYp1tgL/i2lWGUvzMVCZy/Y67C4IcVMhrl5E4QjcyWuj3TlvuH1RFTfPQot3F7XkfC3tBYO+sEHYx0396IynqZYb7OGw1oxYELpzQfp6PosR8Toy9BXPOjFehc38k61XlI9rMH0NUaf670zAm3+Det15zpS3fQ1r3vHd2fffN+aNfgWhs6AXi8lDO9b4BLvzUgfd2riehM/8L5xb15vuJuu+vB9M30t5biLQF/vwust6Bt24fWavg0/8L5V8tdS4zI/hDO2pLUW8S1s+MH6rTjjIJUtSxp+sHywvmi8IHcEcs/KJpLCnkJ318UUkZQHHdLHZU9so/W70fpdZe/c2O/o7vqGgDwn/xae7o02/I02/Cp+aLztO32DB32DVXy2yj670csyP9zpOZlL3InJ/Y7cn8ldkFbJnWX8u4jPflfuXNfzljuB+8hnljvuiOi+g+6T6G6EqaOCsQDO2RtXP7cRD+tjV25Xa2jea6uY9CVaw7j6VF/gqhmjVpxbd43O9TNeRAcjUfi1jncW0bfZW3Vu7mtCDbnobjZnfBB9dlC3rLrz0zN+9r5UqN0xWiJDbq664R4e7AzxoJ/28AB3eoUbUTobfcWN6JSN6JTN6JQhhv/7L1Kc6pWO4s1gp1XEXUCE51NetZ1XbTewj4N+ApeaH00c8xi5KfCNiaPUTaiu9wkXyx0u4QXNTV3fdrfOcVdcWmvhBvOuGjN2Yj3dtHypqtUOV/CKzR1TLKI6pNidXJr6OVO7s474YGOHag3Vex0hNtKaNOO9TCh946+N9jYq0B0jSJ3qjBfRwXUfXEPHO4voW51xc27uxMK40KK72ZzxwUqXgxjlVXd+esbPrhUydHhqd8cvXY9tJDyryqspvDyJjZbD5pwbUd2bJyC5JnxYKRPngpjHjBWnT7KMuguo8KNJXblCSA29pf3kLb1gU3cDLAbHBHbi00Cc0aCeFyfcLHe4hFc0F3Ut0O1Qu72rWc9X2JfVrRo8G4ny3HGFZrnDJbzgc+ctQ12G7Ya5xk31jNbvrnJ09YOtYdtPztRaOy+ig+txg/1UTPZYRd9ix9OvcQhVnsNcaCBPsfJ8r0pbOe/J3EqlgZo+uUNtlQkZSEbiBDJ4w97aXNCn5jkOebudpWEcHhLt0PQ8sJzanDv0byCIA8uL6BBal/O6BsCcA8vvp++TffmQidciynnjWd6cJCgiopvBC0y5V1HOZmjKMCKaCRlIZuKYDEXYMGyCy+Wp+dx9W90Zm6eWhifNw3PNbZ3elDy10brRyBBbl9RsQYdZW9n/du8ed1qh6X3YAqssu2YNjQXWrNed0tfswo1xky1r+/Q3qRNm6gVblg2cFcmgfFpmRzYdVZo5DkbgESdU2aeFHWlCNnZkIIM37K15E+7ibkgGmSxYjAx7VJZds4bCAhuu93lsbFX7m/ZT00avGdf2MHyUcMzKLivsJxOysJ8SGbzhwtbycq/aT2kApsVTYWvZfnJD8UU30GMQkh9m34qpjgU3++epWx+7WS7FwDweGezIMC/a7GC9ZA00r6O4h2yW7RHn5Px0/jXbZSmjNl+Z7adk2TmHOM+4BwssxHCdNeUa3OczUN0xxjU7dtb0cF1YOE1buGso6axpQ4dmDXd2zlp1W9IZe8e+86TkoluY/BWfm7TxCRT0fOhw7TyvXfkrrJd4sANF5ds0/kqTLx/6Nk9CSuOxNr9CDayiQpMDpzzdeFsr6g5z6y/Y1Axp1it8xMA4Mx/xxbn7hIslhPMpUvbMjCdjllIvGJINsn3+NRvUAYFerOxs+D6PTXAg9u9r8OOV8+o6VPJT4+hWzmuDSx86ui8IaZKZOHOXNm1t5tI+Z+KRQ4x7ZtkXv3UjQ9/oId5CkxCPFJi3m7+7PNblIkWb1C3AjgUgD4Q0yUyc+WSFtDVvQst1iwWfu0/YZ+myUkcnPBLcNHeDGhfYhIYvVCpOvxVf21zO49Z1xcqOE7idAv2F7LaUtjx2B0AHoCxNefApJOSaL1euud7KoRv/dl5N+fD0rqD1nZxcs2NXuR2mTrAmHBpbQ8lzldtT6sgecbV2Y48sshua8qxHqLK/XCc3LPt6QUiTbG5jpA0X5VlergQcV1DZI4vshjvl/J3R4ntoz+DREo09YvgqJyCbkCbZ3MZIG55PzQjL9Qn7LOc2Rjg1nk+yR9yEiZg+qtyNtv/mgcD0Kdws6fAIFAchmLlK1g8tsEU73hjkOdweM1hVv0nJg9043YfEOqywtYIGcqcNaxUSp7FHGlvg4Tnzi6Imydbyjm0T0aJZEI15ZWvZfqJ6La5bw+obV7bKOUqixOKBZ+GmvAucrleixOJB2s2jzB02d6LYiQYH050odiCbEwbcu9NlQc0SHKN3NN7LJc3DrHl+7UYlf6Olcnhat+dyE9Z6hP7vzRqa91LfXJ4BcbgHJM/tIBrzOOU8n02SuTCOjOmOeBEZeAcPopw71nk/eeu9NcdG3uNMn1U3sznig4myg1j6VTe+OeJV8yWOcPBmM9LsxCRPdrBI9i3msQUmWUQGrizcYq4sMMkC8rY7br52445v4VrwvUzedidfrKE6oWa9TNws2sXNfYYCr5t/aSYsos5ho6TQIYlmNKnDen1CVjjzr/ncgmIoVmb6ppP3bz2fxMrJZqNVFqluCUNrJ1HdMmrNjq38Dw9TqOTZGkpa+Td0aNZw8/ijRbclnbHPzXfeT9fcwnTGbvNjueOT92/NfeZ1n/x8IE/Q82HH85E+wbsI8sHGtu+mkGaegGQbs1mBfTfbgsVqvTC7j/7YyMUqv2XSJE9otq5MmrRfs43XMGcFC4bZfl+8gD+1gaAEwHyt6cQatvVvfWIW5n6vgoFkOzPNqqFiyX22tLJvNQpAvbhm3lkTf7pMhUqGWVM28acr1G3p0KwhxQtsiTQ6sbGvvQvKbUsBKy+b4ms23MXLzDo2st5PyB92MM3m1GlWlt7g33IXgX3tJjdu/TwCm347D4I1602uQxPQscnss2gCOk2w6urekgPUBHTsFq2hWXKACvfbTu4wgLrO8A+nFqTkKmU8cyhenZrlS2HqLPEoEvc3Omhmjr+i7txTSdzf6KAmNDdPOYbcyhKvopNkPLXqTlz1VjpJ5lMr7J9gZTi059/6vs/DgDbUb0QV3djc4O7ZT0TIeBaY55x5nlOYVUU0/UaM2EaE18ZKGc8j28mpnim1s/Y4TLsyDtaz1gygXkTfVXTYCRbdiRHbifDaiV7z3DDPZWvo68ljYS5bcRaeZbd77nlDX3Yh2ImSbM7iRvTajSNIltGX0vNBrenJbg92TXt4ah21XnVuBX098fBOvdnI34q+tIEe1KbVWRT0beR6cxaePnmn/VDpt1V0aHQhfamNdklH37kOaPRbJaubcyvuUMPrDX07+Vvot8I+a+hbyfXiLBr52/FvYcsVZ1Hxb3MWFX3X8G91Fg19K/5dJB8K/bbM/m1sgj8gH7p73Oi3uf1b6cJV8qHx3xbd48pWbuySZfKhsB8a/8KcGmIK9m69XkcEfOft3fq++YTM6/P1NmtIXrP9Y3OffTJ7SVxZ8Fitjy3l7G/O6Zu8Rcszcol9veDV2fYkfYNPZo3uu0n+Db4T+SH4Q9xF8HGKNQQPxbLaXod7GLqroH/rDo/urs5Ir3suhq6Cfi9j0J6FGbpMzuVO8p3mnJo8H/s4vsdcb/BQrGOtTYt7HPhsLo1SHzd3bCM/eMc+t+AzmA6N1LAutBZx1a7rUimrG54MlnmhC4NdfZUnE5/Z0iWfBeu14EnPvA+18zx514yzKrrhs6B5g+3Z8KRtGDd5cF21aUb5S65+uIW3Z+qELk5uLu4OSqQOfZE0wKpYAzuGp0FTs/V+/zWabz+fETVv4FS2nixaRDZtlrqZT8Vke5KQ1CJhTAPv1vuyivh3WYkFeNo8WHeb43H5YNKwJ96YcI9478PdIBEtr4uv+S4f7D7SrOx8l5/spZM4IVS6azsbYtJ1aKtGjVTd0Rh14slMr3gmIak1usuvdmst6h1wrWQM4bpOYaHnQ73zpLyeD/XLojEbI4R32lhdUzTeTluVRNDsJ3RQJiGpRcLYFvNuHe/wDrhWnQKPmyfrhmo+r9AOjSrRPVwo0bdgs7nhF/sH0VJuvubGZwdPslnZuUFZlN0U05TI/H4YDhR6gPnMPPXOU0WMKfVED3K+vxZmSzdr8KwRY/ia9XplLn/x1+iN0UxrvmbqHI6yFSszddKOuQufUMUPXpnPmLo3vMG/NXV434r1pnNr+Nen6ehowyX/j713y3Ftx5lugb9F5euqr/8dO7AT52XNEQmOrRmZ1kY9puGUqSBF8S7kcag9xluF7p9DxHT+/vj8TRH3tot5g8W8/KHeE8eZeI9DJOMNIflkB9vQ4Tp7udO96mLe11QvquDcxzvGdKc8cPI654DAtSKvigcGVyOveOTxdONBZgzm776kE0e08jHCE4NMZB6wxLNssxRzlJLjB/xdjh+gdNOHLN2IwZxfSQ5Z4ng+KHsIf3/39dffR/H1F21g7jsLj3j+dIp64mTuPSuPGGdnPg651YgggoUnniHgRCenrXkDEwGIzGZ/GGuvwiMmiDX7wzynFNdlb/bJg8C5SiVkIDjnzVkFZAOvEL6LtvTh115/jTMQ86DnPJTZyUCYsKcKZa5mIBgtBGaegQj74h1wACYIPSZcecT24YBE0SKOo8CIzAYzPERaODIltEGKYuH9LzRHimJxbmSuZVLGxOQ553ZQyMuG/AxWV/L7rZi14TjjMUoYvQ904NgDQ8TRU2BfK3hKBzs/+j9IK/o/nP9DTyX4heipHHeQvTraANM6xzXsgGnl16N4Qnp4AB1PU3ioHNVieKhc1EmoegbeG78jUcJB1UkwZvyWxfn4Kutnlsh9X1Hi6U3zfNX0man3p8MnMt8H5VdrML7DhlHg/fLOTq7CyOxlRgaWIXNUHYY4vebk3PD0pjdckGmhXgzPf3hrRVScBXuH67rwqJV2fAsv0bAdxfVi/D5NB8nnc2ysoxMjXg00LwHiXXDjik3zamCr1gU7lh6HStAMo3gIMKDA+xXVLkztOGJnKlPEM4DY73fFamX1ZGCr4gU90gfOUGUYGTHGhlHg/YqaF6YW+SseAWROMs9M1QvHAA567f1peN2Kq6VRi2J0Ir1ChVbq/81DMelpQLQ5Sju+83N/IZKB3w0vd3WQfB6kL95o/DIgvwHINxLfPab+B28OY50Yy8DIiOHPFSPt19AxhimI0MOFkoN6j/vIuAvM1UHx3jAe2cLB1FfhW5NPjq218BU4GBquXDnDtTfYmRj6CjlvEnI3LKn4a6EyiSvruBKws+Mr7zhUPHHFHspkCcknxrgMOoaytAJ/l6Wa5RetHexwe6KGeTKPwwr8XdYPLJNzernDOPUSz/fGPcqhG1nU/LX2dkX9e2X9K2oJW5g9OUODURPW66zB+WweT2GjnvH9+/hY6/XwBuzbAuLKeZxiyu+c3tmqR1vyjn7979c0ivpDflkWZ/Xe0Oa8oc3Jb9PeuP+gVdeI5+xxOGetGsQr2v5XtP3DM8WczWnVNnKVDeqaB9L7ONA7r2387kzjp+GczmsDRXVjODvInXAelusb8X5IniR/l+PG88pN5FmQZ5ZcUeEY5A6/G/xelMZGPSLP8Od52GhVXPCe79U5YrQjTJngijw6JqJ8MWDDKIhSxzA1CqmdVzAyf5mTqtoR84iI+B3jVnfOEOEunjyjAm2+G0cOUOs/+ayHFfi7nD8bV5qtliYi4he03i94S15QW/VKHlEW8PQ8MC7/wKp2UcgYsFkuegx7wHg2yz5KOZ+e4zmRtYxBbtbrHplnrAHmeoFnGd1DDc5ch/A0pCcWehh9wzOowrQpoZt4ihXPqzK1oi1e3DE7cWcOiRrUFo+f6Fk/OR8jaltbsnPjKlau3xA1sy2ZfGLU4Ml1TUwDZh45W8V5Kc5AHXNN87rdtz7EWE+I6oT4zazu9f3pvHKX63E5ehLiJMu1u4d4hqvITfEI3IOp3uVOKF63NN0rnPZQ79Wqhp1POUunna15U23cmcOU9Kapp5t3P63Nd/pOb4p6Oq63KM1KSfe+qe6YtwCtzWD57t431R2YnynNNQl5n5BnLeXzxbyUkPcJeVZTL9GZl5IyaCaPPZ80sj6HJWXQTB6bJYprILjGhCs5+AR05qW4fCjXLppzsTqHxeVDmW+8N+635Sp9vnH4u+yjcSdcp4PReZp4t7BHWOqMVJ5muFu416DTcek8TbSNlO252snpPE3mG9t93KfCdwvX8HBtENcncXUG11aw/csdHvPOPO5/u7N3zh4kW7ocR0Kt8URfj1/B4XdT+LWa8EZQePWEG9AwiomnkF9F4jdhDL2GhvRKC7/BxF0HuIvQq8I9ZJxtQ3r5BSXcBb/ao+gN7x/x3nhCIrceclyc8UWpZnr53R/eBb/BxDEjtpX5JSk+b4YGPoX8DlSgl7OU+ClLdXgla44605vkd67PwvtoLOshomXwnZ/C9Mob7iLQa6SadTVrubn+DfLAXRFG/7ImWJaHxGM+b3y34Ck08sD3m+BxegkNdYmSB77fKKqMjuWFTWVuY+Teb3TfuI0xOT4c/MLANIrvHRPaj0Oz+9u4wiR1cE2xRfPP4QmQF7xc/cJ5LO6b5uo3BS/7oCjphhUC3gf6fw/29IaseEsvzijgAjoDLxJ2bLd9f4quF09vMjA8OL2FKvmJz8+EcEtokhzNhfiCFz1moxxK8DZgMAf+/SlmCv8c7sy3ckDp5dCDkd7WIVaSjlcQXnhOOcxYjG37X9IrOvTXrzYh6eoKUtKL0QS0iszVxu1znHLlFBuXeyODuFQ6BEdDAzUXFHNpAZaRc0gad8EBuT9YyvoHx+9w9DpMkuBqepRTAy/GGu+Y71esEPA+UKYfHA0esuJd+4HpEE5zG3iRMC7p5xJ3Hu1rYHhwawQ6PE+2hjnIzKF9Lr7nORfcMSGUQwneBgzmwH99iiscPOi3ckDp5WYQI72tQ2wkHel9oN/nlMOMxdga9CW98y6gE642IenmCjLS+0QWc3Wnudr4MVI8bFcsHgkyzXqPlQM3irGcYpoy6V60cJGyJx74oHTCyFrSvdxFw91byOEg0yV4GzB8SSR9N+leYttRI78bh5all1POfDmi7N35JUvDCn6MF0NFDxSodCoEi1l6uV+Mh1HO42hh7CTHHMJATbZPETL2+zCDy4GeJ17QqYJmFuHIUz25yYeT/xxHKMHbgOFLORDbQkgHg/fHQM/7auNw+lx6Q00Xx9y4A4rfjjWswKj1A3MND6yMCKfCSDpKL0qk0r3cyo3lajeOI2PpitPpfIL4VKzrXj4V2AzOTrGwHAy8BrIw7Zr7LzBqJ+CdQvadlUFXG2rOGrwc72IjLhhmXMgvDLPQcMiPiK7Cy8O8he7l6a3cv3pFn+uK0X+n03kOdUv38qRIfL2A26HnloOCV0CWhvWxcsBMsYB3Ctk3VgZbDquGmYGXZw8HIy4YZqIyP8yS486HDrzorXNIJ+heHmnCGplzeOFq45ZUZhsnpOYX3pPHznF5NuJw1Mhxbk6ImIVpOnhdcRyNp+lwdI2DgfymbJiIP7cG0ixc7pJmeHEsEYd0StLLrAjwcqMHl6MzvGw5cDOzYIWRXjbMeLI4JzhL0st9HiHBybXkzDYEfflUBOnl4RmYnuerDdVLuPC4/SlYDtxawKeCR0TP7Yknj/HktktM2h8vvDe8Ys4Uhv3SnCmOT3BXIH93PpHyisbWjauiuaKBX+4OPVwMOuXa+KEHll5uR+IwJT8NGx624Nodjo1xOx03HrE1wI3APCyEy0i45ASHr4n5YCyR/HoC6qf0WgTDy7k2ngorZnWH6QGcBeE5HSy9OLBSSO+y7g1uBUsvMjPoSDHcOQ3HFZJudC9XSJZ0L/cUBull8581J3dOo/yLecIn6N55dfoFNWdN94bhDvxdvMS4kp0diHWdzroXOxi4rwFNmpbuTbNJ+LtoOXCVGr+Qsa7TUfeyfSoG4gavDVM5NxydFNyVEJ9YjjkEdwVjzqGSlzNw5LUFHSm8tnUYjIeHsbE79jGfAe/cw2OvjR9/Y91rLAfUvRe8c1mnJw9v2Wtjnc6VZ9iOxdYLWw78ohrrXmM54BV04d461uns4S17bUGn83xxjOwG6wUtB9SnxnJYlzJlZaA2vGPlwRnSy0HRWfPLG17Otf2klBkr48oRPn7Sd1l676HUmqPAiBmnvziBzIUOwXTgGYDizuSiCL5JudCB7zbuNcAbj00HLopgg+KCVicXUCd8BWacoEf7MuErCkkMZlxewiXYIR6CKpXnVXH3SkvO2C8OthnP7BSmr5Jfxneeqbpw9cG6/AY5471hATTLGbcFhNJUnusqyqOU/GIoDNEJ8htkUrRdGDnjbgGcIJVkkvkm2jmYFyy/3KLNRR/cwGJk0uDbwoFlkptdcGZWkt95W8sFbQ2eOxBqoYLzxhPvhVnNmgu1XKiFYvOXpxzwpCd03rhuil26C8/aQU2Q8BWY8Wn5D05GCfiKWjODGVegcfM344vW9oU/DRN48AQE7xj9FvaZ2W/BMFvwZvgFYvYvMA7EXgd7xw+e8Y+UXXAXF/y1C94tF24kQH/ogjhc+CVynmjOs7h4ohjP++EpS1wkiJLKs5+fWPF5wV+74E0W5NfIJLrzVzyxQX6Dvc6vMAiZ5PdNeJ4Syy9LKvqxF+RmkF8jk1wCwC9IBfnlCAaeeSOTeA/deSoUyy/eIhe2itl+KN3zPNwkhc8QHQ6qnWA/zIf7cFDtwlbbsv2Q7vn5mJhwz/NAmNA9hJhxT9EJ9gPHd1A/sP1Quuev3Cga4pO4Lr+rtGw/cHzywcUQ7Emw1mD7oXXP87xhbhHDMPiVZ/Wt2w88VCa0EyA6qLnW7Yd0z6PWwPhDuOdRHh54BzzwbD54cui6/YCRnAtquXX7Idzz3KfGU8p5ejSW0N64aIBfsOZ5rSfYD2jpYhSF7YdkE/DtjzeZued5ThfeDGlyIp8LviHxU74L2X5A3/+Cv8b2g7EJFL4tHNgm4GgdnsI0fI7xRU2LWo7th2QT8O2Pn5p7nrmJ2jPYBKFdCDU463XW1Ww/HDy1d/p4bj4Ek4DHArNJIK75K9ds8aO+wSTAT3moLz9sx6qazYfDd9/w4p3HU42ERaCktyVlbBHwG+J4nyfrgeHFwjMum+Rw7NwgMNJbkzI2CDAccMeTmYwHhpfDsXiNYULihsnNOwr1Ha/HOyZxwlM64Zk2XIFnkyGSD35aiR87wqP5B82EP5x848KZUK2EOOAlpPDlh56x9NLwwuD74Nm33BoneHHhvkwMIhp8H+HJe043IjrIeYPDg7uKuZ6M56XyyI3wFBQXPqIbwZX+Qj+08G3hYM78H9zxHw5O8hgYlBKlH1rn2Mg6SsmDS6iVfpjz+MLGVXDIOvebkXWj+4z88sOg/KSbut8QyaB/UXOxVD9YK7N+wFBHkFREJ+lfXJe1MlsV5kFiLgLhEDaPM+OuLN5FCd8WDn8wtJj0L/a1cPEkzyox8iseyb7jyXpgUE7xAsPSD6ThgaincyFkPfSucopA4MshSywzu+HNcOM+AsU3Tr618GW9zqlJtn+FfjD4lh6Ev3MhoMDXYJZ0CeoHbmYo4XvngC7r6qB/eayI0L8YeOLHSdfxvWKwmu2zgC8GlQPq4flYll9cl997Qfm9s67mwS9IWXqed476FSkL9i+X66NMBqsYkwxsK7NVHJ5dZ/uXJZUxC1Yxd2ExvlwYyvGdjvwGXjC+3GHGchaeKeZhRDxfWvBCyS83k7FO5b6+jvymp745aonr8ltMPL97+VwE+cVfY3yV/KJev6G9znxLunpV/ya+sYXH9hlHiPh+W5XfE3Awso5zLu7YIHYGvnNZD/LLiTaOr7N/wfLLozxZqplv7ItwhB5lJ+DL0XyOwKH8si/CUn3lx4U4Psn4GsyCV8clU4wvxj0ZX4MZe3Uc4Qz4co+7yA+15IwjyKwf8MQGrXGC/M5jxaw1rqi5TpDfIGfznFqQM466syeBNIRY0Anyi5oWdxHkN8ikyGoYOQu5UC7PZplkvolsCfOC5Zcna+OvBfk1MmnwbeHAMhlySdwGwPLL+GL8DPPHIavBvrSx+9jaZh5zU3547Iybu5FDjCTnhzjXzB4g+tKcPw5ZDYOvwCzcsdzqHE4Ly/ocX4NZyF+E/DF+yrP8OJbJqLNeD/jiuvyuPWsYtipYa7AnzPHJEN/h/CZKKj8VIPDlDFPIi3C0I/CC8Z3Lb7gLOVbBFVbh0c55Vo7ro1j/Bnx56irn9Rhf1tXsi3D+gv3jYGtwZQbn9eZ5aUad60sCvgazcOtx2Svjy7kkjkrMo2oBs2A/cNXJPO4Z7jfWyrxCOAEcrUN8Wf+K+y142JwB4RPAr3nyA6isf/l+Y/ss4CtOAOvfIL9sa3DcE622EMEQJ4D1L+PLVhuiHuQ3oD6vcE1amVGfR/ZSXI5Rx+8K+WXUGd8kv0I/BPtM2L/BUujoh2CfGfs3WG3r+sHYBMISU/ph7r+FM8/3W4j68K1n9IPRqXjmg1XMsm70g/EvxJkPsUy25eb6ge2HYP+K+APHJ1X9On831PeJ+vVQ3SRiClzTy5VmoW5wXr8e4g887sLUry/j28Ih1PSGSh0RfzDxMxXnmscnFS84khNi8a34mZBfrl/ngbNc88RV7UGXzCPpqn49xGxMVTtXkpj4Dt9krTgMegeGFxyJDBm8VnxH1JeY/rf1OAxXl3KHTMB3XqHdi++wLuGomogpmPhOiMNwnoElSnQVBa3MFWzG0l2P74j66uU4TKgg5nuTaQg1Lq34zjx/HOr7Qv9FJw7DHQYJX1Ej0IrvcH0Uaw3uGkDUW3GYIL8BdcZXyO8J8R2BOuKr+gM4ZiPOfKoK5jox7pMQ/QFcFRy6BtbjO0I/rMd3hH8Rbr1wv+HZDLce32/C61iP7wT/QlhtKg4z755gqzjZcvP+rF58h/ObiGSp/oH1A/tvtfgDe3Whw2Cv+oegaY1/zG8DBv+Y8WVd/aP1D6X8hbvfuCJXyG9AXdyFrfyFiD+E+t9SfCdMkAjV/SKmYObviLiRij+E7lYTUzB10KJ7QsUUjN8taoU5/iBqGkJMgbuH1/Ft4RBmnbAnbOIP8x5dFX8o+ReBb6EvScQUgl3CFojQ1evxBxVTYI8VUQ+94NzXYWIK8w5F5YuY+APf/iamIOIEqRdxvWZk7rcoX8TEH0IGj+V37vOeIL9BzpZ93jDrZF7/m/xjI7+rtQcqztWSs9DruV7/YOSXc81/f/oa73k4hP/vzWL48CC8rw8Pv4TP0eYXlnm0Mz8Ygc+w8qux4VkGHqCMw/kfOPf0iVN7n4eppW9k/97EG1mCZoasxoufNeEnDvCpM35oxGA7xetLPgnxP4eZsm9sCTHE9mBCIuBf2KL/ErDlh9JQv+PA3/CICw7dZsSfONqXsX3i/Ocj4m9s6fAfbo3Xhwcl/MYW4xU8+zaMI+dH0vBRC372iZ8V4BHLuO4Tn+V88qMAOMn4D44CP1wOTm4P9uQbcHpwneNvQcLZw5lrhPCgAD7DfsfR0w+co8wSHqSWPpxL7cETen9IayL9Qb5ZZlF3GJm9IS43fkoAH/tl+WaZPThH0UJgmaU1WZDpQ37angP1OJQ8PCsf3sCYCzKLLBsTR0F+Azs2veZwoT12GIn+DbDszSAsDKwBKzxoMbfSjvbFG1gyxw7efNYFtCYqiIMueAPLVx0+94CD7a+41fTqxVxBsCp4oOl3VBBvYBFtkq6DD/P+kNY8HMT3KaAPD5IVH9e44lsgV9xpeu4CP0W1ecf3Ge8HxffG9aCj3hCibNKHczE8RB3fH+IDGsRVfucQj3GQVyOD4e0K/JTlFWXr4OtEeZ1L4SET8P6Q1mR5RQQRFZZXJYPh0Qr8NMgr6lLC4BBifgsc6YFDQOYNDEk2t8zxK1EcTsSXDe+oHx6IbHi1HB2qB+qSJyOLt/IhKvWWLrzpR8havC4cpOd3mFjm+IQLbKd4fYUH0LHFg3+IZkZsDxkQBPwLW8QrYIvuLiJ+4zOK2N5ZT7ILi6+FMbZPDNkdEX9ji7bsGNtD8u79IUo4hwyYCxz4nUstI3tHA/WOzxE98FU95kJAFkEkvBDZQ2ogwn1AFrVyhvuG0RFWtQFYfFCd4WZgWS0f4X4DO77E5nDxzUb/HoDl5CLKGwNrwOKbDV+PDcCic493GCpfZAELPOYZODSLyIobjHUvcyEIPQoyI5u0LFoHiBciS7oT4UYtyyLLZgRPYeBoFj8Ni0xgoWclG0R2dqlFkWW0EdixyDLaCKyRWIY7AGtUL9u+bImN7VmUWLa5hD0bbICONgg2l7Fn2RJb1gbz+35kXlltMHfC0gnnR7DxhPO1ZrQBOmHzM84WLor3XBsIL8GccLZw2YpQ2oA9sL8/ff1FwsXpRoIQw7oYrMUcaMor4qdPDCBytpGDYvxmaXjiXeQVD2fp9RdWdiDamIhACwKDihg/FGhjdiDgynkyRDvkvlhJY4D+iPbrr7+PwesvOvIHpsToI8bVOXyIhRp4R13whrngeb2gr88RyBu/Cc83It9nhxTPGxkSOKzpwBwZZiTRFcG9puKNeWEMl3RwmixkJfHy49RXKN7gwhjCC5HFUgSEG71nzimiGDLceAoDsJxH56wk1xewVcE1Xge4s8gi2gjsWGQR7QDsXGID3AHYucQGuBHYo8S+/vobQlK7UcViQpLTjFiGwOoBE7hoEgXFyyoWTa2QaGTFG4K3BOvf8hatBDQIxpYWWglsEAhDK5gJbBAIQyuYCXg22NAaW7BYWYA5Wcy0poK5jgkbSuNQDxwzre9POduwaMKyYYoJhHleXJiw3HrJGVyRA0etGzLjxoQ9mJFRl85T4Jgzw28KGxbRRlUa7FKUthvekiEzbmzYg9ZwNiyWxZny7lC22bFiQwmyKe/mwuRVKxZtU66Mw1gLKmRhxc57EoJlGirjuMZ+2YrlnoSxbYpFyVycOLdiV8uPU4XnvDFEWbFY1xTKj8fW6aHn5/0hxnfndizXJAv3nwvmMJIaypKMHRsKPDCIMrZPudgbLYi5Jbtc1h0qPLk+cdmSRdaEVoTRAX/vF1s6bph9vWN9xh1j2g8e7Iqtyo/Q6IbK0zR0oY335KdxeeAmGvWz5q8vdDFlgpmvFroNFL7ufG6kRX/LtH/NZdc0zDHmPOjHcIIfFUcruNa4aGQXzSce+MUD4FBfBC3CA2cYMdwDZoOf4fFllGgeoog2gWuvG0cLuGkOpemKe7ii9F9Ra954BCjjiN7TE72MJ3oOTx5hi3aYa7AbG7gnNMOhjjZyzkNAUJp6TXY82AOHdbDslhri0Boycs5DulFr9hrt2ENmzYAGLGqG5aY4VtH4KYsuMpgFutdshxcrzyTHAOFCs122I648DoktBtQWd4wDsR1xx5s9WBethjuMa6M/tt4ch8qCXxlmtYAHNSiLWtMdgztTFjGKsNogh+HPK4ZVr/wuOXr2V7zAe413rEEQ24MjHhMM88a70CTHU8BQt/IMOp7Gwe4JT0VBbHvNd5gHX2u+C41yfKXzecRPMfZ0Q6V/w3TADctqeg14mOIe9S58nTKUMHTt7xzSQSfvEWZe43d5DiU2VKnGOnTjn2jCP3kaN/bLz5rwvtDFWU38RnQJ3QYKX0YqTvlEK9O04c1lVzV6hgnUrDMFJ3C/DzTxeg2kc9nF2no8aTeUkBvO0bxh+OeOE+buPB8Op5o9kZdPXPfJ84Z5Aju6/K7NcdxWc0JLIvJHcOLGHOYgZavVMcxt5rccEF1M0S63JbKYM+T8XVwXIa+1O/IIbh4vjknxhXbHrItvPC2ZtS6ue+cblGcSo70dNHSt5RHLECrtiVdE94oCfeU55hyirLU98gxQntHOdsSPtShekdgALht/CHmv9RGvVR69jTgcIY+iu9qmmCSXIWdwheSe0P7I787w9HB+vQH167ip0Zz1W3gxg6fJ8rRe9iTwBue0ASL2xDica4Cc64WFBkjrSISLLlxp5qLjK024Fyc0Qa41OquGRYQ8mGhs/7LhxiaasH9PaITkVzHGFUjrXYt4Ui846fqCKfYLxsx63ZA8hgkTD5gX+nOIFsdSruXWRVSvAVzcboC81hLJ9eRcN8ZhB8Kx08CIZ/KCfsQFpeaCUexaYyQ7dMiIexgKQCqg1MSIacoLWgYXjDxeME/Ra47kK43tBW7eGRclLzcy4pUWwMUqrAB5rUGSZ9PwOCWeWDMW3eVmxiC5DDmDO5fcM5okuW+PjTGOO+J8mkpLI4ZZgypmpYv9H71WSe6x4mQaW7qIY6WxkW2xYESwuTC3xc5omOQZLSi5PIoRbbFZH6S2XjlmwK8P8TuxqFmeeFCe/P4C8vKJgR7XNDm3dEVrmbEB+B2d8CIcostxADwpTy6cQ9vvyVxTbWgze+H11z9vSf2ydLl9FIOR/AJZqA7BQALXjOBuH/yuS60t9W8cX3/987bUL2xZN7J7ZKpDuNAXfQCuDuHy0lpr6ri1Z9Y++XWhzbsjQgVkqHU0FZBc6yh6Jk5oocTuiHELpWp3NLW7qCtCRS/X7oqy8xPaKEWB+biNUrU8cikZl0AiI7gwkksgOVhWa6XkgbekSeetlKrt0dTuckMLp9y4dnde0n9GO+W8eL/y2htXdXDKoNXux41UodmB59MwiqLdr/DaG1uzqh2Ns2XcRsXYBnuYbdz1djTEFpsl1l57Yz9MNaNxXRg3o3FbIHtyoXEN111+7a3xmAPnfrkSr1ZFyvV5nCfe6DGHkEE3VY78SjZLM2MbcvC4Qukxh8bQZlWzwNgquWXERX1DYWjz66+TB4i9zQQTDGN1i47GE1mWOoJF4KwwQSyaYKsTmUwojM0EY4IF40GEzVoTmeZ91fwwfGkmwJ0f7EYfTPVKs1pZnjWw3FfNbVGlmQA3TKndUMZUrzR6uOuzBoZ91W8guVsa79kQWwkd0Bjkwij5HTMxrlt6HlJLjcKisxo7IzmLyC4AS9k6vC0Y8AQ9WKZVbzW72qPe6i94MeKB122Ir4QuaFTI4Y2X9Y5p0f0aOlpFdzX2nmJwkXumURGl0CD3QWP0CusGr3g5u55p0f8aelpFf/Uh3B6zZdw1jbb5CbLbkjFMfDz4fQfVYc3o4uxmLF3iSgA2G1ZltyZjaH7dMT7geqwZXSwLGff63bjWudRJeUfpv2PmUvXvoY2y3qE57PX7utbY3uSSb2555PAYegno9d7R5nUdfPP6/9C8Zrr9cIgNSk7o4UPH6gR4WzBgt8ADHUHX78fwrvX7tfp6Atf4qJgePhR/RlfF01b6/d7Ca7r4uIyDtQu3wYtXeVOjmVDTpgvIdPzx9DDTxzfvzeNZGDx/xPXxmZ4h0Qdkev5Q7x1nYchesxOkN0gZq14hZQg6mwiuL81IL2rZebeZ6ixtSRnPguH5O6ozzUgvT3JZ7Ewr1esGT5BjG6bbDH0g9thUOmOlM+3LLBP9ZqGHbD4/NkSQVb8ZO9o8iEwUoJreNByAh4pIdZyFLjKUf1b06HG5jjOOoKHpIWpQVXfaQXnL7rRStTkHkDlqrzrOUGNwoFel41a6074uNtFzxn1k/IYyG4EcmlM9Z2yPsG4QNb6mP40nj5quM9FJxs4KD/RWXWeiIthU+ZoONdQjx/H9tu/M9JJxIAOjMa7vTNQEizpf1aPGBWYHVtjOM9NNxmE4dCpc55moChaVvqpLDe/c5yHGbxt4lu2yYD9x3NHYT3hlcq7dNfsYuwydCtHDs2yXJfsJD6bp4cF08g1hcP0+wi47KBLbxbNsOYQbnutwzA2P8Q2uw3EdP8ZyWOzjMZZD64bnp4PCc02q50dYDjx/82Be2k4eYzmUbvgrVqtc8bi6rh9jOaALcnA9ZS+PsRxaN/wVldkVfW3X92MsBy6X/PvT11+TvuFv7jU0JtIcfiN4f+P1+utvBF5//c0DtyceKyHu9bB/rmNCeVFY4XfZghW4EoZsOs7jqGm3/PwN7+Dvk/T66+87Z0o/ycUX9TxERESMUTJSI6ZAhSUjqO8ZgiwZmd9MF/OQuMWnjs8MfjrWA8zF+diYdGY5wTXjTKaLKeDfolV5X7wDNgJIR05wTWfL6FfGZO6sKl6Znt0hX809n/UOaw2mgE4sayjWL2ypCCuZq7e5fIjrW9iN4fLiYJNzuRNSxlFyfoUHwwM1HHCFB4bSHiiPD35hrIAvyW4+679rH74tXPQGQxsY0htmIqETkx6G5F5cwvb82/G7/eLOwh4mkrCuxb7hGXMn8IFP3156jDNt3OLG/ZrPMNebezt5egE2K2LOkuMm3IzG9bp3flWphC8HzHhwThgzjdUeLb615LfGtxK+Nfk1tkAIYnG7rLizQ3Uv02tomK0bezAQsZDDwMRR64YPWZDQ5jnv2WpYDhnIANn8ik8b5q3NzAEUhsx3c8cHrvFz28IecPe2uYvN/WruTHMPmrvN3FfmDjL3irkrjP4X+HKXMjfel/S/ubdDey4WP7fuFWNvNc7bW0vi4F2esTv3MlORzcp99aaW6lu4e1Tsq5OJuHBFKZfxKrzOz3BkGDEnbSL0Yb/csTuL0L8J++dbQPH42kEnH5EK0ebIsHw08hzfMJ3Zy4zEqUR8+hCbIPlznbAcEw+ndyUm/g1hTAL/GC7LeolLHlgn4PjUEbZ57J/Rt6uZCcMxU7vYyHh8o4J4EzM3AHXgNzoMNRDrj9AzFGIi3DPHVgm/+8gxJ25q5M4n/pRzE2g3spXawiF8yrkJtBvZSi3gu5fd+OXfYFUOT/802QmsDHrye9XDTEbpqvxuw7w1fqQRxzidr8q+4RrzhzkRvMe9dBn3v6c4N3fQcySXoyoc3+X5HPzeAEcpOM7N8x/Yi+7gyy3EKX7O4zW4X6DDt5b81vhWwrcmv8pKQNTRDnS3OUo1D6szNAzXxdaL3O7SuuN59lTo8p43HIc5VWHcqrAdxB0fgBR3fICBSwR5a7gJ0Ydj7njmJXON29uYE+GOn2tDc4MY7W00kdGy6sYTWtbsTd02Zm+CXoVvGNjV0fRh+lq4t9nz4wq2zg3C89GTvcU2See8hU4/bq8UWXJzC4UZDtygaW4scQuZ7Lu5sQKSjFlAh3Hg+vd5Sj3Ry0MNmPOi85P5hhxiXjDqSZfw6xp8jnm+I2dW57/G+ixlQOeUHfUOjhaN01xVrUvptJm6mDCZl6d9qlM8q4vJQAbI5gczbXjegx7I5dkDwmoMvBTTZ8MZxvMTZq3zCWQrgR994HXNEFE8l2HIOJ9s1gJoD4SKBzM9k/VTB53WLgxl5tfS+NiOpk+ozyOmaW7q+TfId9ycRwrTrctWOVuu7BOy98d+Hnt07Luxl8b+GHte7GOxN8XSxzzG7wrMUuUS1wRinI/r0EJFH6dDuEqPfTf8FH8tVNMxvQKHUHEcapbZz5v05r7+WqwVMzG+X+pCr9WTteq+frEDXdaHmZqvX+o/r9WQtWq9fqj3/Bum8qKT1vN8VljS/3HnuawHMzVeC33n3xDAPzVpO89VX6E7oN11XqsXa9V1/VDH+TeqYubEkprLlV5c08X95uzXhin+POWU/RjuC+eKLEMDV/Jz/HxGr7IWRjaAjHaZ+LaJQ4uolKpiWuixznCJyHTYLe+LdzDpsI785tgVczG8OI9ZNuaB6q/mbM18lH7qp+XXN+YVRanv1fR48+j/eTWP2ZvBV+1N0DvFd95H6jTYrPbD6TpVoWGi6qbbdKjrIoSMFgIjyjPE+3NMK8sAzqsdpWe+4Zd4zY3RTpYAZ7zn2fH0Uur819Isd67mMnl7tnL4u/PagaTHZ+8lfaeFxVMrQYeKN0aCBmQOzd6YMnbdXH+KiriWXSd0qNKLi3YdwyVGY5tx12EHU7sO+W3mTJvZ0awX2a4LfhNrn3lXc1qBv8vrzt8DYAtu+ppFtqnUMGb8NTWFOFTMr/LNPBxpeGxeNjQvlvDtyXefsptDXfqyTxDq/s38Op5OwPlWM79uGQcT/wj5VjO/bgVfc//+bl7prS/MDBpTD/6bkZVvoDHD68LGTg6tZO6q2XXMm1+OrTgbU/jTpvrNTIUylXItP31l0tM3iDE2HPMXxW9hD2Nv4wNeXg9znoIVwxVQXGfE9ylXH3FdCVdOGOuIq7C4zojvU64+4moertP4SXRauzD0GhrSCiuxkKLHbvrdTFdCKxJg6o6Xe9g+4O2rzd6SCj1soTsJz3voDOIzzBqD57rhuuH997lva/aWqlq584rrV02sln3xOb6pqpUr8rh+dW6bhprqEr4tHPhe4RtktziDyT2mOQArOcKvT7HmV82X5vwBnm41X3oVX5NXDTXVar70Kt9a8lvjWwnfmvyW6o+SnpzXwp8Q1xN1WEn/ig6EEDft5FnTjW58wnmmYz1/m2504xOa6UKc6eAzxHN55rZGmmjD9zHrHZ4Fw5NchNXGWi50gM1nQ7B/zjMRePIAzzkI3e4Y8eFfC731/Gu4bqC3lLdS9no4x0ZPrubDlL0ezjHf83M5S93Y/F3O7cwzVJwHar1P0Xung18/RsxYE7Dv1MKBNQy/NY4PvT7xfdIGvq+/Jr01r//+7bcpvxBHTv4XTza+pR2eQMdM1QOTbQ/OlR80Z8aREWNsGAXeL+4s7GEiCZnr6r075FngTuADnlR11vluRW/OnEl+4p5f0lY0zNZ9Z5oo9n3hyTk8VeUnT/DtQO7Xpxj0RXvxFjqCz9cM3wC5eoTDhsPWZscdhSHz3ZzhxDW+Fefn/c6VSxw7LJ13Ywc8w2lFO6CkR4wd4Ow3YZOVZoj2ZqkiDsGGNLdNCQeOAgQbEuWBpa+A716vinzJP9sp6DUaK/KCmu+C6ntocZZe6vhuw7w13ASTW3qbALkW+MOcQMydFmBfFKPh6rTiCcQqJEXDcN13ZSGdYYz8tM7wBfXQBfXQBSOMV8xAXDFCc+XYvdEN4gwHIOdnmGFIGxbnncldPcOJl8g1jnzyeQ9nGA3n0sm+c81UsAX4fscMckljPP877+gK9pOwaNR84bACi6+Y4xQmeLGUsOZk3YveBkaWn8GD4DwXdxiwrBsaOBbJ1uWM3tdf504Ten14IPT9Ia15OCSvD1E2LojqBX3OK+7+ypPVjJ23EC3MYNE3AwS8Wd4Wb2ASKozMZr5yfwdzAG8B5kCIE/LJ4MgD6tqg/Tp1GL16FKNjeG8mj7KMg9Fd4Y40eZQVfM/XidZ2bmVRlD38m3rxO2jmSZS0sZM1Y+auyaEEC9noRnF21WyVsMJ8tkrq7e3YSXfuQOD5si0dJuzFJwrvE4VX3REhKstSwh4Ix0lFHQyegKO/8/oLmw2wBSF0f7EnV8ivvj9lWwY9uQfi+OAzyC2d/OAfVuJwS+c+2esWCl9SirVW2E/y5z9c90ZjHbFY64KBl1ZmkbtquM3xhmV6N1bImHx4IDhPDOA+McwzZcX7zuVYFWcJ5rrBwUun9YbZWMMKA6/ROVNWbJYX11JmlANfVtzMbqSX5yLMH4EN0tuSMnMLcq0iV/Yq6Z3p/+LLu42M2hcMCE4wHJBtXGDQeil4n4RlC4avA4/WQLAcsML/cNreDa50rdRySeb9SXQyr2zTsOWABu4Dr8wnOrpPTCYlViC8nPuaKwcHL23iivVW7ilQ9K0EvEnpoCIZsmKzTOg3WzPKgQdx8GPo69Ir2vJLD84GKTN6Gq33B3brnyC9wwdyX3+Np13PcjTvqTDkHR5CI3qCNirdEDFkXBlB7iPjCVgs4v/4hQqJq0ALEbiwi45xxStXvQpkp2h9Yy0cVNVYYr9RByJEthY9/8bgD4dZiGJp6tk2qYkWCF/XE0d3f0Ryiy8LGD7ccbcPnF/X07cnC+7v1xposcWWhOd15XqyYjt5bufLKGM/jr57RZ/vii245smbG15mN0yS3VAUb1hcdscw0f2CdwmP2z0MiMg4MmKMDaPA+8WdhT0Qtcxf5iR+ipwMPEPuJD5wy30nPZUGi3BjOxvoHF45PzHz9SmfdW65x3UxfNvCoUevoWG27uuvv+l6/cUxAQ7EcMCwox+vKOdXLCS9In+vmGhv6N2MIyM2149pvyu6lCQhc93ox8SzVV36wHKFR3gWmAeK4LAJpUsFDUrnCXrZokMTurU3o0uf/BAyugctzKY6Wj5tKSxI9Qym0KY3bhjm7K6wIG8oIzcuIRtam98AyZAxOAwDb5i3hptgcnkELfI9DP/mmwa5xvzhUrxQbtDJVKYxdGw7oX4Ko67OT9F9nWweb8c2GeontKhaOPTonVM2/bV3GIhi5hj+aOnIC9Z4XDBaesGCzwsWyV5DSyyqF6F7jY4MQM51ZIKBN8xbw00wuXM/O3A48JL1KWOO2WzWkZyEwbDiH3zq4g/GvpyWNTQYbWjoRa+ztIsH+jBJn/KtgJ5vCZ0/GGdKehozwfQhFywIT9voPaPLlFeOjUhXLNc3HvzUK/8GSIQsgMMw8IZxa2ET+EICco35zk8qhXYV5BrzBznBmD84nRp8TLYx+Lyz58kPYbI/yicbPcTgY7Kdw+edPU9++pP9UfaUO+g0dvE+beQTYzJS6TJj7+E47wuO867pSKXLZrbhN0AyZAwOwmD0XtgEkss+MTfZ4XeZl0bvBV3G9gjbLniTB7sBrZSgDee/xpozaa05ZazhHlyvX9pF0nCs03kXqJ9K6CTNyVqWrda59jYaOa3A32Vblu1/Rod5zJ4J1gCwnR5yXByt/fvT11+TvL6M35qYbCurb+K3Jia7kNX/BjCGRiSiwsZ4C5Okfo7ScjzW5PSZNxyPNTn95Xq63mMs55eSZSt4/RGS3R5NMfROaXj9Ncnpy5iEsqFF9t/Y2ybOYLL/Cxn9DFiAhkHg7fLGeAsTMciRh2BrMx95MBB+l7P8rNlCHpsjD2zRcs6DTx7bS5zdNnlsjjywZc+5H9ZAbPWxvfST6LR2Yeg1NIQVwndZE2Mp9CgHZqMnIltmIi0memKyZSIispQB+wYxxoZR4P3Oa66GCbBvoiTMXx6Uh9/lrBiPfQn5L87w8Fnn7AqfX16Bv8vrMmWcp+JoxnxvKZrB2SuOW5g8FUcz5vimaAZ7/By3YA3Ldua8OoS1cYsXDcxef50bX5hb2/KGEJrc2M+/GlvIuMyj3WlbJ0cWMl/nkW7mi4orBCuZdQxbqPwgrIlXzGlwcYUZva+/pn7v/MzOrTrhSxuLquXzDs93RBDBmmfmw2aFx4ukjgt4ka/sG7OFZfxdjtmFU2RGl/B0GrRYxK/xSWZ/11DGJ5lpCHsLGo1EYXJ/G51R8e9afpjQBCu3d8Rq7q8pH4zpn1zeSTkIX834XzyiU+UE+LTNI1FpBf4ur8uUzek1vprZm/GpWJsFXRQGrophaMu2UfB9QkSulcuZ24jBpwqRPpEbKd1jyaM38eD5yVq/H5NHb+LBpvPAyPrqmXcxFxycrGR9VZe4mAvyIuQBuQaFK2k4lsMRKc6+znMqqXaI62v+/pRshvet+ZEzAr7kieeL4WwK9BeeaD00nqF+/cVRZe6U4PoHrpzroNt6PLzBtfdYXXQIcTKMghdHMN5wMN2NC1Q4wG9YgUmGO7/nJdg2ZcXbM+eeIM46z+FV/fGo324Ywa6xTcGLn+IrJqjmL9ieVRs/YCDDg3lDt8vAO4XMqOnXX/sMd9AomIuN32hi4R2iu1lj+Be8CCTfQHgEA+iFp4ff8HIDEhdOzu+7FrytF6MbbHtHkvlJVgEv2v5XHMR6RXBunFUyrECVceen49H/SGwTrGB452Yvw2s6oi/oGF241MWwjYuM+VW3E+BlnY5RbYa31HBuIEO1dWWThg0HAe8Usm/0NOrejfr5v4HB6Ei0Ap88d3cZ3o1agd+bYNljw4yBZMjYXENfIxhx+FoojkRnr+KC9l4NXpSn5Gug9cIeCNoTJ7AN4eU6e4bXNH+iqXTBrQW2YTAkaGSuc8HIZWIbfsoWLubVjirjLb1s95Z6awNkfLVhgGMdXg6YMWSsSIJyEFXMn9i6/A0M4RDz1YZqwOhpAS82oCndu36IjZ7Gks8rhrdPUA7sFLOePqDz+mubxscvs4wj4UJ2VaaCDTCOOEwyFTkKwQ6xSVQsg9t6nbvBtDG479n8qEHQ0WeTgc+04gOeU77ab6GQZpkPAtttWv6+RInf5hK3VAj+MmDsTczDvPgWK7sYwZkoocuJi3AdoTPB8QeTojBcW0D3rRdQE6Pnz/EwxQjUoxwPu4YCu1VGcHDTgHuIkmX/AkOmF87PmQY2FEdOoF64qBF1cfBF+P1cvLs4uxxM3VmQ7GNb/r4OMNue7F4Yp4OlFH/NoCt84xK6HPYN/slcHtmPUAFe5toQXWWNzZqc0PPDWJG28Lh5lJsYWpYYcuZgWLz+Orl5zKLFtyFrcdS2fJcZZKdofcnmzDmLhsK8x+cQY8Uk3TnGByqImpHASY5Z9v3118m9U9+gxSKLlz4jy6aAQRYFOaV5hOeAyE57UXAY76HyrGjQ1QwvVL0YUkm4TpRswnVmoKGO/UaKS7jirykVG0yuf47rh3Y+f9lFIkrFlhXbUIXbq6BkvzFalxpUv0BkQxQhCOapkM8f07K/2/H3ndAuG/4lfcDOPxfnciKGC/A46oQmpniN8M69VKivH3gHPbCq6IGxvgfeug/c8ePgGr3+4vo7jiBycRbP4SyhizJ2Rxm7o/16x6lsDa69bSquAVmGF9e94TV9w6N2w9ikYgUewTuKjmLbkBWvv3iQF0dd56qh9RDfnQf7cOOYUQ24twfK01SNvIUX7UYkwQivghfvqhveVbVDoYR3xuLXXxxE5BLykvAaxNDjuuFhU+iaQyGEd7MH6O48qJMvIG5LZY2Bzl8yG3Ddg5i94WXVi9ddmFzL6fESvKi1kt2A67I1UWDb20tYhfeC0f0LuvdXPFY3riMRrLhhzPgWQgwIOrPNsILhnfsUn/Dy2p0nvBop4w55nmGA6ARFgsqBs61GegW8F7QXL3ituFPB9l5LemeseMPLPltHehVkKJFXvMuvoYRcwDuEzErvZk+O3XnEKhtQrAYYMvY18GYKHgjmsDZ7BenOLw8EeFn3IoMMKwK8mIaZ+8Tr8F4QnKQcUNJZZXBlK1sZrDKYbevwsuXA+pRjlCXlgN568uUQSPbwuHV4XemgckANZ+BliVRSZliB456uIbWGoDPbmBVY2BlYwfCy5cDFcUI5sNLhjHCLbSfAi4YZKxJUDugbccAswMC2LIPDlTMccgvSi0E7lmmGl8NzDDpLLwfXDjL9ghePFQfTg1vBcooHKDjFHDHjciV0SJOrjOuiAx2sYQ7HswuCpU3cvc/SG+Bl5YAMYla0TsUJ0ssBpJnKeMOLm1iXXoYszMDlAQ0ML58KtjIEZCdIL4V0ULsEeMWBT/pUZOWQsqQcxIEP44i5ypzhRd17EIc3vOJqCwdzFV4+xGmCM08r4wNfYluAlxoqsaqUNS/f+iI3ufw4I2doQ/yVXWJV4sChG85VTEocMH+BOiRbHaiLg1owbGCpC+XQXMCPshhyGisse/1FKH7sw3mcagz+EzutISvPgHGkbJbCfP2FjRAj5ZydETy6ig2sx0MZP36XdXOIScz1bYozjEobIraHwxtvw+StcrHPPCYeEA9BBr73UKsw4uEuQ8E/II41T1HfHk5INuQ4pBjMMFHxEarXcAXWzSGdyWYYKiAOP2KnyV4v5nGGJkXUTZydVTbKKKPLeUvMV6CvTHxgB9rwgd0VtrJD7zfqlRB6n9vI7EAobPE2w2Y94gL7qJxSDrUpInoUIpfsPaN2Zk8DTfrgnKGhf0Q8yi0CztgauRURZCO3jHjAVvh2jDhje5Db118EGN5wfJnNnQe+4tJlxi6FqOMRLkW44sJlxmlNgnZsmKENZuzbYJmx1cv22rxEJIXVkQ3BMhM2GLoOIxPsDVhIRy47siaeEAps+ejOHdlGnOL11yhYg56wfDNr/b1LAwE7wsFaYwuMXV4RqiEd+qHPEoZoQihyZkNYmLEmmnAAnKQ2wf37D70loWW8hYuh3AZGdim+ONMH8cZD483ELNmH5g71VmxxpjcKanYOFloX2VAO4Rm2pOawbqJiY/yRYZ1bcqG0RkQUf1S9jnpQIqzoPLDLvBoAnkvrGYFaDhvOuk+iP8DBxLlnTP++HPw1lWDrQdp548oR7ROCtIjWrB414zoPpIRLy2B1QoB2kshNGhfxR2GvBCVrwUPED1FdsbAI1aSEOVjTiEbWooZGVGf3WBJV+t44TFMJQ9bChSLwwqCipJ7rZWWbdVRhds75DzVJ64mZNQ9rHoRl/wAZMNYAxsMKp9rUga4HYMfqEg2uuRU21wEiqDs/17Xga0h1TV2BECpZrsYwYazQ7c8V8sLIF339qtiGKzdGQZA3ulzmyfH94MQv1xeEMAAiFoavcLRX2AScNzjkROLpD32hotpFoJvmV7Cci6u9xbWA7rzeRTRLh2y1SScupwh5AECoizW3mciCY1O/uFBMvlplFEWWkNvMQj20udREHhzliVvHZm7oF7qdyqPUic7hmLnTyrrF9JyHdMNqdYypeTGaIXT/Myfm3mvSOFyaPtc4SjOgX2WqXoRm4A7J0Ltj3NiOxnGaYdb1+PprEkdwTsQ8+zVL0+xB5Zv3PDDwcsdP2XLAUdi0gf/DpwnCfOy/Keis2sLg9RfJLs2+5YlBhOpcAlDpH15Bm8vK+0Oi8/AUR4dPHTw7UroDl6YaSuE+1mRC4ucIjfbd1Hm70LoD7/e4Qfe6kxoyer5efv1Fs82RyeOfmb3S88UP/PTgne1Cp7y5ifzDrPecJqL7kAtz6Nd3oDNpSlqRFSBN6Z+/InVwm98f0pD/s3dupM7osMb+W7R2uN+QUdJNE8qdDhtvEbXdXJbP1gxWPvegdAe+/+a9ucu9Ze93oRN/Tc8lmUMW40M2iCftnOP2/LrAIa+5C51RbFFCZ7/fWjO4Q+zM/HM25ft1tKfCkqXNW6DwxS2i9ReZr9AXa4733lhz7m7PDQyuLsOn6bA+Gh+x3YTOxrO882/Of73ReDX/5uzXX39NghrvQzi2zhpcF7pGmNRG1YrE1ya0bsR93ObSQ9Bxox/3ZHWJ0rP7EkmaouT8XvtkgczpOSLzJpkS8/M2d0AaN7zRYI0UxW9SugPfz9fxVnXhomum1dxcG6pjpWLnembc7/h7TfpjdaiEeKySdnFkOrGbjvIUMj8+m4015wI6PkcnL/n6a9rDNG/4mvfdz8YZGCrnvz3fz4zKL4FhMcKoS3BtMBTEyXGTvMSDZJYVOxuSYFHAtMCFtJmQApzHgc/JY63+PKeCNQtYloNVoR0JmEM6336J1AZPz+aU0VRz6Of7EU25Y3bOdt7UfvP9/y6tJe6fzNM9btMNr6ezxbShn19/ja9WdlPIJB4veehkfX+Ins/ox78LPqIXO79wMZyN1z1G9dCxHv86u+AYj23QOfp1YnxUd2Pj49Dp9f6QBIwlBAV5fGDOlg+jm9zuf5PSDufP5uevKqZdFINRoIrFc8axhCCL8UOU+VGA/Osun4WjMu8Q/HGA/uw17Z6YeVxqzBbSnH0sfGev+vqLDFys3BxnI3gS4lpNCHN0fKEr3s/s2Cwnu9C6EffZvZnpYnZk4kZxT3ia9qb07KG5JE1Rcn5vtm+BTHOO5spahLLGlrBIsc3th7nxVIkQzHd/PqUlzp/MJUPl/LfRN5jrJOFFINtmPZBpm6wR/3GKLSLXORzDzWf3cQFRt+hsMPjrr3FQdCY4NWdtLrciPDN2AM8OTHnrRARoTkaqRati/++xygI1Z9QeUQXjAXc8+8xA+nDmgbs1BaomVnDy7pucqvihDUu7sGZl72Ml3TDt5mvO06uNR09ma55hc3zYky3uetjlcP7mNZYYv8ik+esz81dS5m+EzN8IEO+OFHY0o/PrxPLp5iZ6IRDBVGXh4dEknHEQ9LZoGOLg5IDfeMeqchQj7IzCxk+MCcyzlShwbJufj39j/01aG/w/m1dS+sb6SvBprNmERAs5PV8HSo7+Oq27cPVfea9+wj11sqy27imcUjUfEoPE3+mbPF6cx5fgIxRzSme/P9+TpVQUVI35xD17tCZPq8JQzfzX52uO9z7fEV/vGOdEzmPoeBwmbexoFuP9Tu6EhkMZPRupJq1z/v8er7KGGhPPumzMksZpZv04BiRo0pk8tBA9e0+/y6VzEF27RXe57zq3/Yz3mk9jIRf6CT9EmxR/CAcO47+zTT0bTO8onf3+fE+W0vnv8zXE/gt7H2aw/5j/M7KyfbLK1WD1MAJzAcaYzOib+vcbqJYkYD5vd+5rcj4Jc5vjW3L+6/M1xd7nOxrfkfxDmK3FX5+Hk/DXcc157mZtLPkcT9Sm4oJHvT+aTvvd+TIRovEdsbCrJq2/y3/BqxAPFD13bGKNZ8fyBtC8Hs+eQaTYvB7HWNGSRqAX6ZyvyU7I+HJv3A7iOM4HvwuLczUDtobo2Xv6XS71EDX6aTGyzZoEC2UKBgPqHNYk42oN1g9jGd3Fdv11j/T0M/LNfTvPvGPcbPZN/fsn3+FNe6Nxuc8P75wkcfYxHoU/NHaS52cKVUfjh5bjBnOBnHuZc62PJ69B0vJpnh8GLgDGfx+H5rmYfFyFuvjr/CgkKvhxFQGPIcXQ1HhNbqHFuUy05n/X6Gz8+uG1+veHJPXMd7S08N/nEoKGGuq7n5AQU5XjEP1tSnfh6O/qpl20w1yHzlk8Z9ycR3M652sKLVbYe4XvI5TsiW8g2qF0Fz7NcNK7H7fM8fuKSBR9E8kPL3uhmIwXbWxJEDofUjuXJ352av5cL16AYzrFmoUdMeNRRMZGEk+DxerLwo7m2uEgdt9oPK5jmh+lNUQ7lO7Cpzl4qJzm20Q11jjJrBrn15qYa4Jz0wswNbY0Z3yDSQLQxvW5y01XuebnnDdiP5bwudxyVHY86ARf0OZ7QUzK5HjGaNXGniyl89/nEz7+d7aycE2U/DlH8dgWiOeo06xoE4XkG503Hi5woDQvOqM/Qrq6fQ4HjdnMhP5znBokfcNQ1jC4JwxHoc6dhyHn9gfOXUHvZkznfM3GjuZWAYM8n8yDdCIg89wBFnkg8uN/R3bgmvhNjo+NtdhixHHOd+EtLUYcZyrYRhzXEO1Quguf5ojOcHK2ODsnBeWCaZdDNkSGU3Dz81QQexcFjYU+HLpW88QJSoM4noUrkY3Wua85dy3Gp4uNofFB2mVHv8v3OZ5I0tzuwDV572MbAYmfX167mMC/7swXrs7ZnRKvudUrCf9fhMHG19z8gDRI4ksWr7l55/j88hof5AZJrBx45OU4eIu/xLUVY6tl0cJgNYTY4TWJxhlqcG7GRWMfzwJnDdABqvw+1yyws8K/haYkVuSzdj171X34b/bf4auTwDn+Fak2knLy7pucOhurbFzhD+GHeBdjYJt3z59isfqY0tnvz/dkKZ3/PusUDkNzm9GMKpa0iOqMLATwFK7yqgEB3NVYVmff1L/fQLUkAXOy5nKNqDZ+aJlTHL1ARxAVLSolVLTipuBXVkarNvZkKZ3/Pk+SGv87ygnPwkU1M+fo2PZbJJ4fK54JOQoJ8y7K0wy8vOiM/gjp6vb5eeAxm5nQf45Tg6RvGMoaZk2XoH3MKdy50Tb+9bnNx3MKxv/OQ43Gx2buRc6/yXSOrZ2l++YbG2LuQ3IicXwcGvKEipjvO7H7uWfUkFK0i1iXsFs6ssCyB70QF8lmWeOY8C2M6CFQJiozt4vm8RPm/oxRVqRnB6V3pGbyiwz8RqgbJ+V0qaoteraSbl4oc5U6l5SFQ9Ug6QyNOpeTuZps/LrQ/HNCh4u+/qKnff/+nddff6eNXn9h5n38WMS8/fTsNSv7HqXl0q/80IqjB1ISOv/8ebTpiq+//l7w9RfKBE7MWRuJNu8smf/6bE218/l+Rq1H8Xfo2NA/ExuxIIn+eTRocUyi2/WE8NdfJM9/K/i4aaJGjP0fFXFNiXQrNrYzUu+R9PHlgPvByVX0RdSdpMAI89E/IyNoxcyxcTUaswzxHX9T/Pp4KCIr7/lMRfz3cdfN/IVX8U2kE1EafTPdo6Tb6IYhcaXfIN02/V1UGvTDEwLj2UEzaLKVrDHwIhr3n87WVACdbaHO3xvmMXUYzZiPLhKVP+Zt4XmNyC60bsN7MRSIUVrxZZj4nemcP93KLegkC1M/DuUDReHzqTTcEWPn8FysSJFDU4wHHOqkdIOv+ZzigYzxGIl50csf4ueh1v2LS8i7MJx6Hkk/e1ctWn+b+zNOvYV8Nhrk61OeVk1KZxxPQPIPlBKeETuE6U6I8ExtlDFUJeRjrpGJS54cnHnDgdcHt1nMuO5Anh1kczxffxViKvN+L1ENMH6y8L+jdrEvmJh5szKebyp2Tt5/i9YS+89m1RxSA9Rbc4y6015/nRz8e1OPXXDY8DbTMd9Ago0TWPdMN/C5QcU3mSPb9S03M4MWZeQ7cZj1hH6pTX4CcH5y8JDgefipGCi31PKlMd/9/PmiRmQVH5Lgznp2R0avy/FF+hbf8eik4CTNmb8W2kXmI3oBKHRRx48nXVF0cU0MX4yNGKRo/sbTeFgs3nd4tXHb9g8Eo9+0o87EYW2sCH4mws3DWjBixpoJrWR+J4Uch7EoCbaP4n2vv86tcohijO7aLDqW7/l/XmsQPTue5jMuwRWRj7HvL7oQh05Ya/dn76nF+fPdWofo6XGf+EujEA0d+aiXxnfUPECDamAedzm36APNevRzokbmkTLzrrv58BnRnzd3UXfY02/y3eCZaOKfn3nStPe4z6GH6vhu4l1iEtLcPx1XtAydqWQI/ePaBWnOo1Yc20F48Q3tz7lZmTD6tELpPUa2JOn6vDLfPQZr6BzIKLMy/6bNvH18Oe1769vMFJgFsd/knx0DtyHLWSB0/k37+7P45PvocuwIc6yVSGgjalhZVMSFKsGmyj06f3hyfuPOn6ic382nFwW1EO1QugufGuWX88LCedncyTUxbx6fX73z1hqNYplRfnp+Z5Jdk+2Nf54xt7f4P09Pvz8c5Y3JzosGGI9uPZmi7PyfnUZuprznSd+5rbMQUmiQdEbOd27pzBO5jV83uekxoWLRRoJ2nnGe50hnuWlnY87jSY0diRjVPJvbgGmYRXeEDhe15fSdIv3ZqghgLh2bXVooPt/UZDUKveYyPReqYc2DPFLzRefZ93lGv5H7nxuvlTwkxlDwm2OSGpmB2Te/gtGoeHh6Px88PuMHVL4+pXWvqHqu7PxsRu/1wN6vTylkfT1w/f3pIeb+/vRwtXx9Ss7lFdG54hOGtXVLOFwOBtvXp+iCHHzk96cHv8rKw+WQHvv6lGhQsoP1JlfscmrxrYVvjd7N+Kb0meKF0H3qXBjMhPy29MNu9O4mD7vdx7vdbyX5rd2b/Cg2/xpPIOdfY+sVE6DXQyTiC3WW1L3odTYBnguexcGhcZ6biLMirhjg3Y3epGlx3aA9McEj5OHCwSCOYrb4ZmRS6L4WDjV6W/JQk1/WZ2IXSveJHbOeNDwu6RIlD7vRu5s8fMB9vNtdqOwdI7+foCeDTDLncYUQf8CbARPP10PE/etTjk9uRi9KdZBfQUNr3eSpsZ+1zLdwd8/31lq3hYPDDKWa/cIPkAfDC7fuHIfWuiZOoPwLziHyUyKHOW1fnyINu9EbVuC9CVvDfNfQEHBg1E3MXHzX0BDiiMjjEEc0OKzKg9NRxrY3utrkC/eidz95wB2HCPJyfJL3JvTDbvQmn4y9r+V6ApYoo892o9ecN+XjGM997g+17Aen+zp5nI+gdzd5KN0XTvfxusu2nMklCb1udLXTUZz9xe+27FShf5VOLcV3dvOzWvGolj5z52J+jlvrOvkV56217qFH4utTXDfIOkrfoWL361PGjK0r1tWCXkOD2Zug94r0Xg/9Dd+crEOL4pf8ckWCyQnzeTPrir0ZGgQOF77RDz2lXh5w3UPf3JeU4Hk79Dxq2cH5RFec3dySB4WvwKFGb4vHJb4pfWZ4YfZmdJ/hsZHfkp40OHwEvTV56PB4u/t4t/utJL8tvX5BdMKvBS+JbXCx7qGN6utT9r7mNKQoK3vY5u7maD7bDxy1ZN9f0BDiBByDbtE7pyHIQ9CTwrLhdmYeQRhkh2V9frJasmP0mcHhI+htyUOJx5+gz3bTJUb/Ks4bbgbZYc7zp3wuRJbgMO7p61OOrTA3mRdzGlrrqr0FbnKdOVtihpssk511k13NFbkiN3MYLfX16WpNTuKxON1KHkSkjKPNm9G7nzywnyUsaNbgYce8Nz5v/wZ6091tolR8b3KNN36XZYelZDd6zXkz2l7F5YQvovKQxi4RGrEU11C+SIvemjx0+KboNTSwh2L0mfJmmJvzbtyw46BTl/OQiGRLJhUOwbtdxlesy3dA0usi/iskquZDGqlWMSbhm5Zibc4KMjGmDmY1elsxhVaMVGEmcNgsBmJ89Fb8wcRLVJygFYdRcY0ODjW+1fzjlm1fWreGg9DrLcvRrGvy0sazLK17gg3T2kXIzwu7z9wtu53jD7gLlV1t+Bbw5coB9vUQSZxlcMHK5FQjy3Im1m3tTdB7xVr3K3YCpLptvmP511iieCoP51sEvS0aBA5KHrirnuNGh+dJvj7lvjruNOZYhcnosvSxH9DhRQuHGr0teSjxzcmk0GeKb0L3KVk38tvRk47HH0Dvbjz+N9/HH3G/deS3dr/xtCoxCyns4vDI5denHP2aV6UpegUNZm+KXlXBJvgWej1x3TDFjaNJhgazrsDB7C1YChynZXngOLiI9Lb2ZuLVQSaFRgyZtg5mNXqNPHwA35I+E7sIuk9wqHXmg04V6AT9O5eSGr6lvX0C387Ad/k+3u3ebNkPQh4c38QJUPqMP2X7l3+N54PzCmzFz1+kUPQKGszeFL2GhnCTse/Eno9520PIg6As2DvrPA52FONgpJrjRvPvOhpK+Lbkwcw2Nj5vyJ5xnlfcsYYGs67CwexN3LHh1ziHzTSY6BfTwOuaHNXyDG2DL+tfZSnwfSGmRIdTaCJa4m5Z3luN3k+QB8O3EMsUPZnBahMztMMu2IoX840Ys2DFi1gx2+uM+jq9Zt3g+QhLoXW3qBNr3nIwNu16DnAZ39LePoFvNXyVPluO2we9w/VGJQuEdVTQO6LGJegSIb+72cof4R93zlC4u02dAsf7xHcdDR2boGbDtCwFc7oNZUo/cPyMf0147ua8sYZp/dp6XMNIqvF5zX3BZ7NF2fqZN6clVGjzCiL7EDoBRFXwMg3pDVu+GUQNUZjpy1E1sW7ow+bZY7i3/6zS26LhcmefDM9FkAe25XgFIztsDbKe/EnZMTVPCt9PoHc3Hn+APttOlxj9azhvuCn4pug18qB0XweHnjzMMVP6oYRvjd7N+KYwUzjMOyrT669MGUYtcRfp7UCWnfm6rb0pes1sWKMnwyt25m1yvk0FvWrd0t6CPLDsCEssTF3mGtnO3pQuYZlU05zNeVvFt0bvZnxTSLI+Mzvmzt3SmU861dyQZv4Ov3fQway1NyUPLb4ZfEv38W73Zs1+EPLgzsX8BCh9FmLQYprSf9iTYO0pZs6GOMx83dbeFL2ChqQJxArBluN1+VwYHvPpLu0ixM/mVbbhFAY9KWYWMZK8rthFii4u4xAiWuIEBHpXMWtRlnjM2oj3xlE11tUmymosG54XxH6WoNes29qbsTUC6mbWFNPL6JgcClfUMC/ECswhXpe/G+J9Qvetx1ONPCj/bT2eOtfgLp66im+N3s34ZvBVmKkYKWNW0kZcp8D5IRELYhxUniz4OCUtx54l+noml8RS4s5x6Y4NtrLxhI2PI7RnsLnm5223vX2CPCh8mTJh2YR1Aw5zCyScN2Nr7GaDf0T8oXQfi9sp3Jvr9xuvoCJ7IodivIMSZenu5nvTzDIwd6HwOkqUJV3Cc2RFvJpxCNUswjZat2GC5mIk+eZla5DvAO4Fx3uTrcyQQ2GfrENDqg5h34l/ja1X7spgrdxZdzt5EDjUeCxkUvG4JetKdjo4tPjWwixZbfxr/Cnf6BzNZxz4U+5RmNOraBB7U/QKGpLe4ag7d6TNKUvvcnEliaCMkVzmcVg34MB7E/IrvutoKOHbkgdBmZJ1PrGlXzuBbyG2wl4oa2XWXKyVxd0S3laar9vam6JX0JAmqIkVWHbC9GnWRobHc3tyfRfp3fX5CUhT3FiiBIfCVD+Ws/ku0qv0qzik183FCQj0LmNWoizxmLXRst5hGzzku401KGgw9mSYpCFWCLO8xMkyfqz5bqB3bket31nBLjF+bMixzk9LTc74NuWzKXBQPllLftnmCnqH/eO5hRf8+fWYTZiFVDpD4UZnJBEzEzcSNpeK7wR5mPNNnXlxhmrnTUh1inawrJfOUEnOauuW9HrrHlJxIyM76+etRNm6/jWyo3RqiQZ1XxjbyKzLWTnOYau36sW7MKZvvLVuDQeRnQy/9rPriveSAmbL7y2adfHN0gvO5wpvyq/PEDS9Z4YGs67CwexN9KmFX+Pzxiswj7kijFcQE00NvQoHsYvwui7eIuadePXih6itM/SqdVt7E7fI+osfYW888Y2/y1qZNSLzQqwQ3vJlfFf7CxM3GXXxXUWDmEcabgYz0ZRXEF1b5t1q9V2mlzET3w13N+tJvslYqvnXWE8aGljvMA2CXj5vwT4Tewt6h289QYNZV2FWsqvNu+thTiRHcszcL1OjZV5YF/U7m9G7nzyYOVqM2bJPFnbxb6BXvY0b5imwlAgfkmWHpWQ3elsxhTDlcVnODL5G95k3jVu+tHp3R8wIM/VR/4cc4o4IvOfTdHqRkyjtrUbvJ8iD4ZuYk5Nm1rOOEvES3AXTq2I2jNkTNVeYsc/Sx3qH/eNlesO6pXhUmMTFXTpCHgzqZiaUOMe1uJHpL1T1GvP3WK//ER2KKJPpnQpT79nBoUZvSx5KfFP9xwIz8z5vLe7JL6GHPsu5NkrocOcN18XzjV6Kp/KbQqHPcm5Bh/7uICXzXuX0vqk5WXyG+LT8aPw3dH3zjSNwMO+pteLK/BplmBXB/tD8ncxwH4cXyznyxNJn5GE5ts2T7xjJgBl7zeJNtztLNa/LERdjGzFl5g06MfkZ781wQ7I//7Ox+DARh+cjstb40Rh/mGTEUUDWZ2yZ8+tM7LcIOVPyIPryW7UoLOvoQ6p4X6sORL11KCq0VcxGxCpMNaHxC1s4lPZWk4eW3/0BsasTYkzr9UZ864kYE2sNFzcq1eSoGUtz/9j1hZopTaaHVPjSm+3tE+RB4Wvqo4zvb+qYhC/di+GZeWLGlxb1RsbXa9XZKP+Cdaqwufg2NfavsGm3q7ffbL7RdvXgm82dcfmhed6plqParb56s/kaJprfygeoOK2I/7ZixSYiGyKRrI1q8d9SjLS0ropzteJntfvYvMRr7m7zaq+550s1WiV8a/RuxrdWPa2qDVV1jp3apFotVa1iaZ73V3f3so/eouyEvL/IxK/HFFqUhVhFKT9fqycQeXRlRy3HQFqUrefRjR2lcuMlGlzef06vWreV7za5fJNrNnl/YdOqmFhrbybWZnLjJcxUnYKg16yreipavRpi3YAkRzjNfYwSlerlSnV4RtbN2TT1JaW6FVXTIGolanUVxlau5W456sPfFZS18iLiu1d+g4P1GZ9NlPUbonNDP+CGp/DG3tdm9N6QxzeMCNyQ8zfMKNzwHrqhdXVDdG5oc9XWLeFwRbvvipbNFX30K/pvSh4wM3hDP0vJDlpMN/QvWnyr4duSs834pvSZ4sVc97lzYTAT8tvSk5vRu5s8bHcfb3a/teS3pdevGIELv8bvB+Cv3dB6vWFc7oYRjBtmH3aj19kEKDsYP7thLP6GVT03rNi/YQR5N3qTpkXbKGhP1CVGHjBudMNoaI1vRiaN7mvhUKK3Jg81+WV9JnahdN98x0FPGh63dImR383o3U0ePuI+3u0uNLrPyO8H6Mkkk8x5XCHEHxAHzGzfMBZ/w46e3egNUs3ya2horRs8NfazlvkW7u753lrrtnBwmKFUs/x+gDwoXqh1BQ6tdU2cQNwBV84t8ksiPNUP62x2ozetwHsTtob4rqEh4cCom5j5/LuGhhRHRB6HOKLBYVl+lY4ytr3R1SZfuBe9+8kD7jhEkJfjk7w3o6N2ozf4ZOx9LdcTsEQZnboZveq8KR/HeO7CHyrZD073lfI4H0DvbvLQui+c7uN1V205ZU8KvW50tdNRnP3F77bsVKF/lU4txXd287Nq8aiW/lXnYn6Oa+sq+Z2ft9a6V+y0uKL2TLKOp5AriLHGO1lXrKsFvYIGszdD7w3pvWFHRPK+OM7FFQkmJ8znzawr9mZoEDhc+UbH7lYnD7gud+bhWxlX7LNUsoOdhDfss2zJg8LX4NCit8TjFt+UPjO8MPJr9LrhsZHfkp5UPP4Eemvy0OHxdvfxbvdbSX5bev2K6IRfC14S2+BiXe6j4ilCgoYUZWUP29zdHM1n+4Gjluz7CxpCnIBj0C165zQEeQh6Ulg23APN0xiD7LCsz09WTXaEPjM4fAS9LXko8fgj9NluukToX8V5w80gO8x5/pTPhcgS4ASqEFUL3GReCBpa64q9JW5ynTlbYoabLJOddZNdzRW5IjeDk62uOGHGxLYTj8XpVvIgImV8Ljajdz95YD9LWNCswcOOeW983v4V9Ia720Sp+N7kGm/8LssOSslu9KrzZrS9issJX0TlIY1dIjRiKa6hfJEWvTV56PBN0WtoYA/F6DPlzTA35924YcdBpy7nIVn3lWRS4RC822V8zbp8BwS9LuLVQqJqPqSRahVjmvumrVibs4JMjKmDWY3eUkyhFiNVmAkcdouBCB+9Fn8Q8RIVf2jFYVRco4NDjW81/7hl25fWreEg9HrLcjTrmry08SxL655gw7R2EfLzwu4zd8tu5/gD7kJjVyu+BXy5coB9PUQSZxlcuTI51MiynM3Xbe3N0HvDWvcbdgKkum2+Y/nXWKJ4Kg/nWwS9LRoEDkoeuKue40b4SsoV31m54quyN3wPRckOvt99wxdVWryo4dCityQPLb45mRT6TPFN6HUl60Z+O3rS8fgD6N2Mx//q+/gj7reO/Lb0+pWnVZlZSLiLK77VyVZ8mMrDkX9Br6JB7E3RqyrYhK4OvZ4ov2GKG0eTDA1mXRGnFXtLlgLHaVkeOA4uIr2lval4dZBJoRFDpq2DWY1eIw8fwLekz8Qugu4THCqd+aRThVQH/TuXkha+rb19BN9OwHf1Pt7t3qzZD0IeHN/mJ8DpM/6U7V/+NZ4PziuwFT9/kULRa2gwexP0GhrSTca+E3s+5m0PIQ+GMkZymcfJjmIcjFRz3Gj+XUdDCd+WPJjZxsbnDdkzzvOKO9bQYNZVOJi9iTs2/BrnsJkGE/1iGnhdk6NanqEt8A36V1kKfF+IKdHhFJqIlrhb1vdWovcj5MHwLcQyRU9msNrmc5vTLtiKF/ONGLNgxYtYMdvriPo6vWrd4PnMLYXW3eJOrHnLwdi06znAVXxbe/sIvpXwdfpsNW6f9A7XG5UsEK7JCXpnXuOSdInQD5vZyp/hH3fOULi7RZ1CiPeJ7zoaOjZBzYYpWQrmdAe9c4J+4PgZ/5rw3E0siDVM6ddOiGsY39T4vOa+4Ch2ibITzrypGQkV2rzCPPtwDZ0Aoip4mYb0hi3fDKKGKMz05aiaWDf0YfPsMVz3ukxviYbrk30yPBdBHtiW4xWM7LA1yHryR2VH1DwZfD+C3s14/BH6bDddIvSv4rzhpuCbotfIg9J9HRx68iDuWKMfSvjW6N2MbwozhcO8ozK9/sqUYTUh7iK9HciyM1+3tTdFr5kNa+QsvGJn3ibn21TMr1brdvaW5IFlR1hiYeoy18iW+GZ0CcukmuZsztsqvjV6N+ObQpL1mdkxd+6WznzSqeaGNPN3+L2DDmatvSl5aPHN4Fu6j3e7N2v2g5AHdy7mJ0BJdYhBi2lKV/YkWHuKmbMhDiPWLe3N0GtoSJpA7CLYcrwunwvDYz7dnV2k+Nm8yjacwqAnxWwLppelROwiRRdXcUgRLXECAr3LmJUoSzxmbcR746ga62oTZTWWDc8LYj9L0GvWbe3N2BoBdTNriulldEwOhStqmBdiBeYQr8vfDfE+ofvW46nGhlH+23o8VWhwFU9dxbdG72Z8M/gqzFSMlDHraKOQjeL8kIgFMQ6q9iD4OCUtx7N32dcTuSSWEneOO3dsspWNJ2x8HKE9g80lzttme/sIeRD4BsqEZRPWDTjMLZBw3oytsZkN/hnxh5IdJW6nkFFYvt/CCiqyJ3Io5gyVKEt3N9+bZpaBuQuF11GiLOkSniMrJvozDqGaRdhG6zZM0FyMJN+8bA3yHcC94LguW5khh8I+WYeGVB3CvhP/Gluv3JXBWrmz7nbyIHCo8VjIpOJxS9aV7HRwaPGthVmy2vjX+FO+0Tmazzjwp9yjIOg1NJi9CXoNDUnvcNSdO9IEZeFdLq4kEZQxkss8DusGHHhvcx6b7zoaSvi25MFQZmSdp+mXfm2dbym2wl4oa2XWXKyVxd0S3lYS65b2ZuhVNIQJamIFlp0wfZq1keGxsCfXdxHeXZ+fgDTFjSVKcChM9WM5m+8ivUq/ikN63VycgEDvMmYlyhKPWRut6p1gg4d8t7EGBQ3CnkyTNMQKYZbX/GQpP9Z8N9A7t6PW76xglxg/NuRY56elJWdBg/PZFDgYv6Ulv8HmCnqH/WNh4YXX8ZZjNmEWUucMpRudkcTvmriRsblEfCfJw5xvStbNGWqdNyPVIdrBsl46Qy05K63b0uute0jFjQQ3TzhvJcpO0L9CdpRdUqJB3RfmDjDrclaOa9XUW/Xi3SjTN95at4aDyE6GX/vZdcV7SQGz1fcW1br4ZukV53OFN+XXZzSa3jNDg1lX4WD2JvrUwq/xeeMVmMdcEcYriImmhl6Fg9hFeF0Xb2nzTrx68UPU1hl61bqtvYlbZP3Fj7A3nvjG32WtzBqReSFWCG/5Mr6r/YWJm4y6+K6iQcwjDTeDmWjKK4iuLfNutfou08uYie+Gu5v1JN9kLNX8a6wnDQ2sd5gGQS+ft2Cfib0FvcO3nqDBrKswK9nV5t31MCeSIzlm7pep0TIvrIv6nc3o3U8ezBwtxmzZJwu7+FfQa97GDfMUWEqED8myg1KyG721mEKY8rgqZwpfo/vMm8YtX1q9uyNmqJiKpQtyiDsi8J5P0+lFTqK1txK9HyEPhm9iTk6aWc86SsRLeBdIr4rZMGb/Rc0VZuyz9LHeYf94ld60bikeFSZxcZeOkAeBujrz4hzX4kZmFoeq1xDvsV5FhyLKZHqnwtR7lnBo0VuShxbfVB+rwUy8z1uLe/K7D6HPcq6NEjrcecN18Xyjl+Kp/KZQ6LOcW9ChvztIiehVDu+bmpPFZ4hPy0/Gf1PXN984cxzUe2qluHJ4mybMimB/SLyTyRwKL5Zz5Imlz8jDamw7yAMjGTBjr1m86fZkqeZ1OeJibCOmzLxBN5/8HO5NviHZn//ZWHyYiMPzEVlr/GiMP0wy4igg6zO2zPl1JvZb5nLm5EH05bdqUVjW2Yc08b5WHYh661D0vKqYjYhVmGpC4xe2cCjtrSUPNb/7A2JXJ8SY1uuNeGaRiTGh1nBxo1JNjpqxJPxj1RdqpjSZHlLhS2+2t4+QB4Gvqo8yvr+pYzK+dC2GZ+aJGV96Xm+kfL1WnY3yL1inCpuLp0oJ+9fYtNvV228232i7evDd5s6o/NA871TLUe1WX73bfA0RzW/lA1Sc1sR/W7FiE5HlSCT/Wi3+24mR1tYVca5W/Kx3H5uXeM3dbV7tNfd8qUarhG+N3s341qqnNbWhrs6xU5tUq6WqVSzN8/7q7l730UuUnZD3F5n49ZhCizKOVbTy8616ApNHN5bNCTGQEmUn5NGFHaV6uUo0uLy/yOWbdUv5bpXLF7lmlfcXNq3KjZf2pnLNJjdewkzVKQh6zbqqd6fUq2HWDUhyhNPcxyxRoV6uVIdnzrGRM1NfUqpbUTUNolaiVlchbOVe7pajPvxdQVkpL2K+e8eY4x01+B1v6TvesTf0eW+YBVc0YJ7hjpVFht47WjZ3jMXfMWt/R3/zjlJyx2j+Ha3MO8Z0HQ1mXYGD2NsN9dkNYyBJHmiFO0bHg+yU9nZHP+COua8kk7gC2mdBfluYlehV8vABfKvps930Tkv/Gkk10od5sjta5nf0JO54S7Ok3jASqWhgrYFRS0OvoiGcLPwUIy6KsoAkawJBGSO5zOMTaGhhxl4H55p5GgLPdGALGrMP5hwbGtS6Cgezt7leT7+GnzK93HfLL97xLsK6fB/zCcBbr4Uv6yh1O7FOxTPEN1k4hXxf8DkW+nd9byV6P0IeDN8wwqkskGCR8o7np5vpDfiKE5ssR9STmJULNiJn5dbpZW6qmAJyqKQ9A74Bs7k3wzbibnf3Z9i0QnsKjdg68y0dVdME4gTw2Vw/Q8raFjIZPLXSrwVZD34A27RC+oydavQk9zCVKEsxBT7HLDvzE3DjlyOw4uOOOWymzKybMMMdY73GHWtGDL13nNd2x1qfoEuwguKOFUB3rF+/c6aCz5uhV63b2VuSB5YdvJ2C7OBdiLWANb5hFd0da4iCTGIN0R2r0tx5W8W3Ru9mfKvps930Tkn/Gkk10pdknW1Pll9eQawb7Ci8pbE+9Y41RIZeRUO4RcQK4W7hdVnO5jgE1Fu7YJsW6zKN7ARu8q8ZKeGuOKbBcKhEWTrHyHmsQU7RDrRLzD2E9SVs2xt61bqlvZk7K6Eubr2wN0aHv4tSzRGiwIv5CswhXjd8l6ubglUxv1tqsq7sKLQfsM/yjnWkyVIQ93EJ3xq9m/HN4KswE/ZksrY72ijEYbC61PhkAQfsyuDKl2Qrd7Rc8FDYZ+BeGJQdlhKl+zazCT7CD2CpVl6diD+IG71FWTpvLOvzU8gnIOnJuaXQoixoZXG6We8Ebzzk8jnyz59yzJwlimVd0MDROuzJVPQaGkIkh2MVnEUUlHEmKETgBGWM5DqP12loYWYoM/LAUt36NZb1gBnLDlewsa3MFYLL64YIJ9+m7KHwbSroNTSEKmaxAvOY1+XvGhwC6qVdsEziNAQlO8xN/jWDDlMWKkkMh0qUMQ7ivLEFnWJM5kYXZ17YBKnKVlgVoaZ3jmTyOla/m+hd1r98FwaLX/A43N2rcubuC/wunyGBg7EnWzIZ7vmgH7hrQFgVbEcFa2UuOyfIerhxGB38LvNYnKHWuWidY+UPCYkyejLdhR3K1uVXyZmR3xYNbBNwnS5PeuD5JVhzegs1p6beXlSzGBrMugoHszdRXxJ+DT8N9GJ8ByeghF3wuuG7gl6Fg9gF9k7eUHsmHJAy0c+rclSGXrVua2/zPuG0C7FC2BtXEPN3OcuFmiDwQqzAHOJ1AzdFXiRwk1EX31U0iB6QcDOYLhJeQVRuBRzWv8v0sq5m6WPdx7cTSyr/Gus+QwPrEqZB0MtniG9ps7egS/gmMzQYHEr2g+o3FfWeJoKML1qFDB5ilrqgRIS+tbcSvR8hD4Zvpqci9HKxTSBsRN4FT/I0dir3Q+KUsdR7xtLH/bxsEyzTG9bt2OCpS4d7XufyoFA3Z16c45atrGpGVCxTzL7BCYCh6gRlMvVvmrxeCYcSvTV5aPHN4GswE7OQWr5e6J0MdUFCGwV0uMOA6xT4Ru/4kKF3PdQFcfWYqAUMUiLqz8JcH3Oy+AzxaflJnzdV8vGNM8fBzBFo+dKhvzv0dSAOZj4M29VhOpyJgaz66IHHjE7AgeM7YsYHvq0UqmFDl7qxd5gyM5NEdO7yXcjTnFsxhVAdzT1ifLp/MlaRqtq5CpT1DlvQPImA/Yu57Bgeqx7SVq6DJdX4etxpbPpFWnE5dTZ5b4zvXvnC3eqKd8tn7VbD2YpHteJnvSiV6dWYe18mV5f6RTqUrft6xvsyOcDUL9KhjH29lk/W8iHVDDbhzZjcYso+dChb952Mj6N8pxINYY5A8Oc7fovyyYR/Yfw34wcof6i0N+VfmNxtCbPQXxhmsAlNy+jwzVDyTY1N0PKH1Hmr+S3CzzK6pLRuyh3wjjk++ZPrKr/FzFAx9IZpP+xfCMzCLb08I0HkZmr4lujdjm/B9mR/Htddn5lh8G2t28JB8fj3+ebicuZsmnyA0ZP/w3dHfLezHzbTO617U+WojJ9VWjfVUnGESPgXpXVVnkG8NaDoDbPPOXdgoqzr9bTssYoz1MKhRG9NHlp8Uz4DZ0g5jvg/erVMtvam5He561DdAeJlA74v/ofv5+B7Ag4/aj/spqM+wC5RNUSq9quzbprJx5LK+SwRiz9hXfZQ2L+Yr5s4L15RCv0tnXVbODgaBI9L64YTwLLe2tsHyKTCwdArvmtoSPESztrPb71UZ8M5d84M8sQhIw/GNhJnU8Wr96J3P3ng3DhHyoxdwjvm6bK8i38FvcH2ZCvT5De5goKz9iw7XPmyGb0mDm58nNZ5241eI+vGJzPfNTQo2TE5YfHdT5BfdReW7jfl65mIgPAL/4dvFd+WvZMiRMv6weidD7A1UubV1OYv675PsAlq560Uj9rNfijFudQ5NudNfNfQoM6bORfiu4YG03VoendUN2OYAbRKQ9IwXNMraDDrmp5BhQPXg3PnAvfYmPyFmJ4TJtxyBcXqzC2Dr8KhRW+Lxy2+cW9fmNvM0a/1l5nn+Lp1xd7UXDWBg+HxB/DNdamLs2lwUD2k4sz/q/EtYVaS393sh930TuveNJOi3FwqsW6YJ8ZekuhKDp67mEsVOujm65oZCYoG7iQMc/6Zm2yXcJbA9MKYWX+MrzhvLcxK9Cp5+AS+KZ+BPXf2Wwy9ggaztxq9ZpaikMkWL5T8rk+wFJ3RQZ8tnxa+L/7N+LYwUzp1GYeftR9201Etu0RIiZmP2Jq7qOaB8IyPMAFFZB9a67KHEvyL+bqJ82xr8AmYz0RdX7eFg6LB8Li0bjoBbMOU9vYBMqlwMPSK7xoaUryEOzhEHv3/OFuyXEMU5EHcTkr3iYis0r+fSu9+8jCf7Za8ZsaBd8x74/P2r6A32J4ma8R2H/cE8Uwotrb53tyMXpW/mPs4vbO5F73qBKgY3vy7hgYjUSZ/ob6rpLojD+qGPCFPxl6+sK5aOKh6LuNv7oZvBwdDr6EhzZ8saSOOGwVbY9UCCegwDmytlLRcysdynGvVUmDZCVLSOm/mHZDNbIJPiJ+lKPbyeRPfNTSECswTzsX8u4aGJGdcOcC6j+f/8nRvo3dWaUi1txw/m9PbWjfMIGa9g3N6b//HvVzcicX+psmAMOqc82FfmjUBT2ni2tsSDi16S/LQ4xu/HMHzYYS2L+Gr6G3RIHBwPP59vjkdZaZwm3Ms7gCl+z4A380wa8nvbvbDdnqndG+al1fVO69hXb4355or0SBytz9Lb4iGLts7YYKamEO0jJk6F5+Ag6BXvdcskDQvr7p3Xvm75tf43hRv6dTW5buFT6yhzMwbNLzo0KvuAHPelC7pYFbzIVs4nOBDMmZzfNMK/N35xIB08/IdMH8DqbfuPAIXsoj8ilKYtMMxR47bi8zrMg1pxj5LtfCdwswBrgUU64Z6Au5p45dalukt0ZBeIhNvVK7zQvg4ht4kv+zz8gpG1tnn5QzIj8q6wXczzD5Cn+2mS4T+NZw33DR8U/QaeTC6z9xZ5ryV6G3xrSe/JXw3w0HJpMJBTJsI0+kZSfYAuSZSvGQaaDCoM5J8suaYnbA3M08hzJcTL7cvY2ZmGRh8azgYeg03DZL8hjhPWwud0XwzmLeoOaLF8RJGkm1w9g7mKyTbnrWcwZdnrYqXugMvxE3GfAv3PJ8htsTMTAfe8V6Ymbf4PgJfQy9TFmiYv0CQcGAtJyYhGikxnGffCb0Zto3MCmwxhXXDd8WNzndW8LPYimcvlF/+474klh3OCeO6/I5CsB/4DujQkKx4tto4ks75N6aMb7L5dw0N28mDwazEYyOTSh5asq5kp4NDi281zIKfxb/Gn/LcOrGL8GtsvXIWkb3x0rrBlmOrjTnEqIszFCodmMcsqSzrLDvM4+UVmIbQ7SF4YXQUox6yv2zx80QGXgHp5TPfWje8Gsl841uPMePouFgh0IDfNZgxZea7hobQ0SN0VOj1nJ8L906F6UUUdcUmvt5at4aDyDOEX/vZdUWdbsBsuX9IrcucF7LDUtKSB9MHeMJ7gKyjjC9iOv6EnboZvfvJg8nrMWbLuiTs4l9Br+klCPkL8ZYOSxRPkFDvAX4qvbW7MFSdrMqZwtfoPqPPwgrivuBfM3UgLZsgdP9wxFvIb5iGwDa4sOLV+/Pz+IN6x0bl3Es4mPxxCbPWOzYq525wOOEdm1V8wwrhu1yHx106eDZDhtTEz0yGdB5rC2+OhZ6geS7U5Y/3wizNvmG/+wPwVfQiZYEG/jWBA8/A5L3xLozsGHkIKzDfWHuy/HJ83cyE4h1zF4nQUWE2y2bxs93ym6FKkU8Az3nivtvWuixnbKdyHYiYx29WYBpCZRFbIPyKKJ+h0rr8FiqvEKqb2D9meRArMA3huwIzpsx819AQXooVZyhMJBPfFTS09GTLR+/pddN5Y+4A06Vj7osSvpvh0Ir/mlimisuJfIuJR5ncjIld1eJ9JgZtaAjzSPm+mO8i0MC/xusyDirWNo/h9eJ9YnI5197iug+MRz3QZ3hgB75aAb3xB/qmD/RxHuib1ijDmukH+oUP9AvDCmbH/GsYtUw4iL2tU4b+0APvlgd6rA+cIKxWwGjSA+fIPvC+eOD0XrUCnsIHdtM8MAbywHhJDR3MljxQez4wVvHAuSgPjKc+0K6uoY5ZrgdrRPQvAjqGm4wk5iQCjw3f1ilDiykgaTjP3R54vwV5MDxepuyBFt4DMzYPjCM+MPugVsB49QMjcA+MOT4wPtmjDFfA6sfHf/kewu+aHfOvYUYh4GD2tk4Zzl9/oPf1wCj2A70ktQKjg92i4dfMdwMNLA/4XeZFCwf0CxOPcQX03B/YCRtksoVvON28Y/ruk28ywzeDZNix0VElyjCCoXhseGF43KKB9Rln4rkviTPxqBHNCmxd3fHGuXM0Cd/KUCuw587RuoAZxqPECuwt3rl7OPya+S7TwB0cuEJAnVfgzgWxLvKNPRRFQ5BJtFMxD8m2fetcPDDXnHwG/PS/uAL2GrG93jpvD8w7JT8AP0XKHpgp5thK6xw/MK6cYja4C4xaPrBTiGNMLf0QonW847A39iyRb+xvYrcS++gtvZOiHRzLxF2E+62kz0LkiT1sXIF/TehJo7l4x0lPMg0dyh7IIaNTjZZLkmriMB3KHphTM/rXaETWXEH/hvh6h7IHalqjq41OVbq6REPIM+C9qfS60aniDjC6T90Brb1x3JNnAJk7oIRZiFdzppirKlmXYFb5gbU+D8y8PrCu7YGZ7QfXtW1HL6NuJJVjK8x5lChGJ1g2JXoNviEDzZnXOS/SLfKT+G6Hg6JBrMseFcd/0brieKrRD07WhS5R5+J/+FbxLeFQ0w+tdVs4lOS3dQ/tZj/sJg8mvmPs9da6wbYPHvY8buRsDdwFZ8+whj7FVpCGUPmyGb3sCXP+rbU3cYaS/PK9ObfMk6zzvcmxCnPePpXef4s8/Kg+202XCP1rJNVIn8kHqPhOqDFkieK4p8gHMN8MDWZdQW/iEPOCK194b2wxCW4ur6vwVd81OkrIzgl+IWcJhJbDnpWUQ+EcNq77P3yr+CbKuNqYf435xrF49nyEvV5at4UDy0PgfOAxZ5hY2/PtL/zY0ro1HExcw9ieSpd09IOzYYxFaupA9qL33ywPBrPkoZhbhDsMhN8idLXSvy29U+Ox4IXCrLOuuQNSRJalpBTDU760OPOGBhVT6Pi8NRxa8Yfd8P2EGKnCYbMYiPHRS7EKEy9R8YdWfEfFSzo4tPhWiym0bMTWujUcxH3RshHVuiJ3q3zI0rrLcfBwO7X2puy+0t2y25kv3YVKHhTf+Ne4MgN/DWchJb4xkmwb8bkQ9BoazN4MvaGXiyvKuZeAcxLsJRm7mjubBL1KHrgOehkHwYvQnRI6ozv41jBr4WBoMOtyRyXPzAhZGM4tzvWDknWDg9E7Rtb/1fiWMCvhUNMPal2xN0ODwaGkH1r35m72zm7yYDraXf+8WJf7N0OnvOjqDFllzj4YW4MjOWzviG59Q0PIoXAuv0WvoIE76MKMpRIvxHkL8hvuzbllnuSXvzvXnjV6Dd9Ke/tgefhZfbabLhH610iqkSgzD0T1jXMveOiUn2egEzeZF4IGs66gN3GIeSHwZYtJcXN1XYVv+K44LUp2hMXPfAt2NXcCiFqfC0frlvMi/8O3im+ijGng82b8Y2GZs+dTWreFA8tD4DzzmLkZbAITXeQVOuvWcFDxPmHTGg1zQlyOrUxx66n8m5irVqO3xLcSDp8gD0qvh7k+Qp8pb4bRmVcIhh0z35bzkAHJFo9DRGAZs9K64Q4Iel3EU41EmRvdrGt0ibIqTExBeFStvZnoTCs2+An4fgIOSiYFDrvFQIyPXopVmHiJij+04jsqXtLBocW3nn/csj1L69ZwEHdLy3I065o8r/EsW+sux8Fruwj5bmH3mbtlt3P8AXehsqsV3zCLyBWugRdcxcF+oal7/UkaFA6KXv6U+9F5wgzXjPDtzxLFnVicm5njEF5J4eh4CwfDC559zhOwd8O3hIOjweDLNyT3ys21p5NJoUuU/Ardp2T99/HdDrMWDiX9oOht0dA6b0Z+S/fFdvbOdvIgXn0yb0yZdfk9FLb4zSsp3AkbMgqChhPW5fiviC4GGoREceYqWDZMWWlvJqYb+iyX47+fgO8n4KCqQMU9b+gNkzQ4GmpoMOt2eJH05FxKnK4WnGedak53ixfiFNbw/QQcWjw2Ws7gcALflu/u3fRZyd5R95CQKPUapXr7Uqwb3lPj2OuchpQR47dpBA1m3eAJm7c95nxL95vIOJoVDGZi3SAlLcpCfEe8QSe4mU6sOYV83ubfVXsT363JZOkMKSnh76qbwegSEz1gOeNPl2e7hayn0OvrmJn5cv9mfAUOiTKmQUw6C/EzEXHh6Fdp3RYOLA+B88zjYOmKuCfbtCwlpV87AQemV50hEds25834ToYGs25LlxifzJyW1romdxCkz2TamN65VJv7wvlkZtaq8J1a8mtu/xPy/sv4fgIOLR6X8HV2yY9qmBCHYRzYLjExG0ZnHuGsaS6+/YP9wDbBau1XkJKafhBnfjdb4wPiZymrwfLQOpvz74bzdsK5mK+Qqh9ZorhCm2mYZzXuoRNAVAUv05DehGVNIGpcwsxZjjyJdUMfNs92w3Wfy/S2aPgPW9Aiq7HOC1OTE2SS70LchZJfvk05Xs0nS+C7294+QB4+Qp/tpkuM/jXSJyRK8U3Qq9Y1Z9Ng1pJfpUs6fOvJbwff7XAwPFY4iI7K8CoyU4bf5V20aAjvrPAZEvSesC5/l7v4BA1qGu6P0humAnPNnjhv/DLHnecuirPZwnc3HMws8Ra94X0ctkgFvWrd0t5CVkNIidKT5nZivS40QYsX5hQaelu8aOHQ4nELX7VuyX7YTZ+17B0j1UaiQh2emMrzZM+HbQ3Gt0RDuOeZMkHv+rq8QtAw7F+I2Qu8AtMQoj4CHbNCwIxRN343ayPxa8GPFUj+LL0quih0ibJT1+MEq/juhoOSB4NZWEHQwL/Gr2/zW4ctXoS5SVwhKOg167b2FigTe+NdhDvWWEHmPhaaAO9upydLPBbn7SPo3YzHJ+gzc1oU38TJCnpS3N276dRPsNdbdgnnADkrx96tWSHEdLkjjb/LmTaeisaYsfwKb5xXCHlIllTO0rLnzpYNn3nu+6J1n6xhQhyG667EuiFzxREtrh7j08I7Zlu5tK7hxW7yYHBoyYORScNjs67BV8lkCYcW31qYhVuaf40/5fpqsW6oal+mIaDO0SRBg1k3vJgrVgjvx3JkjzUXWysc2RMrhFfIxQqK8wbfZdRDxJtn2ZpzUdqb+W5LdlqybqSkJX3Bj2Wvg7Uya0TWymIX6zSEeVcsO4Le9XV5hTCdU+BrVmAawqunfObZqhArBMyEJjC8wLOp7MkQ22ZdwvaksSrMGeIXHriTReAQOpCE3xL6CwUOLcxCNyN/yjfkskwq2RH0Gr4Z2WnJmfku/xr7AXzrmRX4RsfvBnoZs0CZWLelo1o61Zwho0uCNyOsCl7B6BLVd2BiK+aFh7nffcdo6J1z7ubtQPOuRuilZQ3zP3yb+CbKmAb+Neab6WdgXqz2wph1WzgkeRB97sxNM/M71LUtzxIX67ZwMHxzvXJ8hpbl1+BrdJ/RZ6Yu08QU+E2h0FU/v7vv+M7VHSdTqLkdarZbCbPw1ix77v9ifAUOiTLRd8D4mrriMIPNVOetrtvCIcgDTzVhHoeXpFmv88liPcmVGZ1fOwEHpFfxzfQHhA4ZrooQ8mvwNXrS6DNTZ6NiuowORy3n/rF5I9i9aVHCwcwHP+EN5o/Ft4WD4ZvBLKzA3+V1WcsxkowZo8PcFLVqYbbxcg2cWLeFg1pX9QSxTLKmFfiyBmddHTwU3tt8Dlw687yCmS8nOrlZP7AmYP+N6eV707zau7w3ha/AoRUTU2/FibkStXVrOMzjGq14iVtXvFkq4ka1dZV/zJPvlmeMiv5jQ4NatxUnED5Oy3cy6yYpYZ3Kv2but1Xf9B5ehOd4dceuNn0+il61bmlv7LeYvYVdzO0+Y0+2bM+kYVhH8W1q7k2WdfPdub3DOjXchWHG8yoNag5c6d5Mr9Vyp5DIO6lZwaYWW8TXRS12645txc9q9Lb4pvItHR6r+GQp1+FmnSzH+JftkuA1mxg/aw0RX3dvHZoaZNOpOa9Xbtk7rZjjR9C7GY8dvnN70sR/le0pYsW93IHpazaxVzFxSMQ9W7ani0+yTmW7T3RGm/jkvzg2uFvf7W6xq+36LE3OvZWfVzUje8WCtusnCxMLWR7YaxYrMOdNDrCVLzTfDVNuuO6Vz5BYgSkL3xWYMWVmXeZxqMnBX2OJEuvW7s1WLaupi1d3t3kVY37P9+ySvXD4CHkwezO9D6Z+XcTBTV2FiUGrOoVWXXxrXdaIfG/yG3T8a0wZv+bH65oVmIbwwjr76GIFpsHwLbzmJzhk1jX0qpyEyHXU8iKleKpZgWkIcdpOrKK17hN90yfqySdK3xPl94noPNG2f+LpfqKO+oM4/MEb/Q+i8wc97CfeF0+8nf4gOn/wzmqtW8NhM3n4H77/P5L4XYz/PjGu8cS4xkfggPWez//g3gxm2NfxvP0r6N1OHgxmhm/kM4Rfw1hb+DW+TTEO8wfn9P5BL6lGL/o4T/SojDw80Ut6ok9mZCfhwOeNVzCY8XnDPAPjuxu9u8lDiYYnxgafmI16YqXZE7O029FrJNVI3wfo39147O4L1iWMJHKI702MHjwxtvIHYxV/sGLJfDdJH+6Cucl8E3tT31U0sIciuLnMN6erDY/X/QDUGsFWRnQwJvbEjPkTp488HzyRbDN6d5MH9OeT575sVzMvAupCHpjzgcf43XBn8e0k4iUtelv4tuShha/xu40Nrs5mSf8qW8NYeMIu2Y3ef7M8GMyCxW9uPVzX+AFClyh91tK/LR4rHATfQhQbcTD6txVrUz7k/GwaGlxMrOSj7xZTKPGthUNNHoxMKjnbK6ZgfOmPiD8Yf74W1zDxh1YcpsM35xeKO8v4Qybfbe7CVpygZae21q3hIO6Wlp2q1hVy1pJfFSco3S27nYvWXVizwUv1O2ZdVdMgaDB5nFadQqv+rEXvbnxr4Vuqs3E5H2PLCX9exQlYG7FE4XexHjzpdda07JOhn4X0/vkPIhmyGng7YWfTH+ztS3Yq89isK/YmaFA4bCYP/2p8DWbYu/7E6QJP7K1+Ym917bwZHNgDxM4mhRm+afF8sP5t0Sv41trbJ8iDwUzxTfwa9l88sQMpeShsgfCnbOEJegUNT5yD8cQpIUYeUpRqVXYCDuG8IQ4KM/6ukL4WvYZvrb19gjyUaHhin/uTXzU0NAR/iGslWvQKGoykGon6AP27G4/VfRF0CZ9u/pTP0Lx64Q924IfMtvhukj7OATI3mRemMkN8V9AQPBTFTcM3oWEUj+cWXuBxsKu5I0LUreArP8/bck5iN3p3k4fgz881InvuiUPMCz5vQh6Y88xj5ma4s0RkhG+nFr0tfFvy0MJX+fPCtjf2wwlxGLbaxO2k8nrifqvRW+JbC4dPkAezN7b4jX5Q3gGjM688DDvmvRmtwfgyki0eGxxCFIVjICbGz74T69Q555XvZCRKnHl3O5mYWMlH/4SYQokXn4BDTR6UTIp1d4spCF/6I+IPxp8vxTVc/KGDQ4tvLt+CnDf+kMmCr9+FtZhCy/4trVvDQdxDLevVrGukryXVZl1zt+wm6x9wF9ZscCMPxh9SNUSCbyqSI3I+rTqFVv2ZobfFC4NDi28tfEt1V8ZGdLac8OdVnABXwAr4pKtZSji+Y+ri2f7l6lLuwRNaOXh1rMG5k5B7UwW9LRoEDv9qedgNX4GDWpc7WTjmaGjA90Kf+KLgE6fTP3G+/RNf3XviO4MtHtfwLeHQ4lsPXyOTQs6445p/Dd/zCZ5E6FLnaN28ik7RK2gwe1P0hnU5/suTuAwNQvoCvnxi+byJGHToz1qOVxt6S7z4BBx68sDnTaCuzqbgfDjHgpvmvgjTPFbv2Bq+H4BDi8cKX1UlbnAQ59hg1uJFS0cJOXPnQpwAdV+U7J3d5KxmnzHqPDeJrVeO6TLnuQJz/lKAolfQYPZm6E2RHPM2Au+YtSfL2TxDegIvGHUjO2IXCd8fxazGY8ZMyK/SMEbWTTSJZYc/XZ7tFnIHy3PrPoHeEo8NDi15SHFP0a8XLBAxeyxIiZAH5jzzOFggIq7MtgZzc51es26w2oyWM7MUxT1v4pPGJzP+5glx2mV8PwCHFo9r+Bo9uR4jDXqHa1H4HIt8ltFRQe+IPA4jqe5NIb/mjjWy3jpDLfvB+MfmhmxJn7mdavpX6NTd5PcD/Plg9/2oLVezPVsWXojQi/zQCXqdY3jLv9aqwSjlY1v1O057mpy7wMzEPVWNwGZ7+wh5KNVVMIdMTEzdIoyZiOG1KBOxNhdzXLauVBUH5wPEHWvOUGsXRj+Iu9DZGtxhIKr7+cTylGg+sWHmLM/ALNFwZU9NVOpwHCbMr16tOU048N2Cu1CY8d3COnUZ39329gnyUKJBrRu6Brg2H9f97zK9LRqM9BmJ+gT9uxuPzX1h8G2ta3SfoMHdFyX5bclDC9/dcGjJg8DMrYveF/9asKAZSX5Z3LzZxDq1RIPBwdAb1uXvCs4jDa6Lj/HlbkauBRTnLbygwXNDxdls4bsbDjV5YOtKoKPOptHKfI4F503fbXjnahV1RW+LFy0cWjw2+Jq9tc6xwazFi9bejPwavhmpPuG+WLZ3dpOzln0W7limV7ysyBOd8OWpdL+ZCP0qDQYHRa+igaVvmRchf8F34bw6mjFL96aYJYP0hnUNDi0kxS5SxHuZF2KFdV6k2JV5bU7ITunX0unm+h0+sULWVTxqfgJOiEeZu1v5Q+vxqGV8d8OhJQ8GX0GDi9kwL9ieNNP3RBYR4+AqFsQ4qFwo/9pyPpZn8rGly7anicWzlITb1FjFxpYTJ4tvBqV3mENm/u/qHfAR9O7GY4MvIxkwY24avvGNw14d184IHrfuQiM7LZls7c3cQ62bzEifuS9aN46R6pYdZWzE3c7QJ8Rh2JZbt7nECifoav41FWvjSgdRD77+a+t3S4iGmqpg5htHTku/hjKZbHvmm7DX1+1qs0LQMIwZR6bZm2Ebhmc6oBeKp9B8N1WHsH88pzflqNiX5h3zXchdUGJvn8s3gUONx4JvihdmXYOvkp0ODjW+lTAzfFP4BuuKY+YcbeYd86c824JR584FQa+gwezN0Msv7KgVuEMmVOqwRmTvYHVvKVu9LDtiFwnfH8WsxmMhv2HyvtibOt3LvGhRJjBzssPTBcQunmxz8c0g9Dq/4VWiweCg6FU0CLvP4MByFt6TmEtUmvLISAr7LExV5RUEDi0kxS4Cj9d5IVZY50X4NSPrYW98jju/lk736pkPd6Hxh0KuWeBg1lV3AL/Qx76/wMHYtGEijrCgecd88waJYl9kfs8Hv2XZ9w/3vIk/BMyEPAQkETMTfzA2gYkTBHkQfDNnyJzN1jk2p6V13gwvjPy2ZF18V+m+lk5t6TOxgjnzLV3SumN7NsGqjlK3qZKH5XiUkR1zNs29qeRM3LEtGgwOht4QBTT+EGeg5/rM9aObXId5cVTEwTmLyLlxns7JNox55zXM1EHUd6N3N3lQfeNMg+EQ84JRN/Ig5iYxN817aqHvi6WvRK/BV80OYVlflgeDr5l9Y2bGmT41k3cS79KqPM5/EDOcw6nmNqs3AfjdX75bPoDeEo8NDjV5EP2QaS4r6yjmEPNCdE+wPDDnmcd38Wp6mBjLeoffaF+mN6wr8DV9wmHCAVePCXkwqIvz5t7vFnWkKvfF6Myj+SGGF17fxr2Zt8HM+1n/FZWzLXpLfGvhUJMHgYOhQb0Jq15s5EpUPptc/8uVvnNtlNDhSjMxdQPt1GQri8pkni0fKn3nFjTLTpKSea17emvLaALWUWJigFlXzXTgM883jsDBvKVzwosJbHvyPc89YuwPcYU2R3r5ZIle++CpGXlgJMUkApYHRjJgxrYcnxbuSzJv04hpYHwX8q1naLjyKeToAUdy5jHSMGc6xDXYAhEdEaHvi6djsNbgSA577mb2ubDt+eblO5Z/De11tsyVrBuZbMUGW7HMVmzQzJE1ccQQW+EXE7iHiS08sTf1Ro+pdRfxKJPXC3YfWyBiAlXLP27R2+Kbist1eKzwbcVI12fOqtgr+4Ws14UFYmJtrDVM/Ey9IW7qq02nsajWDP4m2wRiDkYrpvAB9O7GY4cv29Xz/m7FtxCrmMcUerE20ZevYgpiOpzxeYPNxZpW2MrK12Odynaf8IeMH6Bs+1K9hnlPzcz5b61bw0Hk8ls1Ampd4Yu0fByzrsphCxvc5LuNvd7yA1q5fJPfNHnTlv1rcsKtPK/ZhbHlWjlAYyO2bM/a3sQt0sq/GXvSZLlaeTJjp5qcj8kltfJOJrvTyg8Z+1flW0q5GfNdZYOL3IHx1Fp+QCvX0cpJGBrMugqzzfyLzeYmbWf/bjYnx9Xhler7drMRd5vx0aqPMiuYGpda7UypbkWsoGo7WjUjJj/fyvu37rdWr4bpz1J3rHkFV9zHNfthMxw+QR7M3kx9ierPKvVUtHpAWp0Wy7kvVfGs7tif/LX1XJ2qeFY1yD/5a6264l4d9GpuUVUQK9uIvZnOr6mYjakVVjaXqCtu0WBwUHXQIrZi6nRV3avICZv4jqkVVvavqCtu1WK3eNHCzPBN4KvqaVs95rjj1Gs030Wtz8fcm6iNUl+H0Gem1r1VQ2/WNbIu5KxXB11aV8QGezWcXPe67DOIeFStlsp8d0jD66+/sXn99beV8Prr7995/UU3wgUthAvapxe87S5401wR7SvGRq9oMV4xF3FHa+KOtuwdb5o72k8P9NAeaPc+8JQ8MLb/QG/ugdmXR+jcMHN3lnvWg2/D30UdffDNk9yyNLE80neTjCHXg9zgd1ED3ZnreDM/0GZ4oM59oLf+QB324C4Ik182dmyo42XNxjrX9C19ouz+v5f0/f3V14csp3hvXJDvSReSdrqhPN2ULkRtiny/o/dxRw7fMZryQMoeSJk6FWjTPTC/Z07QA63NB+Z7WzdF4xQn6+BvWqWUB+sA7QtxIpSUK8md63Mn5UL3qxNhpFxIbssWKdwTU8m18mi0rtKkm9kM29m7G9k4r7/O9NPe2vnvL74/pG8eQnHvDwn/lu93wd7MC2YpLyjJF8zk3fDc3DBDeMNI0Q2zMXeUlztGZu+Yw71jFrh1Fn7TR3uLHUkYelLGm7tgFOSCMbgbaoMbaoM70nDHiPVHeGimuk5NZxGvO3MELVTBcRbwJyV3bOOOJNfp25bdPD8NSt8ae9zoUKMXt7Nvzz8N5+vbuSyeYyWs6nAjiS0rwdz8LandTdf+verrr7/XzFLLEobcZWkMEoaSgAjckIYbInDDOrM75qLuWOV4R0/ijlXmd5wTdceKsjtOOrljzd8Db/4H3vwPPKsPrgENc624As7M5JlLeara/pteJbmkMA+33lzGsxJme8CcBo5C47ri5CQtTOveULpuKF03tuZRumqnwehxrF99cG3YD0otRQ3o6kcFmASMHXy8pFGUbniZ3kKgdu6U3ZFhdyzZMA5cavoTDWzsqoWSLnbKuBxQtMOE9rPzhdEYFaRaleDOVTBqW0rjGb2qDoPRwaxtiS1s8yoNauJaWL9/xyrummY22lYcBiO0eKELLcqaMRiieHFiQPqGZuQNA9I3TLrXNG4wLpcb1k1hbBgOyVp0H6P1LaZh6CTak3O1Z1QOO0zoGt1QGd74VKDje0PH94bo3hBdJelKRc5PhVKnJXcyOXgc3GBrioNk559ishe+iRewL8R+vRDezVTvdnEIIZCfcFVMVe9YeE8xTU8wIY2OFkdC6fP58XG6fzOT1+jdkuieGmDIIj4KgH1zGDpBi3Rw5vGvcMhEVKwltCbStVtw4e9VX3/9vWbOiCHPkQsX5ELKXbFJjEoNs7M3liXMc91Rnu94PdyR3jvS60xXlFycfvDA3u8HdtQ+sMfqgRMjXO0ungjueQ4TDbivfTYxYiq5Ud1ieTpmgn/wMAR1i+uGVPDyIUPhuqFw3VC4bihctcPQElqTTB6q/CSgfyswJ7QY4EUrmkoigtCyeHLNsBFajvCyeY4WSRBaIYiivqYltMYINrFcU7djhHZUIfONtkP9E65zvrhxAEnwk7DFgH0f1fyAmuaOMN5xaCG3RDywoCa0OQgvZzcz4YEcevAYq2BSkElAn2H5ISpSIeWh/HDe3nbDXd1QAfy05HKLD5rISsq5xQebJ/hEGPXYklyjdodtEvNb3F6hyWFiCw81LIZLUywL1w3xKQy4Gkk3l3vL7TOnzUTDSndKcsTYKp5Fzl5/kd9krM0QAxDC+wlGw2axhe2MHGM0DAU9CW/HqTrB+TE6mo+E0Nzq+My1fDhquzlrLdEVenfN3kUZn8fFsOuiZUPzyTFxMbal2Aqfx8WU1LZCAR9h685iaK+/Jvm0LwnhJhr67pXHhWCE4Yq0XvHcpUudr29RARY8dvbN15smeaCqKAwoBPbfn4bR1VhvptJiPMKQhzOvtftSLniSsLAybvIL6jyg3F4x5WnOzhX10hX10p0jH3hKVM4AzdkHamKVM9hMbinUO2ntIVn+krrlNhyU5iuWCyS5pXWDNGM2J8ktDkEJ7hLKIg4KUTUuJbl9oCw+cLiYG613/nlIcmvk0ciYkRv2P5DroYjQON9zlzyNyUFZKLU4bie7obqd69jPHWfznQ3AUsr3On433NXov4eaRYwhhDrEDxg9GoYuzb3vnn7kMdk8qHFWh/jTdi7pYrIXjJ3L54HtBWPn8tlhe8HYufxdtBd+1M6t2SGl89CS24lNay1VZX0Ki7JmL5RkYTc7pHGvN23duS41+tHovLke281e2E7vluybhh3y+mse7zIxLBOXErGmUky3FsMqxYprsbGNYtCvv6YxXazTZXE2QV2uqUWVKSY4qsEiJnHRSkaY99ON0Jg3nQqF4MYIsMbumcmIXHSOxT3Yg2Ym4a0mOFLVOdcXcQ/a8rxcM8Wp1WyhkiEmwXG+zMoJd2L2VstF603D435zLDFoFRka07Xk+oURImFYiHDRVLflzJ17/XVmGi1PZ0LdjGPLOXzWSc2l6UysnXluObqHYmJua26eKvlRbpxJb5hw8kw757JF1q1cimiSr8uBBTNoQZVDcokjFzPiXcDDE1oBi9J8feWkihvCBCymQYjXX2cmIrKNi2oYNe76mxDz4F2ycVkPs8b9yTchnMbt2LguuWESFsLGnbeMi3btVjisN2sBPw09DiLMpoq/59outEuGxkgRZlPlufOQXCPMlrQr2q44nMZoQrYyeYoMR77mb5+phstScU5qouR+GdNbg02U6++kmSL0lqW7WHDzjwO5c0XeDIjNg8PmKvmEgJgayvT/cXdvS67jsJJAI+aLxrrVOf//YxMlv7UWKpAtw23P41bUlikyCSZxSUy1hvgAJ+4tc9vX0g+cCkMmPJHSj5wKd9vwZJf/pELs20xtz2n2+6/Odev3X+1Wff1rWd+dkVy1olZ9ybWs71IZuz6NuRKmrmX9urO72vo3HWbRZT5BwpQTLMjaiRxmSaVw4Fz7NuQGmTiJRnm/s0PQMidpwZC0thkKmY21zJlSEp+qrphqxTOg8V8xAFeJ92Vpo94QQSLMlJh50u8h68bjp1yzpJdO1BsiuEMN9ZHIKiZ6jCG0ppGFDOT1E/RGFvIDek58RA+H/m6LLG/UG+L1u7jPGlIuMGZ7E0QmN6Uh9E7Z9Ez3MTjfp86K/5A3hCgfalA2h9yAjXxAH4kx5A6xkQnWUKL034uQ/wXSu3LhU7HfsWzXIY29KQHdMdmcIcny18qTP5E7oyQeub0ChH2bbN6U0c2K5hOhsNcbcyE3BWRxhge65UGCwZhcaaDdHOkxT4FsSrd8CrxNLfInpAP15z4RiA73QEA3QW90uCfRiSFV6Slh3qHdlqk091AWk4ZAhbRFENJTf8z0jvGGIfBOmfQ3M947JnKKN4RZjEFm4pTE2FjGYyJFEmUxBpmJXxYwi8rnAxmdrmzJ77866TVPy9tPb5mSGFtIyha6khbO18Jkuykpkv2H2LXlHSKcEW7+V+P9oYN3wvX1fNqTdSppgwvA+1mwUzrQY9ILgRZJogOSySkEEglf5NB6boq+VlMXvH2phJre+sb2bej9PvdxvyQpKQca221D6A2qFYJKgbECtQS9UbXCVG7FBxTUTRW+RQVqr98VYzI1Q3Iy36bD/33yNwHOE+xO8QYi0jk5RpkdCx/gbviyvN/MPRLI9Uy5R8bcDT0Jnn4R2R+Wk2fgmHhThN6gXmwK6UMxmAi9kSjUDNIjUaimnR4TWxoSRfq2PijfJ+KUSNsMWd4Eu30xmkAIZkrEaczVOyZc82WiU2MiTn2Xd9fd3K/ufaK3X1v7dYGKqTzhsZD2DHqjwMpUAOS2r/emZNiQtNe39UP5PimyIcsb4DwJsr1Wf+HE3ZBSwvdZx++qpZ8KUU/VXtoU08CKMBdW112gbV+p+GCb+WV899tESwtx0YJHuEeKOWzCI9wjhdhtJfk+sWdVJGKkQJkx0o+ZVWjwWnLVqI5SSeNxfQq5O7eVYK5AEVdivkLR/mEol3ZMuHwGvYE9TWxkYQ1t94YivoFHuLKGtnvBrkhspHOGiOmNKKu8seQCRdxhyPYO7OI+b0jZwJTtnYpRjNn0BJGJItMQesfOiv+UOaQ473OMZE+MYXcMY30+kuGxz10i7H4RH6l1R1ulbQT0E3m+x/Wr4IzosVjrFHanmgAVQtVJ4YfR750SFChxp0zsiQkh3b/s7l3F27G8hqk9MYbd75JeH7O7qqSwdFngKWPNRaFy1r8FTt3spm5gY/pgQw0kqqYQzs9NuDH/ttCJ6t/WLKbfkt2rVXkLzfu+Ql+hyjuULz7mPRhqqjK1J6rGsEluuVFqRAcaZ5fVHOsOMdbF4btqKMaw+2a7+4mtjk/w6Vp2eevvw8sl5XxI5HG+HpyvB2PjD/YwyHIamMm4WVApiLQyTrr+r6NVxE2hGO62efauOoJrDX1nGRAh7BHx4zZovHv8kAVXkWG3V3OmA+O9wq7FGQpEJpXDluogcoiRjSu8eS05CztzyCu5BAsYWMDDNssxN3M6/i3PsKpy2LW81gl1vux3ofdCk86Htoa2nPQUEGUPRy2IhsX5LIU1dMzB0WWe5N4rtqfRriD+mbu/0z+z0z+T7KCd3qjdWtXRWdG3/9Eubu7MmiKI3gY4T7BbnPqM2QU4j7AbWPQI5wl2E+uf4DzBbsJdEj6SnCrNk6KP3dTyJoiMrOmX8YavY71fxHMmbmynOdZfXvB8PlS0mRh/kBs/iPwHreOD+2HqFrgwE3hhzeRC67i4kpIegY0egY1Y3BxbGLK6ETd++W3tfCiM2R/Gm8CDUcvkXrcwqrU4g5xzu/I2EtnnqbsaI4EHI4EH5+zgXovsHef3YNTw4GoejOONYbfNdnvYDW1un0FHdjRh0P39ENnRiJkHtjFh0J/AdJN91twPEza3j8Y5rjBlxxMsTp3/U7idwNeovaVYmf7SuCXGWMv0YC3Tg6f3Ql9ipMVQ4NFqHfQjuBqRcauN9ZdVFg7fa70P53wn2TLkILs5CL30B+/gCXarLBy+l9g5LtgJsUvrTKrRQnltiGlHyQ4X+rUX5osvrIHI9gOtK2WWk71TWW1nVAZ7J9kPkRePXMFx3ATjd3FrriAGQM/IQpuw8NSocOO/dTyDWQzB/azq+mBr1b/LHe7vUNzP6Mf3rY2zc5BjVdq8vp/REvvWNoDHhFvU5rWP3b4hps3VdjJuIztqVYZkPyTW1XaUp4HbASR+Lu71zWqnY/Y5sLnBPotwS5vLKFjBXh0b80lJ62idaGt7JZa0qDtzpUNgdc0ybR1tdQtLSstEL0tlSd2u4XvY6xOnrlEjrWzbPd+yivsU12ehYkRin1bWGaxUi8+QHtg9fsVGxchkV0T2NLpX9u+K1U3PfJe+C+c4Jru4uTNrzmDPQYDe4p5j3Zfvsr3f55HoI/ITzorE9vbQm7LTwPIGOI+sdLInAoueRWGD/ZNY9I9gvYHlDXAeYffFnoYa5S1nWL0fEg/ZkPei2jt9/9Z7b2uJ1yvyXnyCl0HhMFZVOEZG20gv0sI64oV7d2H9UNRDooh8uXMOMyFZtRzZu6LOh++1ymLRspL3RfaeiiLBRf2QG8jxvVY3T+p8mKt3MC+hj13bXJlXh4dv7gfmqC7MUV3IXRfWyEX7obDPfG8RS769z6IbXbAfopz0ALdRplDP7tcQZeZNH7d095I7M0fnPhaNOvfESLBof6+ZOs8dYzHIvJnCbcKHE89uktGT4Jb21hzRDMBnva1YoVbLzHOrbSRVD4UeHt9g7smzc3Pba+vSBreYqnEw3/BlbKHS2TOH4FPeu8wWaHV5xTJPpSUjh6lOa+cQ2urZMxbg/D52i0og7p8C54ElK3DuSqCgDm6IMUSWt1l30T/In5bXtyyf70Sksx6CE7fybPkcDtCbnNmFZ4u+gOj+F9zpkt2W+MaSUyU4Kaobmfluz49WuxPsOQjQW/RysJ79B/CGL/MyfB3PiXhDD+n1be3uzSqwvIV/6+4NqNgTge2u9k9ipb1/AtvtvfYRN7YA5wl2A8t7k/MS5YGHjPvBvrDAQ/YCHu29k3i9zJHMz4P9MOUR+AS+2/Sm1fXAzMJhbOZRaOexIqeIZ/kOl5zsSa6L7+h+mqh1OPvElZVWh3u97/657q6stB453xBExA5q2f8wR7Vb0/N8Spm8doC4F8GIcc41e3DNkj3x4Jo97Lcd6g2/MdM3OsO9q5hhEdlCZ0V+G3aVSdAv/6E/7OHuwgV2WbtmRBMhFXbdByvR4QlyhnwnY4ZskumyWYdkCLs7+9ckNcA7c/km9kSN3QSRCcoS5BANReZh4jPiGwptnXfWN1Y6PO7B82XoLbLfA1W/y72ur4HzFxewYm4f04kKTZXT+E4t0qTTX6Xg1L93V1pNUzbSyo+9jMTnU2s8vpPz0iC3UiJinBe8IeG8/lvyhojz3u1PPMV5x/jI0J4Yw26L3sacNeChCbcc4w1DaPg2PjJxvo+y3sCeJjYysXt9W/ZtvOHrbO8Qz5ngI6kHLPFqJZ6qwPs05Okd82oNeZDHvGVf5JnOPL3O5L2t/xhpkSQeWWfo3kX/K/QfXdNofZH7+o9BNU8S0Si0SG5X/tzVLr0RpShT0x0bZsXabR29pLptrCpjJvJR5cc7C8pVc7crLZLqiSHcBup4Q7e1MdW9REmvqFAfyjgs6tbNYW/fAqPbGs/76LaWKJRYi8Q3u75L7N/H10pVJ1tdSvHeVi+fUt2LsoJmYnaVspQttHXVye2T+vaEV0e9sXoWus7lckbOkJchUXKIMtudM2m9HedBMkIy5r2Y0d6v8ivNGXxfTTwdifci8Ui8IzpRl2HSFNPqvrW/RGR173PduxGPiuvaFtvq3s71TSx00ovidj+1IEPmvndsSssh0mewL25ISyyKwQW1lVNd1oqKS3vobnvdEu9YKx+nrri0LSTncD+1qDqzn7lTZJW7w0NURdO/I1UVl/d7rwVZ5UmWT1GdeTsDPeG7tztS/XvPbt+af4h3bMhbnNj9yIuV6DlNdZlIvMVTXt17NjcQ5e/7F4jQhL2+wA8Q2PFEkz/yA/h8SCp+huz4lL1Nuvr0713tDoDBDa3t3Zi7SQW3o6gDYHKT6ntCxrwQUze0oFLtvkp/vxrytmZpVEmc3MADr1iS0xN40MYwluT/RF6xKez2s3cSzdJ+i4h+B56x2NhUjCHpJ5F04BlTJJ/KkBzq7BP1CuDfXu4yNQsw9vzU2Evyafo6uIkCdKLUnHSOyHr78KmzbBLl8Ki3T9DFZwBliTVNWUNiTwOd/gS9kT1Nulf0bWSkdZ5okn9CN4ioa31ie/uqItEubu62Pm8Ytb0JIofYwBR6p2x6pEeTnPADKPvvmUOG8zE8DnVGm+tIMdNlYgy7Q9xlije8Wsf8ibyhCO9Yfu2MkvmUCmSmv8u/ZYR3rv5hSPX8xQLnT9wE3q8IYzO65WOae0M6elN2N6tHSzTGXm/P+5J5f1jTwm4m+Ql9fbtI7TRRMA20n8eQk2g/D1neMfQ21cyfTwP16IALBPq7CXojLpDk7vbP90iV+hPUo5PdFuyKSOW5ibKcNwTq0S2KMGp7x1hGn0+MoXcIZW9mvbds5Chz6Gc2DmmSjWVMJlmQhUe2j70is/HLomFZFmQ/g7dS3An0y6hJ1su1eeJ0RpPsQYw8aPce/LIHPYZJDk2S3xBpkv2Pn86wy902PUDOD6NOE76u8ynnrNKAIu/tay4MqUjPaTkk+gzmnIFeiFWkE82FL/JVnU8jfYZe9W+M3paWwlei99s8zoHyQnXvs2fYbJi7ItltH4DeoIJhqHItQW9WRTGVZTG0K5IqigC9L6iIu1+5NrArxnRsvkzB/+t0d8b0cQKcJ9id4g1EpHWk/3uPw9flC0ceEqOMeHJ2mv17iYfkIzwOztn597I1f1nO2+pOEXr7VWxjSJ+KwwS1bRF6E9WoIaR3EZnY6TElpi/rnvJ1ylFjCk+J7s2Q5Q2wG6jUDCk8Tfl651R1phSp+oo2UT3dJyg82edNO1/4my/WoV/r+8Tpl0UqpnKLp6LaQcXxFHoTlL0gAnI/UjGhJfZl3VO+TvtsTKNsyPImOE+w+2I9hq+0eUOKDHOV9TMV8FOx67E6TGoy0MRKGMfW7dtYbNHL2hbLNZ9kpl+mf1ppjzpHwxaW0Ygol8LWmIyXUk3EXoFI4ymI+RZKSV53Pi3WnVaP81hp5rkC0np1zCHgCVRElqayZDm/RRx3SvF8CL2BPS0sp23kTMw3yqGMbKStIblAsisiG2l9J/JN7tfKH0suUEQehmxvsoubu63PGyZt71SUImEDYzY9QWSi+zSE3gmU/ffMIcT5GB77HCPB7hjGAj4S4THgLhF2p7jLAB8ptUh7BW4E9ImQsQiqn/Zr1ozoMexOdQ+ygnVQeeSdUilNB1VKXM2JPTEhrjtqd8f2xIy67hx2pzTZbc/vaqdP2V1rlzOO3L/ZTWXoFhrjrlcLbmtDN7AxrbChjhNVvwjrQAXcuOgtYc2o4LbGhy0JvlqjdyoLvFDC76vqFRq9U96DoS4sU3ui6GqSaJgZ0UWf10Dv7ILouZ4RX1YZMdUzYgq7b7a79zsi2+4a0f0qistrfx+yU9DlSnQ+vJ19wN33KLKyiV1WqCxU0lncBZCrvloPNYj27tzD+/+QBxTxV+cD8L3msKxVcJ7BD8+UH54pVVzXOQl8L3H+w0yBa65DjV1jj08LdQSizAqLBXJ4H2Fu+eb1KXQQ7DPiG3g/3snIXFF88NcOrk9VD2z+xzfQi3Kw64nVEb4NvTay+ssLnM6HjiKTHxjRjhc7XlDYQue4UAWHtjDZExvZ8cauNjvXYWe+0U6GsTOHKNk/OxG90zMyZf0n9mWIyOLUdxwuQG9x6pM3JEiP0JsgMrDoEXoD6x8hPUFvwHMCPhKdQM2Tom95U/QmiEzs6bfxhm9jvd/EcyZubKfp1l9e8Pz78EKDz4e25rzZEfkPMuYH98NCfC3E18LIwMLIwNQtcGUXqZVdpFaeVCuzvqb2zgQ37t/WTuAJY+YG3E0P+6K4DovP++Bet3Lvrq4LHLLPkQ2j1/aghsnBMRysBzg46wc9gMm97uC6Hdw/U9gN7mot7GY2N7n/JXY0sY3J/a+/HyLbGDDzsfvf2D3t9ftswub20TjHFZLzf8qOJ1iMzvQh3E7Z8TF7K+Swz5Vxa20P+oB5J6iiZMwE5zqsXIeVcerViqbuUmjlafKg1RnBRX9YV657T7gnFm+OruMpIse3ewwmHIS24SB2Dp62x6Xq4YSpTCGts40mKyki7Fr70T0K+zivKjuJm2hPBDgP+lxV1pj+ggi7gY0OcF713bCNDvZEE+eZ3Q1Q3rLQ2X6IMJ7gNrHPYzY3wHhgn6P9kGA8wm1inwObS08X70KFJbWWF5mmbWbSBdA1aa7JCboAFlYsijzYN2A/AleY2TZVjwa/gWMYsHhPPNnn4PwIfVvEgS8rVFvdFqRpYGNEJ54xZvetzO6rrF4f0bZvCaIP2vkI0d4TCaIHrN7zqbPL+4i2b62L6JTDWgUhsbwJszWHDdRngl6tC2N0C3Ujx7hxxHffGqMu+K67yN4+gZr4r6lt2/IGJJh8V2VFzlsMOGzkH6NC5cqVmePG/LWh7scVN/aOSvojmsv0T4nE6pIxFDzAN/zbHDbgDBHfvc8vzBkKbmxrY85gHmC+e5vD/seerL/4hTmDuTHNJo2hfbb2cPHpt6H36/zG9lbYF2x+4SqIod02hN7+qR2hd4qZRkgPMmsSxpvsioSRjDHpgA0ESM8Yb7Armkjv296UnQbYTax0gvMoK6xv0SOcfy6bfgHrDbAbWOmIN7SuWzXrfYGXt0B6cDt7r68huBlNeY8r5PRvUS/wCfzH3uMJL29po3suudqaJ162KV/DkOe4snh9z1lhHQNv2Cd4jiNfw4vdYaN2dIxdDDGGIS/XmM0diu6NRdb4kEaTqY5GHrGwuO8T8ci+45Wak/vz8b0XnaoTIdwpK23TSoSsREiFUuftOIvSeY2BNhh1IHar3RnRXIsoX7JQIuN7mzvlhKkQSQ0HZ+QSYxF2+3jMMBbwgASPrMJaqcC1sqZ0ZQVflet7X9cuyDsPcL7ztNutFBLtiR7OM+y+2kKH+yGxz4nNjbxYQ7gdss/ZfkgwHuA2sc+JzeXDNkRdd+buKQGaqi4n/NuC61qzyfyVf1tw3b6HoqgWilBqDbEZrrvfr7pkhdUEh66xawUvswDeWziPBTcoeukkKAuQQzRU2iFe9yHkDDHYSmfE2BtCrxlDUhdPiV2Tgxeb4zrWwZK4uywgqrCcYgxJnKHgETN2u4hJuCLU7CLZqQHyb9/S6NWprO5tSxqo20RWl2qKK+em4KVFv2jqPFJLJ4k6fdvda6eedqG7U1jzxELTbPKe1iISNc4THpEoM93HY8AjMuz2OUeF88CSDd2pKjwGnKPAbmB5mzyidoX5lm8fqrtEfoDl/TZvWrQz+Ws838dOijHLa78ZuSnRe5ebJv1yh7wHAecd8zR8Lpd+AecNcJ5gt5mz07+B/cV5b3saxnxqAf4DnCa3pciD8QGehgmPwF+IvO0nu8l5aaP7sQlac/PoIDaReBoiK3afR9viJfEGq/W4y8QH8OiI7/biGLWWE/POiZwHLWnV+9LVDealSXa38dSv7qksXqBl6m5gSfXwQNT0fMp9lVXs8NsKtT3m3LAnRaaBznYoLfT2Y8cxzombB0/KZE88OLcPWz3+WsRAifNk/yQR5J1nQuZTcC7tDM6nsGv1x75UDhFCa1FhlznuRnTRidt/S/Q7c5bcL6pMYCyyUpYM9HKI6Cnsuod1pk1NazywJ2rsBoiMUGZL5iqtwGfk2q0COb49WUP9nTp2Y4gstNn5bVPoLeorAgV01jf0tM7/4gLEdHG+2x/sjHLewob6U1XZ54y1BirmlVJ/32s0hSfr91cdfnoVZFMM4flU1/pAqZ+8IeG8tt3mDQnntZ03b3gr5x3jI/39U/ERq0HP7JQPuK8x2/auWn9Sq5lphiR3JXtt7Wu4r9bvim9rkt2uWkj8qBEL7fsaKk0yKvvf7jTx730NdUq6/tKVlrdVz5OqzKms9ihTfcYnUWWYOarsCk7ymyT7PKm0vN1l4t/7GWo1MkYm2O6H53/SZWJIqTfBeKafMOOPqNTIjHH3BrqdcZZ0pLiteM5TPfExBN0AE39EEn2ufBdBfW7ROdC5YfQQfJk2eeHnKHwXziPjGwoGHfgj6GMI+lond6+hHthjvovIx+CqdfeGtOdhpjohwUjVA9s90V5fn/7kAeYMvun1o8L/3sdQc10SCXKGt3YDTDjDFNeN+MWMf6HixWYd5hf2GPc5Q8J1+zW6UeQ2iMbO1cJzfaY08IrsXXvdkl5Wrud1NUWQfRFl3Zjx9vlF5Glpei5Cn1eSo5D4x5IchciX5hxx39AT/5izD71qgc/ri1Q9nhyUbyjydhL/WI9J9GPC4c0u6d2e3MCi2oJ+RDi7rfWjx9HNbqjLThZTDqLH0W0t8DU048R9P+w3Wt7v05VyPdJdr22VvU7kJCfFB1jeIDaQsN4IvcE9LGDTY31c3svS77PpJOYQID1jvcGuaCJ9LAY2lsOb+Btm8n0/I2aX3ASnYmsBdgMrnVheuq8cNfiAGMW39XvNGL07UQT+K2IvYt4fEaNw3I3esoko7lQGeuC9ncpW/4yoszPU7DOZig4HOE+w27TS/WjCX1zgY+NrUyrWU9XNRR2/K+v91NWcfdtdxAOn4na342sjsbCxHN6ZGNtUbvBc7C7gvJGVnoqx9dEf+XlbqWPxqR+czmO1P2PZ3/08r4+oKQq8txM1On9wgfuVa/2aiMRGJvbp22p/vq7WIqifeEGt0lRNERPI+lXsQ/kNY2oNY1XsQWX6kArEWMX7J6hLBPkNr67+6Wf8fEYFRdaraqaiKMnLyaIO/QycT6goul9B0c9sEMLtkGv73opsiSDDMfE5RdpOt7MlXO9fKD4lviza5k/IloiyGohx+g56OeiZN+3rvFMJ2048WQGDjrxeQRZ85iGbyY0f67HWzyt/McpLPb2iS/GMtynrPBzo9I1loAdZ5UMYrxRP6c0IkB/1tWzjNsGYbW5iR99rG2ewO2ZzP2FPRNjt+yeSTthWEWUAQpTWd6mxiNpQ5c+Yx23Inhc6pmbAxHmBJnvGHGejLS0iavaMOc5Gu8uImi9Z9GsZkQX2+jmQBXIKjHCFfTcv7kOJIpl1l+3l532b0YNKLyTRaA48AUlMIelwzbUosnKH0JvYU1vOt2bwJlUZheWk3Qt2RWZPg34wgY10z4giN8x9IJzvNWR7o13c3BV93jBpe6OMyfts4LZNj3q8DLGBKfROoOy/Zw4hzqfwOIabPsfIMNbnIxke+9wlwu4XcZcaps4xdW1L0jMlqSVwHVjimxjqmRJ1wQo6WwW9J6JeLFHPlLdiuqha7nf8eXXTk1FET1neKGstiMMNdUgZ61U41CdwAv01do2yoE/glIUcQu9HWN4376BkVyRIT/JzblveVkrCyUOHcnizWrR+fVlRBzaFEdeXRdnf/WyHKDc4yuG9o5+QcNbnU1eo9Wt/+pGzsRzeqYhcEmX7skhFFpGbqrVIomzOygnyfZnD++p0sBOlU/6GITY9d2bP5I6NafUM6eSM+Rv6iEx4wxB6P4GPzO2goN49spDJrkiQnqC3V8Me84Z+LWXCG74sw+HreM5H8Iag7rKI0yX1xfQ48CKnhPMgmjwUIZ6K5FbVC1bdC7JdWA2wM7czyhgf0jCtKn9u524U1Tx8bxIh5kNil1U6t1XwEuWOKexOafUWtTveE67oMc5n9kTVkcjYDfIYim5Axq71yWhiJyrMpjJzhvbEGHbHqtHea3dv99ga6G91go9ykdTWkzHmOjx4H3/wPl7h3Lk2tLv2SxQ2mrcU7p+N+2dzn1fecDeeShv3++ZsTUeHrRZsdTL63zb635Jcm4NjODiGg2M4PAbGi44Lwz/BJ0Recv3Ph3KzkW9n2HWumu91fZxXfg3enqI94Vw1+4P7+6eKEhK7yV5L9kSSG8Rzbee5Fu2JBLtCJPdJgcjCT0A/GbFXIKeIA5AJFHleQTY6o+wbz+YkU+wgwzjIMA56BKr4v99gX6rzvOxhtZfL1eqvR+Tv0272ZGpPbTkT9CZW1vaU+ieR5Ux2RWJlbU9566R1iHItyW435gpM2enI9ga7OEGvOS9vVoXtTezpXRu5cg+vtoa8I2+8DUe2t2Cc9hvRavEmWNnexJ7etpH/MZN9PuV7L3f18nJ2uYedBlleXuImspCRdZrJGl956q+ONhGPG3Puoj0RWdOhW2Nx53Msjl4M2s2JfdnH7l+8wX4Bn9m36xg+wfJ+nW+ij8iPOCkCyxvY0wC9r2Cn72SRya7I7HSwgyKb/t+z3sj2JrsiQG/PW/YX673rcaiQ3vd2VbtixpNR7aC+t+vNd7bABxZ5SD7A4/DqOMWY/zjxViR+3sSrEPljp5jpTIxizM87cAvs+xpCj3BgiRMrOMZ3A+9B5OVNTsrIIxz4fhN/7pinoccCYpvb9jT0sBva3MB7EdjRwDaOeRk+whswU3efeRlev88mbG4fjXNcITn/x3A7ZMcTzERn+hfZ8QkrOnrnGrsbDemMTHl2h+zoN0WlT/PKiktlqRvlRF5SncM9+XBGIHswrOx/W1WcuTKA72XNwkrbX1QceKdYLYIYW31WM6t3K5TM+vVtB28iR1FZHCCPVWAHLdxBq3WtBQqxqwP/Ml99lNckglbbMWrHT6iE+3D/nimMJzyEFXMbK+Yy3JKz0B+VddYyO3Gd/OsxnqExwVhgcyM89u1zht3Alo/Z3D7OI/uc7IkA5xl2A1t+2+byjqabF3nmgyzxUWSyBtEBru9SrGTgQyvsmH1ovKe5Sy5vb5VfjKtubxnrIA7XQUyd68ndy8y68IuxB9Blp/Rh+pc17ePUdnOxr9f2jRUphdaSrV4U8TV6+5iOcGqdowSnPD8mrN4TpxxD5E/gyJqYLoltYHn7FJhst5VOnLKAKDrGuVq5/6eYccZ2yWujUyLhwGa77EpFX1y0+5rITzms2WpgdSNmaw7LXB+r4Tmf2B1DGGFbWTM4x43fmRdUcWPuiqLfccB3k9Mnsbr0BxiRvind5QFjjPcF/MK2zLfxhPHaPlkb8TYP+I89WX/xC3OGnoZ67Qyzz9bWkBog34ber/Mb207bF2zvmetyhnbbf4relJ0m53uA84ALjLHeZE9EfGSKTfe5QILzjPW+HuchIgPLO8VOx+okA4ueIf1z2fR91hugN7HoieV9sZe33hGty+Efe6d/3xuzukm0bMhzXGGmf396gU/gP/Yc951cT+TMeHgLCx34xN7sa5jyHBcWL/CfmQcEPrHIJzDlOU58DS925s7icYYbT3HYMTwO+XPHIiQDkYwaprTRTIy0RjmRx/1b6S5buZbvZebewmy8QhE36ZnCs3nl2bxRr3Gjgu/GOds4ZxVKmUMc9AE6qBB+UHk5y4xM0M/3XjqpnHZXiKTq3qtRXmeovxXjCdv9v/zbBzGT5KgTMxsxs9H/vrlObgjjVe77uzCe4TbBWGBzh2xjhse+Hc2wG9jcCOeBfZ7aEwl2E1t+1+YaI0aksUe+XvDPRGeBOrAF/2S3rqLXSdKJLPGWfht6aQuLeg56CTbeyYpdQfwXSL9gOuWwtrLu5Bqc7+4oUvQe5F3Ndrq4wb2T70b9BJPurEXV0N1OrhWzHaoESiIWtr2ktqwP7vNdbhMG8FgDZ34RcNikgm2I7yZxssjzkNQdFyzYseOEG9t3EXTHLLhxn+++GqJ/WczEQ2BPmJlIYF3JWiomElhMaz1M+ceK0zpAdHGyzyB6wu9Wm8K2k4DfNcYipmqEC2YcZBdELLrPDArGXbDSgEWYwQ512p5gHOVdzcaY4Vzf6ozd2ze1F9y+buMmsZpTPrIp7EZcxD4J1+ObX9j70NOUrN1hvpP5dPfZPONn+DYv2df5Rcb8DNZMN+M1a2iX4hRcwOh9qz9giDd8hJ/hzdzlNnqDm1nlv5jxM9z1CQSIHrqDfYSvYegemPkwAst725q+wtfQQ3TfrfC0vLf57ZQPooiR9PE/5omdymhI+G3gK6iiYIG2+VQ+j+MTrcvZq9B7NxIXscgEZVM+rU9A73v9avaV3d8VRO9Nf8OrXW1/+DACT1uiXzoVR5jyNbzZJzDjPat8DT3vWa1fygJisou7mtGRjk5QmfMKzWjXPfgEpqUoNKN9Wjsb/LbWaHJaRxUO9zWjXdtjbZy+Tn/bG+yrHqNwdMix4ue2Tn9SHTSUWxnlnEX5Xsk+S3LDHCuzf8uVRK6ZeP1+qCMOtI7c0w96T5LePg9rmbjGMeDVRd2iKxSL6ERQ8fO5CnmLdYGJ/yKSwTf8EOmseTUTKdTRXUl0wU6oqUv+/OD3TunvPlyDaTQU6gpDXtSdPjKuRFHNW+hX2+NqTer7+rt++nrl5yciyZLI5QstSJJgcgZql3FHMAxCzsDmE7dV04e0ehN+EWkoJJzhBT0pAgXfIvfW6mXmIu4OZNwG+ru84Qf2ledJos1gm/ng92YRD0cx3H2TDKXoVBjUzhe6re51GHhF/q/rRblXiogH3xCcHUWfQXcULCITxKk7tbFsp9cn7YnTgAe7d2DRD9OeCuOfY6CdrmqK7R12nbC9ou66OuRBTXhl0Yu175mtemMP6ZVyZx7Wg6XgR9APkJyh72egS4Gc4bafIeEXCWcY8jNE/GKsd6A5Q+KTMJMwZ7jrZ+j5x/6yur472TraN+ssmEAzj/fVKpoV+Hwd4wo8VJl39/UViU+ueIdXPp/y7lTYzMDnW9jXnid4wrsb49xeNvPoYE/Yy2YeXfDHKOfGsVx6l6Jc3bv7J/HwfhPOJ7wMf3DgxMdmRBe+4L7fzIiu7iiJ/ihxM4XdggMHXMJ8ecgrMbEnJtjuX3bXiA78F8FNLfFfTNndsT0xht0Zdjxld/uaIdnp3j+x57RIXE8xpFVaVFn0vVmVbkPA0KPMH/uZgyhcoi+SMP+A8QYZNgmPHcrGuX8PjO52xX0tyMZJMmy+SA3sLy6QcN6kUxWdV624cD80dqJpqqPwUBXyXMVNP9Kb5FVEUeEkTyGIICdxtLGOwm25pyB3J8jHyXJskprEGdyMdVuNbnFD2H1BxNmxtSQfxzhnGK2VsfiVrOHrtFTNms2EzVgdH+jnN0Ys5xNYw0S+7ZSXdyiPd8p7PJcfHNwDozvYVB7v63GeIjJBWWB5I0QGVjpC76d6R8a8GLe9DRF6A4seWV6i1x7ZoSz0L+v/Ppc1b0+v+Xhwu/uILHQj3f0sbL3pK+v7EJII2ZC/4ROy2+d8Hkbv/ez2xI+R+CYSf8NtPmH0TmSMT8WHPyATfSpGnWW4Bzm3ieW9bU1fkYneQ3SYj5hEcqNc3oD1Jnm/UU7kd2XOf0YmuiPPCXppj51PzFzeXt7tE6cfkIk+1AkrynAfUxsO0BsgskLZ7Qz3IKO3ynC/m4k+kjU+lZvzAdnoU/lBU96yyJpGvGEqG73vLeulP8acNarv5Zwn8bSh/K2qQj6I3kUV8kHVexJlC3Iaq96VvbjXX5z1dk4wq957EeK/LOddHYZXoPdjUTaV05ug9835v8TeC3YF0dvK6Y3ZwFCdZFbl26/czeovue6JIugUnly5G2TqFpW7Rf1lUlN5vz6I1cNBnnmSOx7wvU9A71ROerArxvLXX7DbvCuCnPT7u8LofbHCXj/P/UNUyoK88yjne0i1L8kEj+K4X6Ta94KcyFenA/+RZ9n3HUT+/iRr9xPyId+atziV4VvlQ/YyfDMNhp4qSeZ3C3R6hlQVIt2bSMtmSK0hUuINFBgCRZLMPxZo5DTVSybQ+MTYTPxgLiaQ9MRI4gcBx41iDVOK5jPYndDYCXVvAvvYj7BmUdMZjH2E3R3CeWbPg1tbpKiT2N3erS1VDxmqGR5SyRlTD5lS3xlTJQmURj5B1SeoGbYngEVqTOaxJ2AmA33hDWWhlzOxpquri3lDiW5qU9XqhYfBmeL6isLDUGDXfVCIR9cJFXh07Y9+zRnodlgRu/RiuZ5hpsphCrtjCg5De6LygyVVDkaeLayx64oI+2SdG5bUrdHEjnhgv6vyZwq777a7tz27U31ehvqmXF57PiSL5V59cBYeG5HDiNGDPmtXXywHe8cyurq4X5xvGe5B6poB5l5srHzYmHuxMRd0447feK/a6QPdeRfdGU/bmTGz82a2M1658xTc6WM+7Ml1/jl71h28vzx4x33wjvvgznxwZ0b4LWwyx8A8jcfx1n1R8BS+lyfA4hNgar9N7YsEvzxvDvpHEjYdYbJAH2vBIkyaPbgqgqzEmCzQ5zhFgkkzauvzk6kTkyvxu74Vv1XuQ587m5XsnIfdXt0mfske/iAKNqk0coU58wLRRK384NWl4Q790yVaUEyanY3GPrrws+R8JyXeme60M3ng2+jDzuvJzpWvqIaRSkzSpVlRAptfpyEEWC/MpEMFd/dFgt/I7BT45RtI2jKsEyU0yi/YFwl+E/PL2Tku8/DHPc2nfF9Tr7pPWSnsA8zvl93evu64iMyv73S+vdFMkmtX7HeKpb6TTVb7wv5ZvyHZQ/adEdX399sQ+432RYLfIG4SeR/u0wdjPfIoeF8M0RLvocij4P3mnRXc3qZuWR9BH3qeikHf75RPbsjPNuUPm2IaUxeyKR/tnO8sYA8RzmY8alOer69jD0MZD8kpn1nU12dSpL6zxE8RUIrkOB+7vE3BIfEyJJ6DMX/YEHwDf9iU7yGBb8Qekvtjwgj6p3xiZyPbOcUehrZFcu/vwixmD01LPWl9x0hJn34klGIKvt9mfSes5BR5GDWpQ06GKWdA5H5OXASJizZxJ3xZRGTCVKfsITrl+/7gxMc7BbNvYw/v3hZ3IxcZKwnYA+0h0y4fReTZG8BWne8tOAXfW6T3uiCUp4Xhy3NsZVrrasFolvlkzguCz4m8iT1kkc7uIh2nsRcJwjz7uQEq6+vWAL30+Bi+ASRJPB/WlnIvQ6uHEepFdeIUJFlNtlrlkTXVq2tzCZ3NLg3WsO5UDZmC+s7TYudpkW2LPtQjkxqZyQC/QyZ1bF8M4XfKVI/tiwS/iakOqpMedI9GSLXrwAqqCVJ9IZvK2XVviqJmyNXSRupMRGSq3m3nWlSuX47Bqg0DdXR/0Af7znh5M6ko4Hs7EaGAWQKdt8KBm3vnYo4d84mfbQq+BX1w6LnvvcgogQ//GUNbtaXqS6IsRTKPRT+G6EMhTuydZVIxY8ALwWG3HjfVSHZ3sANecHuzSTXz5AlLL85S+M6GzC/N2UrfjlmqeWNlqm1+ac64QN92I9vpst9pNAqznphqm9+EKBQ3skSH9C7W72MySp0o8BuYnSIgF5CK+1h/ASaTQJ/xG5jfgFQUfrLCI9ZX4vsI+/ttnrZkbxb+Nx/zQ+fFmP21T83xNHsfzB+M33fS1K/zPnwwrb5Pf4N9keC38FS80/sw5pTr3wojUAdATW5O3+Z9mPISTIlQRcGLF9Bfm+okIGGzTvQl3ofEnN2m1TZ9WUDCZvI2XZ+i1Qn9DQIdVZg4sb9J+M5kO6AwAdbH7O9YnkSQ+5DY9cj+OiMisb9JRoRzH3r0YRSpQ5Y2uhYm9je5OkXUc8bSjrk1htwPUzsgcj9EdrJ/qZvC5NfZ37fuoWhf3HY/JC6FzP4yR53cqLLKRrVz352A4ZRiOgQ43oXjXbjnF54XEX55Zq1coShNmCu0seIgy1HvW+WDa3xwjSvraU7rHPW7Qu9jmEyaBExhkuNdON6FPoXF0ViOwS0JNuJsc2NO2mq3DtiJnZ3YmcL6zv22W/B3COuR/Q3sZITfIZxN2dQx/A7Z6rF9EeE3sOuR/Q3qLo0Ho8+lwGavSekQv2LlTK70nBbM0eXILj5KHP9fht+NjTA3eps3loe5UKnYF67RNNZ9zyqYrhPdA65hX0VxL3RenPlvwB+Ses4pW53c9RKvRFBSl/FfM10XVCScwD4F3+roq7D9jTit2SvxEHFaWmXO5MI5K7hG4cF4J/+tvAe29j4ZLDrpIk3zXz8dql1OPBjmGgn/LSxi4j0w+oZQPVU5X/CSxFPmQue7SDWHKc7uANXFOT+E6srSJl4JRx9mmEJlPYPT35a24NWBpSUHL7hyYj3Nq6cixQVPTQr1g/Sz23GRKQZS4dfeA6PPlpbW8/ZdL7uTBVZuCmdD/rMp/Ea8pPBVBOIRxf2tX/5ZecrsE7P3y1Zuxv/wbf6zr/OXTPkfCg+cfW3kD4X/zPi97ycIbl9DnODr/A9v5TD38Zvc1CpP733/Q4DUwv/wVj/BlAz6lP9h6l4Y+TX6tvoFNvUF/oc+qqv4W8CKhzwYjqFEHoxEOHXKTzsVk4j8v33vQRUnSwRJZjwNVfziPn6Ns+BWNxV/G/JdfRt+3+1r8w64vy+M38BTdt//MOVVK/wafV4yFmeY8j+8108wlW1c+B/6XrUoJ8d1am9tezEmSjVUvvnuthfGr9WCkrYXLr60+k7S9sKZvq5/a7W9+KOm00gn/0gaaSU6U0Hx/Cu6XtxGw1TmYlS9eb/rxW30FnruifVl14sAvUmeu623726JTQ+sd1KnPJR/HOW5J7nrQ+jNUJbkQzqeZi9vz/Y+ceb7GJ+SCT44k5HsehS9I/rsObDsggUWirsbfWdfJoa6EQ/bQrGhjScWW1VW97ygppnVy8XdzbLr/4RDLGZtm+zKY1tfS6rwDUnXjCE54cRSJ5VvmechaE8Uqa4nehCB762oPLal5rlg2d9ESp3emge9NVOy6wv54WJ/WiERNRRLWLQW62JJQb63aOhBG1c0vSB+C+m/oX719j5v9GgUEtcW7jN7cD0n/5bjrTgF/7ZoWM8xuJqYjKDgFEVFM/FbVP3SThZN6IdyaZLznDfmolnxlETfwX3B1tNujZw0oq2iXkYqLS3PoahyPok903outJNVlgT3RdHam7821BzZTbwXM3CzFZ7d0clQZFRwv7nlPZvbF23A2fC7ynyg8Bl9D0R6wX4D30Oxg4j/t7brztjvjO8hYspRa+/7vodEoyfxPZgTm/0mbdyIPnsZbH2n6o7JUgvrW2RTDglMJvawqFF2NedQ5CPxSHgPJd7ywKP8At0HRyMK9vvWyEXBfh3lsO3zyvvmz1lPIhdfps8Q3b0SnhtFOXqRiyd+A+9D4vua6hg7VE835pMIPAqJ/znxPmQ+2vd2jHWOWs+nFkbeAut730pG8uqJRU2iyc6jiWLMMyoglZUM4nGRRQ0iz4WXIWAPzejfYNw44RkBp452RcCTK+aaVBKZNZphJooj9pl+F3on4tGDcbfCGxxEPrgShYc3iGYUEebCtxToRdIPNYXeyhvc90fYczy1KybieX+4yBJIDiUnRKWOfG9EOvuJDK9IOPhU+GbhPII66EBfJD0UUO+nnBHTQdBtKjgWBReSIEAUdDNGgkLdMewFAYOkV9AYHTah6LmeB4MWUXi5H8qLdkUQnpsivmOUZIo6vJn43g2GRIm5H+D0/ToR4cj94n0RBDgKAdTASf0JTt8gOThKFk+Cbl9WLPS5QcKxYN7toFu0LxL8RgnrQ4URQ46zbyu4eLejL3HeJQ65u/Z3ruDCaTR8OlRwEaUHD6WhR2nHYwUiFttxKC4I0H1EwYXZipMe+lZ5rDRiyPX7bSUX73ZV307PCfCb2OqxkosEqQn6hpIexko5psSJX1AicruUI7HVL7Cp90su+qiOEm6TlPWk5GIqkTco5fi2FPvPSFm3jEpQ9uGSiyTpdyq5fMj/+21J6+/2V9/Fb8QfXnB/eyt+P6DkbawJ7ZiMVYDfxP7et5NjpXS3S96aWB8U2xmToBryngUlF0m5w7eJ7UyI4jyfDklFBYk7RafuoZx3K6YEhCDTZUiUUocUSKb0HoJ8827SzBOSrrZ8fW76E74ttZIYvgXMZsR2omy0oWKHb4Pvu4sznPtwe1vQwGRFxIE0RHQnDEr2p+5YQyXwcwXHgVB1IOEQFREHsgzZ3a1XLj+KyW+7Y0XZm8EdK8jIjO5jU42yhkRMprAe2d/ITg75Uodw9m329937IsF6UkoRNAqwXElQHxSE3rKQ0+2yi6EE2w8u53hzecRQhV1RdtHfAJH5TVLMk5DTJxRefFnq+psLRaYKOorCiyR1PagjTmqDo5TX+xXzQ+gbq8QfKob73Ar/qGK+V3P8+69/ouz3X6IZl+k6H1rRmmELnhTLQTpMZ/vGU3BbnUDlawznkOGQnYnz1TXGp2BSLBNcbshpDibtHPyKYyfp/F++93/5XroKD1qcHwYzfrjbf+j3/bmc5V3k/v7rn7/++y9V3/cQfj785xb/fbiacff3QhKsTvZNwlh8zjrwujFguBFbPmcdeN155dxZsvJtmP3nuCrM/nOkwvGJRAKZmJW2BJndgyH5CrNOOzafJh8pMOvUBHKBH54AxMvG83JzWc0QZvf/5clCHO4Mbh1kHhN7ocJsH4sJwhLUJJIDTvs3amj/2Jdtc182pgtvTBfeGSYq+qeR5xQ+gG9DLl2PB/f1wbU4LrNeMQSl7/jkN0Z9nhujPqN5HyevXN1RkBZzpcVcaRNW2oSNZ55vZdVtxEW3Rg0xOmYbya95r/vh7emHe/Wd3FZ2WDyhz235l+IJEbf1vnEhR8JtvcccSn4ntx3jH0N7YQqzHR6b0dPLsXA+1Dsvhuf3IWf1QY7gZJ+FVs5dkTPuQSTS2m/E/cazPELXEPeIznLO72GflovcyasSdtu2oC27eAbkmKTmwLETfIlQF7L59kSOtJCZjjEPru3KtS26eRepa35q3zH3AyNDmcUP9lnAfrrM4/dfba9Wy1eVSkgFKT9JJ6EgXhZ5gx1/KgoSnBRgmx94wBIvs+NaRaGDU2hcaBZ41ga8zL//0j1NEL04A34fksE96At48A68MvK00g5X+eC0a9zlKy3uTp/Izvku8rYZR4wUPJMMbY7hcO64IyEukyBLP1yMw5vlQYv7wwjcDyNwP+Q7P5d5SJB7MdfnQ/kdehg/H4oJu2An2A1JGXyRSeNScZZ0r+SLyc5JcnGcmeJS8Z330J03wymET6H2n+MqUStKQChfJqtGrUDv4jPOVIVa5lYQyytPppUn9MrzdXVvwv8xlo1ac96+jO191O7+Ne8cegd336kGdoNQG4IxgZhVoJ3cZK0AQ8wNsQ0bOglIhjeTYV4vNy7Zzuvl7srLKTjSLVIkbk1Bl+Gmg+t2kJAfl6tNRRMEZx/+rkz3kU7nqduvOMXXKTlc3YWmeKEpXui4dDpadfw76EDc0dmxm3oPYWkvwgt0njIt6IcJQBOk4PlUKO0i11ShT3BpskkVEoJr626q8FaCO0ZB+junoCDG/dAemSK4bTLbp6gXZ/X5UN61yxqcDxkBo5lykVBGPwhbGvyVsbmVR3QERZq/leYvoh8BTciOc3o/aG4OzsNB/2WX4WZGtGcaT2cttUkSEREXsvEN9GCP0Q8SsMVRO3qcq6I3P3XmPHcEY6zZAdHfaRvJw0byUFAg7tWCflz2aubf6nmt4iZXgdhIoN0YuYZd8FYoL1psxDWNfdgkxWaZy9nFZnyvG1a6gCxxsiUu56Zr+Ix7CbqX7z1RqoPdqQMO7foOVMjROIjr7gw2APQgOMTPIONuE1IoL1kfI1GMs2oGA1EOdhBjBwnOYX1QBr4PazLwCDxI9H64L3+4L39YUvZzKfs4YSpEXizDCVNRYuslWo2s6AZgjTLesII9kfVSsWauNRvdeYhHMNFf9IFwiVjR2yHYa1Fjblt5F5nRl8LxTuyJkx3ozCe5uGzr86H+0nlglidz4bEVP6y/TG5AArvylFhJSlcrfjh0TV/Gav+1PRy8glo3qtB34v7bmB660XNSpVfQq10kudmrzZ3GIs+D18rj4lc6QSqre7EhmXvhssnOh//eEfHEbV9XpNDIKNwLVs6w04HvLdwLRKivQoF7YeNXuNQ8cUUcZK+Ve8FJMuQxdmbYvcBU0KvT4TSZQs6FHfXZwvlQf2m/a8Ir6C2suILfYEtuRTJzBcZSeMqudDStxEfCFbaiuM1F5jzTC15hZmK2Ya5gXkHfL9lGl1eUxvWyJ088MmdcxpW+W3cgKURLyQoKrWVaYvc2tvQDrcpCq7LQqiy0rou1K60RxdSqxe5qztnKm0HlDfFp0D85NksGuEyJiX079+rBKPxxud+cIOXDeyUQF0fI+fDfF0s87SVxaw3ToARipV/AMlCFdmdRLmFFTxdR8L0Bk3Ryd1IucfC9VQmEz3Rjke8tSiBcBic09j0LfVYRcIUX+BWMcnOFxK9gD4K5wl2/QsQrIq5gH4QZhLEf+CAKBmGu4EKfvl+h788NvGctz2/mZ8t69fb9VomPuBKJog0M/MmVmJM9VIHgUeK3GvIRj/lyRXyN27bBviSU1LjVkCyBx3KahfGohV6FhTfvhadThdu+5NlGS1Xh1kXwRugMbneyy53n/O6cOJ/+A/uhxm0fjUlvGsuPGo/GjTGW4MYZuLSNFgSlF2NzCfcUxuirKwRBWXpf9NKZwq59tr6dMVZ9XHyAmXntG82LQ/18qE1ySUQ4H9oXleyHQCSSmFnopU9s+cqYtgUlN47XYo5TuI3wxbyJg/GOgxkSB+cssbmX6/P5kGBmmjkhqnde9vMf9b+GHYHrXEarQHM7r1zctdDR4SWKF6OVF/KVF/JEMXojEdyKYLK1SfmGogbZF0S+wVXBhWK0oc/NQ78ArfBlO2QG9xJFPR/KiPdM89O02gz39c8rM8z3FgaXlz4H6mjArPOcGNyNhUxu0JcY58MhgcLgmhIYizaiNrgcGV1XbDJ1mbEsv/HinS7jF0Em5MJpWXg6rY5lFdmNNIGFyL/7ODjC3E+VjaT0mVuxMYa6cwxVJqTFcCya7yJkS+lbIMKsopcJeYYaZHBNH9qiIJeLZJmk05cPWXj4L0RSJKHPW+/q3BKjrpAPoWktRO353uToZnxrL55aPsT4slg+31vIh1gm1aIRPfmQ0rayUyUDxhd6yBqc82GSZe5jmmgkgVp4nC6WirT0qeXxuOYL1zxqbME7+uJc+aIFAM+N5CxwgZJ3T9Eown163PzBXjIilzmIgcu2TYYDinvbp2DrbK4R+BQK4kv7ftunENHhhOK+wKfgvyXFTXwKBfE1xaUfl3EzUtyWc/e0mO5uSdw83DiCM/Ow6BNzQx680j+cMVnEznyldzzM9bN+almOGR/qTi/3XsjdWkTJIjWvj4edT+lp/7kQ2t9/dYXv+my4x3GfrGBI+C5gxBnLtUie/9YsNxHJsxyeWW4ikmfu6zckInmWwzPLpc1tCt/VtIBhMnq+KNnIi5ird2hbedaPWXLemB5EWNIq62GdCJ9Szvp0tmOSiRFFTOx1savON1KLpwdWv2lxS5p6sQBM8DofMh7Gh1xHZ4JxbR7uUEw7+uAcPujzedCOPmhHkyabD1fl0Vo9yEwezo5I8tkCh3TVCtAC6Dx73CLAzSVdXUHedlwi7WVqIhkxL1gXrs8L1mlz7UOgBXK3a+7zh5tQuKmKRfq5Ng+e9Q/6MR60YQ/egx70G1XduV3HFNRnBLfPlcxidb4xvTFb0RCOeHauL2+Ux6Vi4fdfXTH9fs55kEk+IqafZJ1nmeQW3neNjYOlgfB+kV9O5uub4AvE9J1f7jc4x9YVvXxvkUkucee+sGi7rLJfLDmjxZQVVvZ74iYtyRO3aFFYaeAnxZIv0GJyCaWLJRMtJpdQejuw5KytaNOPDfcivk9CMCNok4WHLX7joLHDw4n4jWVuHB62GQ5CvoX4jY2zQ76J+I0DwXZW3NE6zxy5gfuhn8/bclQ8CdxQAcRUgnrgHK4S1JPCCqcfO0HdzuEZR/KEw/f3X6/tFfW8pvT7kyY9R8d6Sg51Dfu2XpUTvR+fBHWmG6okSJlFxrgbz/SoN57FmXlyfllPya/rzzfUA3OiV+Xvv6Sz/+/7+NYc10k25rgO7dJl5a6QXNuFs/0JHX83ru1mpVyevbsFHpNi3IS3Rt2BeTtzP9b/rIvv6QHuy5L30x+CNIVETP8zOvhaYt8pDcaGhcIDxERW0RL7Tmkgay0EyMmRmVRgdytVEehuvdvp7GEpPHdaTKRvk35NDEiuXLNEovbguXFYjIPB7IN+iUh2NqkziLrk9DudJW7crvx+WTPGgC9rxhzuoRRGEQxzB1SnMAz1O6sSBSw10g/NRm0mhnqjuYdqJfnYr2ZL2gUleyLCLlVFWbzbwu4Z3WVl5G2UD/U8czJLEoQ1nqNGJkP90Yo+v4lYqYVvkkZXQYOULsp//8WSHlpi5iuSqZLTOofRT51P6zYRt7ujWS2BY8i6o/EyZwqddFIjzdwJu0hDMemklmQ2Jt3RBjqe9S9o/bBG0EUtyQ2f6nYWXOaKbmfFBc055762OWO8j43i2lY8TXLOfW1zxrgvaKS+VA/tk9w+pQiIwgsorlFuopBQXNMHE4XbFDciFTMdz0yHK6phUnGXKCQUt+9a6GO854QIr3xBskJ0hRrq1BPVnCfXoqHuO2PuigEXRJ2rSIl7atlaETzovhOpJVq50whJ1BKtCG5Xf797yMG/PYjSw/17yFAjJbmke0iicB9030nUcLvJDRl23TOtr9jM/cAGKLajM513IiXbQA88UsgP+oxMdd75JoyXqeD97FuC2Z132j1THZgY6gKRqCpHevNDuE2UnaP+OEMdIyb2Q1bX0O8X0VPIr3Gb2Nu7iuRT9nZsP4zhdka9fMze9k///plOv4gVah68Bbndb5SUO6Q0XjXVdeJ5wCuGFMw33xwt45jwlUD9N+HkCcelqCh1mHrYPZ1fciHwVp+gPEr7HtIaLxo/J8pIRdq3n97VMN9cPZcIkLpkItGtDtLUuyg/DSy1Pvq1Ef9ewfyEM5Xv7uuX86Qu7Bqf0u+0OTmSJ9+U1vnmFCDuqEzrPNBbTDTuEv3yRJOcSeJ9DYa+tnNfqNxKNP1SskhPYEiVdMqTm5SdZRLMM6qkEx7i339108u7keERPbIp3bAg3vuKhFxHlhKNsUQ3jCdxlJDrBK5EYyzRDSPnDRJyGRnu6920lBJqW/vOqNmcDZ8pHR6ztUPlwGNRs7ZHoX9/C25lU/6E5AY3VIxb+R58rzNyE9/D3SLfyvfge51vcHdVKLv+hN9/dZUae2rkJ+7ovaxKJYkaeyQLnUSrxfImzgTSqZLGSifRCkVkkUxM3Zn3ttNfm5SGHfTtHDz/jyK+7btWT2X8fNrUavz9V0eRqc5oZFUkZWyYSkMZG+ssMfZgzW+mii88sxKEJ+gaQwHvgAet5UFv1WE/a6K+nEjTNMvNnwy3V3L2+y/dtmha+/ljzK5lh/V+EVtSmMbirZWx16jYjPfi3R5HnngHfQlRYRp588GTPypiizK9+Le091GxWTM7t1/NcGIkqlFwdqwLwIJ6hkLiy+3BnJnqwpag9iGoZ4hqFGhHd1qgqJ4hKa4JZMai2oekaKeQL7tXi9PLIo9xnhScBbJ3SblYtCfILQrZO2f08NaWlICN4XwIu108Pp/yVGFTsn5OY7/Per97ej/Hd3G7SSI/yttNcnHdF9qZtEkurrOqnLNCX8xBX0yW4+t+Ima0SU5jkovb8/qeRpM0oq//bIvpcl7bXOs6E4+BfGiifVyIihY211KjrkWbsbmJ1GjSXWLKlldipba5fkO7dV6EyCR71oikJ8Be/EK6lsih72i1qA2ZyEomMobIKIN3Br1J1mSV8+jcdXoC3aWqQDrJQTvPJsiJSfqdFz5/5xsm+TP2zZs1DOXaRDkxQc5V0kc9yp/p90fLcm2CHLFmL/cMu0EcrY3yKLsx2RFF62la0qSrXpDHGDWZDvINvw25XTQ+n5KfswevW/i2lcgJ58vx+Qdy6UnznWyolXrS4zHpNzqF3KTPZNIbeGpHTLRor5HbwmMMMgOnSENxK3NTYD6lCVlpQla6l1erNyeJi18G3le0aXdxvFtK2QFioLNxSRvRQevzpBFv0kA6avRMujzWUt1t0omFKeRFbSUd5uYbpiiwNdGbTYYz7Pabr/dRHrVUH2pNPUV2x6jIFGV4M9m1fXXyDvNsZ5rxJu31ojZ4Q01+g05SUePeKUdW0jIvadw7FQ5O2vY1u1n10VuHJpJwsPeEQxPvDAfPhTxmuquNhSbeHA62G9ehCaXrfn7SY8pCgn1DV2/RZJjujKKVtltTm5czoXbxPbHAIW1ogS2fyd+V8vjaFPMMsxdidT7Ur/fRfclSOtF9784Z7YOgre9i6+++JwFeo0T4ANtRwvrAPuja2AjXbVsc7IA+rlto/RT7GmE7sMXRPkiwneB1yL6qqPcdPaPqBDHKkfTLMPv2VZ9pAaeot5UxaBFq48qljnzqwp2v6xXlxHNp6L+2r2SIV9ZFsGz4xciOUZhY48KWWiTK9tFCd33ERl35htDdRWFijSsL20FxZonbcKfN7iN7xL4maC3sax/DmS3u472w21G/ySH7+p91P61LzPSX/b7UfQbbR7ZL5o1Ml8wzcbPAoO9bxpWF7ulVLkRKgrLyqO9qgO2ga2C3Y9/vvz6/d2QfW6nVDFB4/8ZFBBS3KFqsKcRO9aOc6BvZRWxkifskoW2zR+xrgOwZtEa2OEB2YrfH7GuC7P+vSs7jvMagnrK4ctkBFvT7CVpPrk5+cOJB0Paxuho5IPVdFedsqnf5/yFs2512WFjB+sxX9+SJt0IA76R9TwJZS4454yFpyRPAO2nHF22FJrwTO9uHdtD+rG2R+9D+gL7BY/19+4gd68ObIDYwyF0j+/svkcm3dDM9LWe7GUnfcjqIy+tc0C44UHqw29cd7Zg2WPRzKPrc8dr0dV1MezXsAmxpYoVCI7vdN9LIpoltU4r/vL31WBtqEgW6eMfaRSfYTvDaNMYVJaBH/z/runvCiHf9FuDoFXge6HYLBIe/XQhBP9TIAZDojAZusKlOvhMddxPE2sLeJLFtWxw4eGmLb1rYF1BY211b2NsUNrLGgYs36bMbID6hsO3T/9UiYNnpH5DdFoWNiWlECgJZsYTEBjCMpMISwpvkcDeJaUIKMtM5QgsGzHFgZFthhb8IhGUg+4ZzjBQMGeSsmblNb0IgeNh/iQhd1IQvkQ0rMrT43kSM39WWrrcJmvAlDfCKXKz/L0ToJhpCsw/ZZZefYGZqrYz/SJPpIXxHmCW2lqLBCK2qWy8kTRsDfCdtzCbwHSKxbWsDzLatcoDuD2ii2sfhWLPTsaakAWYD+x3ZWUZwSR9b0oqhZ7WNRNeN6Z1OHie6GRW+Kxa58G+N45XrZ46ZyYH2URjVoSetpZ0TbgUDVzVy1UwCmEtIxP57IdsM233E9jwMf+HwvoxuUCdeYNZ+A6L+Pr6TOvFEltY4TPiCMUsr2way7XEbyIGVvWk7266ywsr2cVxY2QDHhUUOcBxZ2RdYzsBXVljZHo5rHDIA1i5+6XPZoJlkexdcEk1PHDLzkYh1oKtfjVuh8G7lS8Jkq9yw2zuBWbzOoK0QS9ZrWVrGMu0xuFed2Mch0RWYU+KwVcf4Fw4T3xcxW3gMkurtuzissNW3pwUOg0rGAoeB7+suZvv2uG9lA9vZB3K/9jawsvd9XL6T9S1yZGUTyxnxgoQtJFY28HG1Zb4ZwiI4WbRF0trzR/0+dB43a2opFKN39tr6ng/78vxkam4QXUSvLK7v+kLrvgZ+qEwI3DoxQR2ZkWn1GPYV74vNG6/0yfK/95FNvwKDs/f2QNCGOpHPZ27/YkW4otkz+WbRAjpAd6LCfH8nJIhtem8zCxtguw3jPjhHLOxMw4fAxmbo7uM4a8wwY2O7djNFbF+G3lf4e7UufcRaZk7vtCoNdwFlkO5K8NPgGJrF5d1i4UGRSyZp72JbGmkL0xjGFkKyFKfF43idmej44bJF5rUOALZvjIc6kxSItYnlZaxAt8sWbx//UVeQvjmuUBiULRqxbXDSxPbBedMY3zWcfU5BE9uHcQLNwsQG0HyBOb5vNhNWYRPbhHFtOOmNbStnBpexPt7biuJONmhXLbJBdtTJwWaTa5JoZmbdGQLMO7/chtfZBu4g4rJFeswqE9u/d5EptLE9gdiAFNy8d5mwBoj1vaugCn10TyE26/tx+95VUIURxLZt7F172L9i9S1nG8aWR+x3j0rwmljY+5Yw6sYUWM2oa5JR3MP277+62lvtQsZ2vm3gKeNDunF5Y2ORLstpnM1Nm3tfeyspvU0ybiNvmf27jH8VPtug1LvQ3mLRIrW3ulrHfU2YIEOhfd0zqWWWIcO1vFvxofMOnEvAv01UYgNFmCjim9z6ipucteJota0VV9y4eO4XuQSyrp2eBr//6otu9PMT20Sk15apJg3kB2S0pqlOiaVxDNoZZO2bghTFgJAUqbYuTCyIA4FZkAEnGDolVof8q8lAv4z2rnAsvarBEZ+UzH4AHQgKaV8gHFuUwQZHfLP4ZYwOtA/5ILmw7VXtH/L3Wx845XCGECSHfJZc2HerRof8C1ofOPW1TwgGDvpX9188cdyuk7mvr+HqmYAUDB30iYcgOuiTOpkX6Gu4eqZHCrK7VBAQ69cStO9SgUHu907q37qGlGOzmFhQSZDcpJI4V9I9Kbl1Bcqx3U5ywRWp74Ht18T2L1N9t2xw7RrqkJhcjyIfbFARm1ylEhnO5NrVtMZjPtN++nffu9pPp+37Yfv5sFMKBYG/NFIwSnyrST+axA8bXOgShYJXdzk+V/JS+vJ8yr+9ZL88nzKb/xLVej5lzfWlVOb5lN2yL4Hk51P3f9ff7uwVf1AO8SBCjotBeD51/EdJYgdxk/WC5VfQ2mb9kzle90eibfjhfemrer0me4I90h88C8d6yCZ77VLA9txrtLtjvWmFsc2ixpd60OdTxwhmsPtFXQnJ7Srk8l5f4NloDOJY7nZYPDVyjX3j+W4tedVFUajZ3BkxQO5O9cideOiiPLO6/3n/rMLmGs9EbmJz7/flKmyu8cw3JDb3Bf2++jY3QnmA3IgvtLluwCxarDjkIJcxPZ/evtFf0rqfT30iB2dvwJ+3i8Pw+ZS+poBr75e6j+dTV7h+D3/+/Vc71NCTzzoBwoPkwYNk5ZKtl5za8ylN7kpDsXK6Vk5XpNTOS+lq6HJLbNwSGxvmbu5NwKvfzqvfzsvu7qsUqdTB+T24JQ4al4P06KAZmZH07kll1yh9+JC7VNw8n/KQI6VdSAwW7p+FI1t4nC08zlaaptWCBZGw9tRe49/yWNstFHOpSno+5f65ZBs/aaqdYHrvDwX6fuy3bQduA4lBS7oXWLCrnQghdldai5WkNpMY5K/RsqykLSvdcyv38MpVX7nqG0+lzUErYmFnYPlwyRYJykF7flzY5/OphRJJOhzqpXpQX3g2kGl1zxevzn3sfi7GLgpnz6fGo4ViLCvbx+5GF8XGkzkSQXLHMIbEX7EniN12jlcg4UbuZkQvlxjx8yn/ll+70Gou3FULT8WVbo7VYSQLvtLebOR5U2ja+MU7hUiNvMNlMXzvQS5/XG7oz6f8tUhyjjBldgJTV0gk6ISyI8xFVp+AXZ6rK8/VSPgt2BNTzOcFe63YE+TGnJ0X7Ali99UyRidCeA9euJLLpavT+ZQ3ooXOpYV3nywtgL/GcM9G4cTNaQEsUN9oWTbeETZ3USSj2nm/3ele3s0quRYHmc9B999BNnPQPh20T4lIUr/AuyeC8USp06Ks0EKcXyqDn3i8K5mx2CNHV/hqwU2e+CtP/JWu+5X3242zszGdcaOvcHMqIa3Abpet5bm5FgftyMH5PWhHMvUZqse2Zbt6clgvwm6BMd6eaOXHMMaEx80NvyJNrhnsbryzbryzZgm6ro1wItHtPUHsvlou44lHV+tZBIPoZ9pUJpjB9/JMW8g1F3LNhX7YxX5YejBX1uqsPK/XIsHQgTmncDvYZjQ52GbRjqEQHPnQwWYz3yCxMYrxoXDwSo63kuNFieOW+QrQ7ODzbkmPAPkOPk9gvMbtPamsyOZ+gG0cw+6QzX33nkhwTuwmtjywuf1ysaCClvbxQfv4IHYfnMUHZ+ZBP8fD8vOFpDyxQGa9ufCQUaMpnrkxjrIxlX4nozRTPVxuQ5/iwV87iIeo4pfW8GA+4kgpLefrwfl68KR78KR7MKr+sJ+D/vjFRS8WH+Jtd8rmrfRbr4wwValptoRON3OJLjFW/O1QWQX9eQezbr+mmHEq9XGIQ8+d633cVlw3San0fjDXdX7E6zEeljS2ChWfNpe2kVz3Qd/Yg1h4MAvvUeRf0pY7JZtxhsUNmqJyyakYirPgiN2iiJJ4tBYIz7Sd8f6dLO2nULpxiY/e+8P6877gQSBO8Alc10WfvE8lAgkJh56KrBTREhf1Jtw84dAuALaHIOHQCded0Ieb4rpDnGGKQ89xkYCbRxw64RcJZwg4dMJ16ey1QLylXrjuRdmYSxuJ3qi8yyWIfAMznDZa9M0rzOzHjRlGO6NvO6NvO2dy55kftV90ab4jGImMzVR5Ja3/wbTxHnr75ZUxzpPS4IQ1JHp0QbZZUoAb7Ykip8vY/S6cd/H4fEr/MFsi9gXGej1vToRwrK72qTyr9tPT08/73lhVDhlZUT1TeFadF0P/P30VO7Pvd3ol3LimkPniOXHwnDi4bgd3SpSb0/Qan06FdmNn9g21dSuyzs0VectnLu2YR4DjrW7uvNHYuhUZ366RJEqZMbqTSe9k0knz0cP1Ds7GpXU53Og8qQFq5q2fToVWq/EnEyAztUhnUO+zcLdHt6JEudt2vqhIdr4ZLbrrn3kPXM0wktqgoOoiqcvZicioItma0kXTc3t+XZHMiAPJrcWZ+q3qk6qJyPOUNETg+ixcn4UztvBsXWhHFtqRqBojqJqoWLPR269uGOPS5Hu7M9oLJsxsHMYdWpDmJe6J6Nvo9y1uCudD97Wo4ifRJXcVT4Bo3w6nsFtV/PRQ+nza11ROEGmUBfVqH2Ahx9Ab1cHNID2z6P3atsiiR5a3V9v2f06U6CHlxYLOtUVpmhO5gmIIXlWiFMKoI67L5PlrdECvvDqvhH9UkBEkqSUFDjvJf1Qel3TwtQyPIX1ZtxKnDuNGPUGDNF6WsCz83qXQ47Ux7KfmRum2UV/SoX0VpPskqbkb37tFyTq83nG37Xb/NlN+6yAFr1ZJNwU6Mx90sz64sx/c2UnCQpJYkCQLjB3wHO/qoogi/OHisn4Swlg4jhZqt2uhCGkwj+HFDZ9inCdtnIZCbFNXwbkrWx+7SWLOu0Nsd5J4QkQmKJuyvFPojVLQhpweUydFYtEjpAcWPbK8ffT2+pY97anDF/xbsr0H2d6D94QH93CUWBYki2V9zoZCKEESWpJYliSLbbxFbVHhJS0yAyu73WXNJLRQFbqv9TzUK2WskGKoB8ucNnWiNx1oSE/1dvlP+008GcL93hBBUuQUQ5hKthxyFhdJnEES2lgS51hSZD+xbKo/hMt43PMhKO6J+kPwvUm3kqLnQyBQHfWH4Hstuc4VXi0aSPu/Woh9qu9EIUVN21vISzP8wM54trLujBf02jF6p1D2AWhYeWKuPDFXpjSttCQb12LjTS7q+jeFXgtLOgWyEFInbW2hN7XSAc4Tiz5kpaes6bdhN8FYYk27eEwtL1X0XILJlpe+LRGPRUMV+6lo+4fKKot4tH1PZKFFQxWeYCvXbEqyr4oFO8mcNyt6SQ+mLBz0VyetU34YJfhhlxTq5xS+MiLHvjInVhZFFkT6kKfr4WKIomWAE3WTIgsiPWkDQA/yRg/yRi/eRuu/cRfvtHo7fy0q6eDs7JY8L6T95Stj60CzBv538wNzCbMGot9cIhBjeFii3Tf9qTtY0FAo6nM9xEaKxj8Fa7DIg71ilutPRB765JaWLMFe0LZqCpEPnu8Pi57TM7dY5p3e5sVtWZJiuqRtVdCKaox300pvLnQK8N/FdG15E3tqGxmg9wNQ9nW29wN2RYZes4m+nbbtdSc2ZkKwm5VvS25nZZ89YwFFWwgnePNeNNQUZeONompN4eI03s2GmlxVJWu0emTNhxsF0Wod9GIkTSh+uJo/l5vrmb4r3lDk9PIOVeT0WrTfIlsW5HJZL+9FUxm5BU6JnKK0mG9IRPudWWaRdGbhbI7Sua8753en9Y8Kmek92i1vWgj8kzeQCpNM8MaW+Hn9t87teWs0buomOMQa3u3n9Znfl+Wr/LzmBz1Zvj52Y0Qyd+TB3JEHz5SHG68l8g2JSGMgvDjGY3lmr0mrLAthT0XjmDu4WVYl2BVdpKf2NLCRQ+j9Otv7AbttbFck6A3sdNf2/v7rn7/1+y/93T/R+Psviki1b4AB356S/B3YY2NzMDDWV6//1Fqd06fkBv9WkSPe/dKbv158qfH32pEmv39+FXvgWrrVYsT//NsKUdwQ/V8vZto74rUjTX7/91///PXff9FGtMX2+g21eyX1z7EnQtRBdVEiWt2sRMpmK5iDgaqpCAGtdc1Xq7cC57TIkeDfcoXN5Zwpv/Xmzxefali9eKjJAKqT0jlwtjX//NsKU53fIc7+glRvSAaaBpoOgC+V7f4npy+/XiC7nDLnQxVe+OC3PnpQxjalpd4sj+tO6uAMBCN98bJOLUBp55xlYON1YfnlsrQvHsVaeVWCqwfXSkNNBsCXtsSK/6LZInrCf18V2Qbd+O+NybtCI00HwO7qgYKNa8N98+W2NNS814j11lvDr2r+fjwD/ABDwPNCEJIUt37qD/7rp71R/cHVuQbBCPxWYsBv9cr++7fW85ogy2P1vBJZwQh6b/39l0yj+ZoNrviabkU2jb6byjRr7D7Zzd/FFzvfXhKQxFHhCTUF0cd3JrQ8qyI3lQ8QX341fZ1lqplKcPcr+IuZCm8l/blqfn/4Xc2xhgDsger3aZUrdTcCXkRLnFdCGpflSt2OrDsK47wSQsG5UmPzMDTeKTxMrVuVk+c8I+fDJV98ewzFFxuTM+NNxlDlkjnf0HlcVgXxV3i3BGMoZt27ZWa8yRim8Fu1qWDWZNGm4ma8phmDOb+BOcebs+SajUi+KQZ7fkGUrxXkD0b5Wv1M2dd7uZ5rztOOCE0aalQi2rYA/X1WNQDx7uvtyRkPwnMemYHC3NeuPPjMrfQv7BvlxrMzefo2N8JNgoXE5r78OvGHvaFlsQ25WouZHI1zBOQARYMyt7NxW7ghflOplvNvqXO1U+L29dHa5zwy09e1G7xjOEu90vC2fe3P7kbFva2ome6txIw//DmPfup57Cl4p9iNViKZ3SZ2nyP7rrtw1YCeZxUrRQ7nYBYN6Fm7xBjPT6HFbNVZ1ypyLaz8WTQ+J5dgRezmvFUr1LpbA0/com1l0STdVbm0cb7nFw23yTGo6Lla67fQULXylFXhOWeFhqqrRbgW1gV2I2/qMl7bez+f0tDKm33Zxb8PL5v4fHhPPaiv1bLwRFl4Iiy0movfO1BHPTYHQ2N9NQam1uucGFEId2Qpeq8w+sCP5Wr1f7/4Vq/sq8eajOB8gVDIu8JCi7xcbGSJLIOo//sFsrw3Xj3WZATnW/mQK8Df52Jzrrhb9E53KuIdZXEdXtJQrlgBvrfZfC6brWAOBhrlhRhorWy+Xr01OCeGD613yugHPWv+WCK2//vFtxpZrx5rMoLa6HkN/bV08RAvrZ8i3P5CVm9Uxls91mAEfqumhXX6ngGuld558ezUbICoSLrGFbNKDPNusliNtdmNLpvXoTkIxvrqlZ1ag9ro+dyxdeE24rS0fuqP1fK69Eb1x2oRRMEI/NYWSfiLgZNrcxe0+UhhSe+MynujHGsyAr6133moaBLMGyc3p/dhseO4t1pvDb+q+fvpDHhYZtDeh6Qp/K7WT/3Biu+M6g8Gz7EGI/BbCTe/1Sv7799az2uCLM+255XICkbQf6t9RGZvvh2TvbGUwLd++zI4LG4Nn/K9c6c/AzUfSXwZttpmJG3nnQ8znluJP8tniW/HPGNbq1Vzl+BuWFgXcxcuYn+2ghkIvisZa4DCHrJ+n1Yq/lZHD5RprH1qxXOqShYq/oUy/92uEpXmp/+WEV/rzA/Nw9h4h/AwtW5Vt4ik+4K/wl9srPfHUH2x121mvMkYqi4H7nnhrgHuyxgo0CdjMM4KRM2MNxnDFH4PeuIOnheHeyNdZn0mrnR+A2dhc08G8smdXtJvidqeXxD1AQi6VUR9APp9WV7v+XquOXNuuXd23gHcC6fqUu1TtL/PNq7w5uyO5p6c8Sc855H5MO600uyTPXNH/QP7/IYCz6zSSWxuhJsEC4HNff194i9747wv25CWi/KPO1UvS+IcATnsQXt18P5zWK9ziN/srOLYmYm4cx523y1fHs99ziMzZt0pjH4u90SqurZ7Hvuzu5FxbM5Sbq7EjHf8OY+cMXdca/ZhT7GbrEQ0u03sPkf2XXfhnefEToayE717UVHjShD+LdH7wyqmhdZwIfoW1hsurqFlJvrGzn4bK2I2VyGxWmGnoMJO3/TuTH/X3xQ1T67VIWM1s2Rl3lJ45py77PoM5obTzm60D7vP/eL2YY7AOXN1EdnpwbPpcC6oTPLltDkfym/LGOKFfJ0P9ZeXJOvzIX2QtG4rT4TVVRzcOxOdocfmYGisr8bA1HqdUyifAf1EK7n2SrbvjyW2+79ffKtR+OqxJiM4P0E/RVu20mqtF69cjSxujf7vF8jy3nj1WJMRnC/gEurqztQR5ul4rvTOCzBP28K6qmKuWSPE2pi1sFleAb6X3Hq9VNaHs9Wfg+S7krG2MdBb2Xy9emtw/hjb3flbOYdsZu6P5cP+7xffamS9eqzJCOqT0+een9I8EVmtnyLc/kJWb1TGWznWZAR+Kx9yBWieeRbqnczoMRvgCU+P5Mraw2pWbbP4XscgC5ZBQtGe16E5SMb64pWdWoPa6Pn/27rwY7kwrZ/6Y7W8Lr1R/bFarWPnjxH4rZrsopbZDJymlLug9VPcGn/tgt6ovDfKsSYj4FsvgK9vp1RA8o3Tm9PI8o7jGrTeGn5V8/fTGfBx4h3np/xYEuDWT/3Bij0vvVHVrJhjTUZgrt2alr9W9t+/tZ7XBFn+W89rf2XvvtW3Y7O3HqerfRnmn2bg5LpcQp/yfsqQVJ+AkxElvgz/rRkJZ6BP6XhuJf4snyW+MfadIW2fanI3LOyrucvN2QpmIPiuZKwBCnvI+n36YFbBg1nhUbdORy+JuQdZzYMMaiE+FyJh4ZwvtJ0L/T8LGcDCmObCmObYPEyNdwgPU+v24A54+Ncc1XdEvfji22MovtjrNjPeZAwP+rQezjqiNVt48y9wViAqGINnvUDUzHiTMUzh92B23cHo+8GoyNFzMd6OK/0+3ZhBsFETbSef3B2F+pKo7fkFtOjuqbx7ZqgW98PMnmv/5fMpM1p+KAL8es/Xc82ZseHMIGdsOH/TaupUbEz22cq8k5XWorsnZ/wJz3lkbhIzrHZr+fnq/PI76l/YN8qNZ56Kic0NcBNhIbG5L79P/GFvaFkKG8IWh6/P6DhnhlqlB+3VwZPn8P1niN/szPvd+RU7NTl2lgm9Pp77nEfn3DLvzPlsnJsHM48XoimZ3ZU54KtzIZsrMeMdf84jFUmZf3pY6ZRWM8FushLR7Dax+7Sw33UX3t3twV0KXF3FXOsf5pH/UH/6h+j9Yd77wpqrharfCy3RQjuwMv90ZU7/6hwIVizttN47d8vOE3e3Bjx3wMGowcGT6aAvf7G2B/OnF6u4UTNvJcdYqfe+8ga3Mn96Z/70zvzpnfU+u+tUuOcPKsocZj/2VhBnD+LsYSUGctbKTtpfZ4UHaxu5Zoh4IPtYaO2rk9C2zzcYz0MwZ8k8JN+WjDfCQ3+Ns3Xrr8WDUQqfZAuZgk+n6otvj6H4YuNsZrzJGCrvIE+ywuPnDiXGTv/XjL4CZ8HIjL5qvMkYzK5m8HuwCro4RWiNrif6LzG/mJLz4Z288d+nG0/Yzf3imn7Lc2D6hEsd9vlQ/92eGzLqjYx689fSStvfVviJyDp395oh7ny7OcioDyus2LfuiIb9+7wtV9WhVnnxvcu3cPtpyA7di9KdQYr6X/oCrcXAW0g2Z8E8BN+WjTfAQ7DG2br11+LhWCx3wMad5Zrc6ov9tD+G6ouNs5nxJmOoVLa8QtY54rlf4Kz/a0ZfgbNgZEZfMd5oDP6KGfwevC8XtbO0Rtc65tOlRzph3Z2+AtNKn8rqnr9NtaZzYPoEZvVdoHA+tE+Ha87649VfS6ZmlaFCHYfex909ALkO1nQ4yFgP3zQ43oXjXehDXamaU/XE4/y642fRHZvz63509ONu7NlWdT3ke92B1mqy0Zwl85B8WzLePh6SNY7WrbkWpyVTkIi55JcPOx8S5/z9hVhYrCfv/n30/bjr72ZFIOLGPT/dq/Jw31FKAl0GxmvcueZJhgN9tZu7UAfZEIvx7NtscAZv9ApYz6R7XtcgNR6NPGPMPaTtxzZCiAVd1J0nEij1rY63MO6aqPotjB0U8YvAk7NST8Xxoa7Xp7RixZfxqb0ztjfukGob4owOqgy5U+zG6JC7v1anjJ8GYyhOGT+dGW8yhqn5PegXK7qI0o5cO7qeZoCWLKgzc66W7RstbJLXtTKm556yyexujJm6Z293JeqLju2Qby+eG99I+spx1/vEOVqRNFvYQHN0ZUx8ZQZJV5+0dj/b02yfcpBPWHiE7fu9axcilCfIDewCBQ7sGyJLe/BUe9gTRU/qRp/GZp8IC2vp7SGDfTjnhzv14fgC/XzXU/wcGDNO6YWiHX3Qjj6I/Yf9mtzV5p8LV2fxLNhfRE4YRewCThjxvCRixxiYNaF9xpjRMTuccakiAlXoyve9mtHtK7lRBV5NPrR32N4/68o7s42+j8JLZzwWnpb+TrH/pfK09HeV/S8ebzQGvvfBzKsHz68q+4BWwHmgzIKrMuLdN9a50cR/kdXA9zLGuBD/VYUG5yGZ36l5SMY7tMZTa1HlITnLpZ+/W+2ApMrW3+bZSTKLvRZGVDCG4r2uy3TOHT1lReW390X/17xbqn3RH5l3SzHeZAx+7xB+d3o8ipxnclTn7z4YJXn4FhRU2GzuJeJc6qAa58G/fdDz+WBU5+Gojj3m9o8wl28j1l0/eK17O58ynr4T60U1jatAmBF+kME/nNNIu17kIPje5N1iG1V0A3GtHzFZ5Ac5t4G3E3c5oOe/6k5ze36H5iEb78waT61FlY3kzDBnGDkLxyvU/7Vi3Qqk9kdWrZvH2x9D9d5+Rp/71zlLr9oXSf6gs+nujsy7pRhvMIbivUP43XkyFP0eyPjdu+Dhr3Bvk6C70MrzeHW3vKAT0cOZgu68aS8ZZ9JRVvvUV0Y81qK7l2t8WaFFj9rO+omik5A74BAlh+PotOuLu3c488BxJuJspY1a3c2Ia7yRT27kk4V/x3ETcq6NnGuj19TRsmR+x+YhGu/MGk+txcOnPyN5j+KGYq+/4xmcM+7NxTdAWrmdWW4752HnPBzuYcr8+IP3rIP3rIVvcJ+kiAUFfXySs/DhfoXOzQ00EjZ3g3SnvUBPoUJqPxJV4KxAlLFDlBR48FN7F/v+kpW/5troxLfyMCumpU36/a2u5XZuetAbsLBn/jbbaite2O7Y02BbYl2IIj+JzLzIOXLMxydk/9eqc9MnZH9k1bnp8SZj8Bk7M787s2V21uvvrPverepDTYbVOdjJrFMzYLNuQfBtD9oS+ycT1ZeNtsR5NIlCTHXz8R3HtxnfW3xDseXyrYMz6Qo9fkXSEXQlf3AOWNI9tPBMFz5oe5vtV7YH2eO1V/i2RUz2ZrLfAvuwMMfGdSKbe2k6SpDEcQIOE/GSZhznTMxgzjO/zHEg94knx1zM953DcZmFc2A2RU5oIAEnsV/chNXuCydnEugPu5pNtWkyHkyBWkyJafgOJzzaHBZBMhcuOVBH0udgFsNWRYCKQE+cnskFMroURk5POwbtArQj0/JnHJkT5ezAK5KN7DTqm067kiqnUd/M2pXk8UZj4HstOFTJwFlwyFIyTpx0aogLZJye0n9v9G3BGKJ5KEZm6Tz/mhNG/G39X6ukpvxt/ZFV0lgebzIGv9cpPX6vU4Xuvrea3wBnxRd7fo2zYAzRe2fwu/MSUEgT8hJgmb2peahEKS0/aaHJ/i68b38PXjYLCUESe8s5WmbmwXmwdMzm63WRPuHkBxfXcmTBe5NvS8YQzUOR/uM3+NfMHJ0a0v+1SmDo7sgKgSGPNxqDEyU8636v0Xf3vdX89nFWfbHn1yPrjyF77wx+d94Ld94Ld54Bu0t5huZh9ynCW/4P3/Bj5+SQ/T14mh529vHcPGyr6RhcXazMEp+NztQqXO7AuEPg7xzvQfQdPP0Pn+hc+cVuXku6JFaZK7/RZ5PszZWu25VsO5nfjW7ezVL6wVpU4t52mLscnJagEOEmHiys7RIHrmbxFQFfX72a3EMJtzdSF/tLyIo3nrzFycAAoC3X4ZM3sA8R1hP8JvYhsJOR7QtsarKPq/Q14qFIHWMIphDE6v9aIZNVCGL1R+bZKcabjKF478z87j4ZGOLauY93t/d1yN6ISmadtnpjiVnybYvZiiWpAn628XSyRUy4XNVcgbNeNEzw7HAmi3YHbmzA+eVqFl8R+EtW/ppP9MS34pVfiigMUeImbOQwu88Ls3izlcQiJnsz2W+BfajON0sa+syyHzHwewacK+JRkd8z8CMGeyjaF4EfsTpjna7kc5MMj6ztIB5+yFN/nI7g09QSUtyFG9l2cUKSOZrhHRYqL9q3c19wF25uT8hduLuplm+3hQR13zsT3XmTe2ziNwr8MBEnSM75wA+T2MlobwY2NdnHU/bhwZQpy3avLjFzCSr3hUviVqLaJXFViwUnT/ZKGX/Tjdj7kGlUfSnvRJ57Z0rcfskB+f0xdhJka8xAECwQ+dqZAbVfci/OYf1zYc6H1BDWXxZNHm2BLMpkeVYtIrsOX/ZzKAYWCHzt9pzbI8TdYcmgzZlPLiEqvCbO4jGrFOgu1O3/nH+qraTt6bbWgZjtTr7ibKpKjN2+dJ8CAvOFqJ4Pqd/YFnVMhBr3Zhr2OSwtotPZg/LeqGSXib/HJevwHBg/wcVP/eKcqODGN/mLtNJpUmR8Lll5WcpulIbLcofjkg93DkuYvWRohgm7URKuQwCX4/Icl7ZNUcPZT9eNUnDtUL8YnxOfOkTcyS6oaIiqFHytcqqXFSuKA8dPaZhJH3ce5j98w4+hz0NvsSof9QI3ko9CD4HJpFfVxPOpU219FNE0Oj15o46b05N3a83atLkbrw18oUPovnfuYMzx0uj9kGD/FN2k+dQ67pydzX3XXb/G5Pirau8TD+52Q8pDfQzXyGzUUHONzM5LQaFU7p5OJgfEzsL3unPko+jca50Qukd8xS16hroe16mrsuqX8p/zIdVT290kkw6Ru63ABQvnsHReWhNdZ5U1a4JuI7td+ZcSknNYoniX9c7U8RPF+93uv4uL9xwWP+Cutl6kl2f7ftnl58B4w72rdBCpFzhM41ZD2nR2CgXVllHtrJ27RYdm64S6L4q1P82auPfJxn54Uv/4+m9VBTuyzAtcAFY4vdyRl4h2baeLg3zNdNf7Qj3JZ737PrnjvM/D/ilZ6fL65OufqJUur0/J/ulbabZ6ZP2TutJs9Uz2T/VobzYZQLqPE/d71c/TLvW+q77SWfTI+m79SoPPCrH9EEClwWfNwH64ILnhdkMLz5H1b8OJW7fSqLdyZ98FXGnU21XadxdXZaMeWc+1/HzqslHPZN+1G91wm27g58j6t+HIpiZ2coiXRHs+2cdD3qcMk32cTXlHIk6QnPPJ2RKcF5GNCuxOFVp1iMT+IKdX2kvkZBeHOJzI7vCug1KBYru9T0USjQUbnIA1NA9T4x3Cw9S6VfqufXEH30WKLy5SuIIxFF/sNZ4ZbzKGlTZ15W1xp9d7dyfOAmdGVDCGAmfeLTPjTcYwhd+qkzq9/zylr36N33/9862//3LnB56DtoZWpbZ2Y/M+doaHmfPD0Kb+0ppoZhNOCSO+LFpU+STt++v3Jqv8l/5bIsklzOTThc8qwO1Ohmt/XBfjv/+Sa9Yingw8e9lXujVXXiq6F/Mao4ZjXxerApOh4Pow+YwvN0x+wnO0dHo4T9PSgXR3JU6ExOBGIA+A2zW4pRGzfLJNE41QYW5oWCoTQrNfZD86z5AXnULgz0kIrvHk9d11sUUGJv/W4rwWNC6SG/y3JjJ0lE7Nw9B4p/AwtW6VHLzF3P3UDhbmzhvryRiKL/a6zYw3GcPiZiVOaHL+qSVEC5wZUcEYjLMCUTPjTcYwhd+DlyKH5n7olLoGT89sZp1uTuByAowvwySGKy8/XYf+OTB+ArMP9ZeuO6VzZqFzxu17LL3sdIYqPM+/ZYjqmvrwfGq9Ef6ta694PXYAOkHuTterw/5dlJ/LLo7ub2Ao1eu+Mjy6MowZVQ0QpMajkUeMGU0FbowQDYyJ9K6CdpqZXZvWAbA+RhCGSmxuhPIAuZHNpW1yEzHbG98obG+cVGW7YCbip67f5Jxbo6ZgAdaScTIPk+4KHuGKJJ/s5lNmF9aocZLQ7TlL5iH5tmC8GR76a5ytW38t3OLHdzO3+PF9q/pi4zcYQ/HFxtnMeJMxVBzfDN1P+xWbya8ZfQXOgpEZfR5vNgZXPs3g92ClvEskfmiNrkUsvwcZ87Pp7UpuFEk6Uff2cQ5MDy+silnPzOE9f4kpl1U5E/+WrMos1PzJjcrdhOdaifh8arVDBwIcynbqiMOcbiDioGrQoMV+ZSsbFX0KXGvqtForgTjMyfc6KGM8JHMWzUPybcF4Izz01zhat+ZanLZBF7lLoUddJmE24uRvF2byb5264piXozVuYM0w47WW9vnUxaH8WxahLIWmlsP5/VNtZ225SzO7J2C97C7+5VoWq+ZomlfCc67A6qXCh0fd87Tt+0aSFNmuH6XcZ07gLHaPfZDcEQ6xG+VFjT/PuiLBxQVY1lixHfSpFoyhsIN+OjPeZAxT83tYaYmc6oeePRfpriync3lrMt6du81Fxd1vK8mteawZa8FNzUKDYn3WcLoq0T7HvicySp4PvJYJdiPcBFjoYvd0OvJK5KycfjpZpMTVTD07BybkOo08yCGK9L2a+UbnwAhnxt2DrJxINSzJ4CkSP82sfc64I5w5f//XfBOoOH9/ZL4JJN6WiMMGvDTyttB/4ZR3eyX4tFDNs5/Ap605g291wQpTacvqcJRho+Ydhbr0l1Tcuzj+zocsyOcMbjwlNwsoMNNuY3HKVmizOY9FszUyB0NjfTUGptbrnBhKZDGpuMhI4S7gEnK1+r9ffKtR+OqxJiMIhUiK2dYLjCyCqP/7BbLeM9ZkBOcL+FOULKE+DBe7rc5y+fzzoZWYjWH+rUsu3W+pWAHHn3luXQTZstkK5iD4rmSsAQZaK5uvV28NzonRBxQKsM6o5DbixxKx7d+vvtXIevVYkxHURi+wZCQURlbrpwi3v5DVG5XxVo41GYHfSqPLE44zQNuidwZsxKeuv9S48qzyjPfeKPijWQbdWu15HZqDYKyvXtmpNSiNXvFbti59wLd+6o/V8rr0RvUHsgii/ggKDLQVoysGTq5NvLR+ilvjr13QG5X3RjnWZAR8q0mC18U8iQyWm9Mz4B1HbLfemn1V9/fjGegLFBbj4pb/9z/1Bys2r++N6g8GzzXoj6B4a1s1vVrZf//Wel4TZHm2Pa93R9B/a7+LRHU77juZzDR7jKJk8JRmLBg8T87eDNR8JPFl+NwyS+AMtOa1PrcSf5bPEt+Oeca2VqvmLsHdsGA05i50MPRnK5iB4LuSsQYo7CPr9f7X36dH0aOAf8s5OCxV6IgsI58LIzcW0FqdPVt0SOFKsv/N670vz3l0VhT/tujG7viv5RYtONqf3cX54JYRa67EDJd9zqObQDgSyQwD/lqC3WglgtntYvc5Mo6BuRoWL3S/xkLSkDV5Fjp0z9ONYyh6zbmKkRkFh2O9RV86t4xgDkYhq8gMCPdNs6oI6+eKHpfOZ3PNolsamImy1sO9gA9WRFR9Np3zxQoxxtKLvqCMsBc9DQt5SXcZtECaq2UtRekug/xbZs8czHev+vvy3HY3VtqShwUfA+6wu0WLs1UDnvEgqm3lFloCW66VN7xCCJWZol559zxzF7AqX8gykBZSd59jKxS5DsQig66r4BoXvYAtQOeO3M5v4rcl8zs1D8l4h9Z4Yi1OIsYjq+jRxb91Z4pCl9zq31bA5fQWesZW/7Yet9sy0/z6b5lWfbCo+UFT8rAKZHC52OlY2U2CgotIsfLFGns1E312r4Vnnb9GQmrSlhwXi4uPTSqaR8sf2835x1wgNxKwL6EAteHrmmZXDltpzDXNVnXiHanopt3Pe712lz2fEr5VrbS1CVznZeFia830O+cW8zs1D8F4p9Z4ai0KdYNidqxYQJZa7ID+rxXrViC1P7IKZ32liQolgR6dj6zi16yaYOz0f827pdoX/ZF5txTjTcZQHMecHTcltTqt6wOKNiFuxuFGAozsFG1C3IzDTQfoUeCcHUTqwXU7CiJGn4/teuCd3Okf2u2NCjyZ1conrVW8bl4hrkUx60E1qOXOiwpP1+P47tX/tepW6Ptff2TVLdb31WQMbq/V95ZEVDmgv5G3pGj94bu4K3MDL0zwa/YdVF6C/sjsOyjGm4yh6LFub5+r4zkPtPaFXXcVemGrkziFIxKOPTjK4HiCowF+6v1Gq8yvWHg99lesttX22tOW2ANtvZSiQQzrkasmNX5qz5V9VB7ZzHiPQmFSf/vD0/TH7VIY/1hZ752Md3fuFVGSfFsRtyoiVI5F2dnh+JIjSY4Z2b3DXcivSPbbwvtQER0K9maC3wg7AR4i/Ab7ONqbwZ5P9oWVIyuFej/1zd0eDPsqrO7ju2n/vdG3BWPI5sEj83v91F9s70H/1yrNUH9bf2SVxqnXIhmD39ufncr7dfe91fwGOCu+2PObrPH9987Yh4Nn4cE72Q9PvR9j3VpjVq4Lxru7hoOcNvm2Ki+Dp4hPU2dVOH+iyJSwCprvej7JrAzoe7d9Cj5N+79WKBkWmoX9kVXKi322XYzBjbyD+1DE5QJ+Ft2HCr7j7AdzmLvvrfCQ8CijxHiwwlMwhuC9if2NbF9gz7r29/dfneaEv2HbQHcq0ZJqtib8/VerHd05qr7oVCIklTSj0wjYoS6QnEpkpJLmbkWXTod+6OCzSFfRrsdJ5X3J7aoRlgsUnGTtJFWa7KJUydciLXuvXc+57H0Z7kBaO2rWIzSy90UgVxpIkHbbszwRSuS7zUDRvZdtX5Qjxl4wgdBhIF6YtFEpBD0dLA9CLYlNqNL9kk7Ddvo75dBWpW9rqgSOoJVZ0QrAIX/bmr4Nq4L7QWu7IuRvC99vFVKlgDjZI2mc4cufkz0cXOrbhioY5rBXz448nzoY5uBdfx9XwdxASLi49PANlpVOMBngLMJOgodojYN1S9aiOb9ZsWNS3BAVLDSLHbPiwSgXOMnvbRYPZsV4UWpMkO6SFeO5YM3FIC5Cc7kZn/KSVhWWkZ0XxWIWMrXIsgsrXajFRCcXarEkqyi+cplVUVBlfu0iKe61ovApEdw16+0zqIgVBUxnLQT5ebJxZKvD5LzPr7w5W6DbYcaDdv6g6+/g3jzo+ju43w4maVjg3uHssXmYGu8QHqbWLWlnf7ABxlFIO/uLvW7BGIovNiZnxpuMoWqm1Reotl0vcFYgKhhDgTPvlpnxdsfw+6++d1JeHtM1dxAoFPFJX+hl33gMbrysbDwctyJuw+OKJnJ3Lwc24PA0csaKufEs8HuLL+M3XEZbAoGLUywv+VexZJzEYhl843MxgQOy5nUMw7hNOqfcTQEcnDncAJ6h4oPc8uBN/WDDg4PJ2G4DWQSxp+ZharxDeJhat6RldbeB+l9f7HULxlB8sddtZrzJGKo2e14hNwoL7E6BqGAMxtlbx9sdQxmecmCEsWLGQNwktmgBRTSRQW7FycS/JUq3Irxvfx3/lrel/XJbKqfRM1bMjWfB3+sv8zdwtESCTwSvr1fH6+AZ99zyThS18TXj9j3HNwS+l/cypzpHbXzJlI7i9t5v+ev7nlPqozmL5iH5tmC8Q22dJ9ovM5+mTBG5vPR8SA9y0ZTdSbSOyvDm7nusG5g5o4a5K0V0tYgU2j+pwLyn0TPmufEs+Hv9Zf4Gjpbr6zwbrxnto9eMq5M1vKftL1okm7OYKZpj8b3kTU6xy1okmzeZrfbbKZsxOxU5mrNkHpJvS8Y71DL7E1pbd1tQ//HFxbf5K3wf9vwGES5Hooqmyr6nOGp1twl0t7Ezk+PqtCzxWNvuoZb3q/3qRatavpeFfFX2lAv23aCRXITTGGSheRaK7/WX+RscB3P0xrySO80JykFD5W6T5L+YqeMTFkp1FMDMNImTW0LQ4w3GQMrKHWyWEjQirfaac6R6TUtTex6dKYHtz86f/omQWPmozXiyM4MdlO3i/r5K9spKlKy2UFNyx0V02IXnPLMZRpqSO66izva7BPM7NQ/ReGfWeGItyi4iNxtEutCnqF5hZtmDWXPXoqDnU1e6WLLfrVhmGlr22zlWc+NZ8PcGTWY8Wq6vRZS8Zi7v8jq4GUiv+eLzBPPp7FjRkLx6EV+jvSny/t4pg17F7SxJH8zv1DxE451Z46m1qBijf80sMFmh/q8V61YgtT+yat083mAMxXv91J4Fr7wR5Vnv/5p3S7Uv+iPzbinGm4zh8t66xRN71bUbn7p60ZVzK7OVV2bQXysdn0/5t5yvjSgda9TKafSMeW48C/5eN/3zN5jF+s5nDup7nDmzOX7/1yrmb47fH1nF/PteqWoM5HD0l22M2Bxkl4dxyi9Ofm2jz+5g1U4yssOodma0c8iKWfc8kCP7zscan4O8tbq59r/C99nq5tr/Yt9nN3r9ktnZ6F07WHOWzOThRmue32TOLl+RNS/0eeWTqTiDfNokTRHZy49Va6zYfFAe6+FGCEV3D2YLu9+GWzDyvDoYfT4YQT8Ykz6Ye1g0H7TU9NQ8DIx3Dg1Tq5ZUrnbbZ/3xwV60YAjFBxuQI8NNhlB1KnITVLdDaVmcv+AUDKEAmcEwMtzuEOKWUR5Csmh8r3th2ohErZ0MEUIvaANV9NTlBSSas2Qekm9rjnewg9gndOSa6pzV7XD1x/Qm3UL4acX0Joruco4EDa6iRlRJX7JkhYNeYxka+guUTPrDLaGtnjDUPKYiDryFFV/sv51p8lIREluoYH6n5iEa78wazzXc8Y4NjlIfecUK9X+tWjevUH9k1bp5vMEYive6bVByn/QO8NP+r3m3VPsiITCBnUzG4PcGqjhTjZ2SBkzJe6NvC8YQzUMxMu83701fLkyf+79WkWqvUH9k1SXA4w3GULzXKEkafd19bzG/Ec48655fr2Yyht57ay+Umadv3CTVhnTimjJN6B9NBVG+LHs2CUm/qu6E/UVf6CXpT251siUuM581vm57DAmfMNMJbkIF/zHT8Z0nmLNkHpJvi8abQDJpdcZfKwT0uVmsrsv4ZNUMiZUojEdtjDFtjPRujOFtrIzdGWvbGZHdGWvbGSt+MNZWNR3gWjBjsNKcs+C/9TedtcjIadFsilEx94u37l3RSMCtBd2sxxp5bjxjLV/ncTi+6AYQblloJWk3MnSzCLc3dPMb6//5b6kF5JubLUGx57lCxT72jvXe9C70fvPOut1mzLrgBdaNauvI8ddcZR+01Eva5CWt76L2e8m3BWNI5iFqdVbsbu9j79igZZZbwRQz6ewkP7Wmn/Ug+r9WqEQUehD9kVWqFh5vMIYib8o5VhyvG1M5E6/IFOv/2lZkad0d2UHLlbS5mWrFlbTMSt4bfVswhmgeipElv+bKibu/VqkO+Nv6I6tUEjzeZAx+b//XqtqAu+8t5jfBWfHFnt/bYwjeW7Sqdn1n0ao64A8cQ8UJbH/74y3sb5H/2P+2yv76i5NTmjMZ8Sif0j6PA05w/72F9rTrHvqV7ZU2sivxPZO8fXF+nal7mFXQI1CpaTrm6lqRRI/THq1+fVilG2Ofv62y97Gf8r1BtnulL+b7kJ9yBwT4TXorJFhPeisk+6LKgU80zp0Z7xx4epOC/VblwHO8wd6scuDdbyfR2un3uUj2fNK7IrEPVfVcoF5b1NS5es7Vfn27U1VTJmofiaKyazj69qyq6bG2YlLp45oe13j17WRV4xWoiBR+DVet3LdRfbsTYT3Bb4LJAGfRWkTzG5xZQz1+EntWxbO4xkWMym0MHHdyJMixJEeC+NT1a0GfoSqOQ8//UE8ix1AcLSniIoyAdHsdfVdDiBPTSbQ7ObFYF2cG88M48c9lfX4nkpn3zmzhCfJgTCSZ3Y2WaEvai3AldlrD3TW+A6vWx264DgHKozVL1iGZ2yHksvG3c9PoW/XcVLcV+5v81N1irVJ8F7m7O3+7z2QRI2mD1BmQRh5vqdHssvLZd8GplejOWILzEru9KU9RHqxOsSOCdRhDbjK3nDFbUs+C/aR+Sh9woSZ29/TLVoIoL7ze+tufy5lYn2hGns8p3kOHZjeZhQyPvRmLz7TW7KYo769DsiPGkBusQzK339Mh5kRYkp+eeGaoA2NP0g9vWT+8pV0++HxIzyQ9Z4s5QDC7G2dhi/oN8SmjXrt1WQZWrY/dcB0ClEdrlqxDMrdDyL1AjNP4nBvPAr/XXmNnNBXKYJwbq7fzvp3M7s4Y9+4KE3uuL2y7Binn0cgrbgzB7HK09slPrUR3xhKc19htTXmK8mB1ih0RrMMYcoO59YzZknoWyGmLTg2BuiBzUROrG60E77o798kPc6l/SGrd9tAY8znFe8TQ7CazkOCxO2Pxmdaa3RTl/XVIdsQYcpN1COb2ezqePblnoCgQ9MBIsi+KezE1oC7pfqeMuju09Wd34V5f3PuEe31lPC9Zid2VBc7/SFatuRJ97GbrEM1tgPJoHZK5DVCeIJcXN2avJv1uKh+YeSrtKz0nyYwVUTfmChS+NWp9dvvz1LNL5IrMeR2CXkLFOhi5tIJes2gdkrltovz7epJFGhhBN6MkH6tiaIpHXKbhfEj2msyu/ejMY1qLnidEU7ASu2s9nVmUrFpzJfrYDdchmdsA5dE6JHMboDxB7sXJwmk8vyHpXOY559xYHX9j9CWZscL/y1tLdctzXjQtls8pzS6RyxbyXoegK1yxDkauM/K5ZtE6JHPbRHltFZJYDzktvUeLlRUCT8TueQzmxnfdH1ZOdy3A86mg15vdGrm3bW6E8sAGFSh3tLi/OonN5Q3NCg5JXNe90Mxeg1j8zv5kCU91tPeHOard29hzdnUN6M1ueYu4ff/NbhxBTkRx46CtCFYn8ty0LmPn9w71e01uY9FdObj/TvSc7RODmItFlrTPDCLeFnCxiU622Tk1xhfGzr/gTCt4SMItNJF9Wzp1po3Z6MjumgEH5x/PtO/piPq0j8yQcT+WpBNi1PvI2XuyDL3ZPeUedf5xdR+c2wdzXDdrF5HzJOuwW/fKopcD6xDOWIDcZHYjlAcrEc1usiMS5OqW5hMp6BcacawEu64YYl1b1D+tqAGwwotrhUW9aAJYpTvVPTZaiWR2A2Y80cG2xG5vymuUBzMeIfc2GqO7SIHc3oyfc0sRZasF9PvcLrwjLbwjLTynFnc1ZyR8ZSQ86QO5sQv75qyxpIev3GBkIVNdj5OVSGZ341m5uTJnoPPyOZFiDB/bxTfpTxD1yg36vhYZZpd56M/uaS5ktK2SxQyZtejcSYRRUSBZh52rvrvmd2AdshlLkBvNboLyYCWi2Q12RIRczq5PA86jPSqJxyvBbqFIYKU757STtThP3f0Cmt2yaxOQqMzY99jvLx6tRDK7gZ9yosd5id3elNcoD2Y8Qu5tNEaeYSO3OeP1jDnLvF/fkFjdIqeHeS/RqiU1FsXsOm+U2KerxnzB7DOY3WDGqlkIUFrMWL8OqFLs6nO0O7OboTxCboLGyC705zZCbsDG7I6k7hQ9Jw96Th70BDysGkW7/XDPiuBOWOhAupqCd7fd7ZCsA3n5ttonQ79uok4R+HVdG/AgmiK/kFUrXd1e+G84j1atvHzb6b+hw4wYS7Ab4LHSGu17Xwo8OgeQnppKl5Q2oNDQE3YZ73FHkgS7AR4rZdTAy2g8Bho5lYpqEmNrR9Ps7O3bkMAuZHs98ev25zayC8GMR52sGTvwTBa6NTyDk7hXVSVl5UW+l7qUleaL+6y5zoqzE3T/rubX8co+qr0WVbyyH0+O1i2Z36E+99FaBLOezOQUfuc6x3MePJNmSvQgJnV6EVKtFklN00RjvNDcs1c+6pDt+TV++53Ci4pWdoicmt8E62OdzZOZNH6DmbyP9RdgMrEwxm/U6b7f2by4p9KPsLjuwprSPFsWni2ru6/R9iU9E3biYXc+TtLhfajT/cJzc+HZPTW/O3fLzvEWc1Z0CnctoefXnCDIweUYCr0Ves2TWFhVU0mNG1dfUPe+0CpxF6RCr8wzyXuWc/mL+XUMk0wsWgvHMHkLvr9uyfwG8c4Ev8laJLOezOQUfhNMZvPLOXMkxk+dox9U9UZItcohuwolPUoKrTj3b7NyofWHi/k1fn3D5qy7/p0ZRlPzm2C9mLOk/t3zG8xkgd9gJl+A9RdgMrAwBX77s15g0udboIcZnXrJCgV9forsB1YtFVXwzMCv8Bucb4XV6K/F1PxG9uEF59s75zfC732cJSdZgsmEFRf47a9FdSfjU87Zg76VB7/tQT9BdNcL+sIV+dTO92O0ZLdKnO9vHEPlE+NdL+hrkvh/Iw9R0MeuqLQotEn6nRUq/xnTGwizwikRQH0IvpH7gaHY3S3ZnFRWOHIC+Dp8UTiFA6gPwTdy/94PXxRO4R584/kNzMMLtnEUqAi2fBT0DMKbJgoWGbHz1kXWFiU0UbBIkC8HLuRP2rEnLbVdtuwieB6xPw5fkKw8LEzIxIHFBTjB/G5c461ohtBfi90ytZZxG1q3BL/RWgRYj9YtWYtkfqfwy5F5JheOzLOz8Q2bhbIszs1L/s6ryO4Gj8H87i4OcFmmncJOWCqQyotagT5agmB+NxdU2OE9tBbJnCVYr/Dbn/UM6/0VKvZFshZT+E3mt5gzn2+eB6c80SnhMhIXCdCeJfY3WgsLDjC9/YdM7MfuB59vLqzwmeUiqqH5TeYhwWQyZ9n51p/fCOvBWiT7Ygy/yVok8+skaoYOVt6+VoZujd/NCY3FOWQZNouBuASIf2uXY3G+sQS2QLVT9TnrLiZO5pd8fXWRJffm5iYJwVrsLEXaLQaXrFuwFgl+o7UI5jfBerQWyfwGWI/wS2vkmVwZUFjdEsgnGWdn90nG3ZLMWXWXJtaLE5I2qrgfB/Nr/Fo+zmvhIk7y6motjF/eULxuyVok8xtgvbIPgf/MnIDn8co5S7jcTlaRzI6Zwg8tTGIJzCqS+a3we9v+RlgPeHWB9bsrlNnfviWI7G8wZ4kliGx1YH8TmxrZhwCTY/ZhCOsRfgu7k9gSJ/dzJp3+UMwZ2VVx57X3i09dpMM9dDiNyehz4+jCUxbcpT1nyfxyHpZC2IFItVgRyzc3t6wJ1mJnWtBuKe+htUjmLMFvNL8B1qO1SOY32BcZfj2/Tnni/LqgJ2GvwZxVcT2uReHNDzz0XKEiQspTr7IEvr95fs0fLHB0ey2C+U24RjFnidUo5pf4DWa9wHow6xF+X4DJgOEV+O3PejVnd6M7if2t/HK3142eaXuFq/mlreadwVGjij8k0fW7c1bNQx+pxZwFsdBizgKm8IL5DbAe4TfBZGQfEquR4DfgZ7Qwi8skfPviTBbRSVrahEcVnnSyqyqrJ4jreSad60MP/cJ4wOLkc8+v+a/bbSdrYVvCtXjBuiXzG3DlBL/ZWvRnPZnJKfwmmMzml09deO4T3SL9QRwnQmqRIeiiLWduBRlWfG+R9cdZr+bX+OWpV6yFo563LUEwvwnWqzkLop6e32AmC/wGM/kCrN/HZGJhjN9g1gtM+iwM8kijUy9ZIfv4jWp7Jdw2z1FP8r4Kv8H5VliN/lpMzW9kH+6fb4XVGJrfBL/3cZacZAkmE1Zs/AZrEeWfJbHmxK8c8T7zahfgmysHkfgi/4xRz6L+Isj0DfJ3ont3csYW56bz+7gvnN9XnG+0BIX/oV8J4JzIJNYceTgDG1X4lR3fLGyJazVsH+yftP/3bv5vZB+C+PEL8n+L6G+w54OYz5R9SPZ85p/sc9poz7+g/sKe3sA+DO35hD9Eez6JD70gv8RRo8A+JGdWdNcLYhLJmZXc35JaruR8S/J/k5rB5ByK+G8QE07OrCQ/NTnfAqxP8dQoPyrhtEmtUcJ/g3Ozexb+yj9cjOf58J8j+H142Srnw3+uTtjANxJstuSo5az9lPX0bDC5U8r0h2/4uegVnJOoqeFfstfpRTglbPIQCIhWQjHU3ygaN3AOKfS5U3atasYgvX92k7/su7PFvB5eNBHCBg+B4HAlIkzhuaJpA2e2EPt1ewY3YpAYzMVMnQ/1lxdTe2JWM9trfRpK0VSdTwnOQvvXkjHW+XPfUncoVcexC1s6H2o3X87c86He2e81nYikVL2mLRZjMROLxVighOAsekLLJF7Y6flQU3NhHefMCp39rpyZ4iq154qepzQRVt5ih6qdPYt/aKZ+LgfuuZs1NReqedpJ/eXlOpL1hot0LQutSs5h0e/N+54HGMV6qh5u2rkXbn8+JDxpIrjx9d99+QsUAatunLYGVu6z8q/V+Nwfk095jL+azp4zUxR2EYlBf5akY0pCUo+iaELvnSG0AU1N+osFav0RTXXxIKnb4YBv0XVsgtIGRDXpLhZ0pYiIqot9rK/pYFnRc6xPal9NVZ8U3g6e21y10G3m3DqpjPztcCI0z82E106w1UR6L2KrTi7hOuwOCNN+HE4i5er8l8z2nBk7fi0gUDi4ODNB94OIrza7vc9x2z5jzToUO6HOyc8BY7Xz0AkHds4WfYv77HaCsyZq0xFnDbrC73aS25ntwELRK77Pb3sOredNqe+mivriJi6tpNdVwBQi91eTVfS9NM/bUuBRiaRk+2dU5H0JzrPIU9M8+/pegidKg7t/YHUjP0HUp6JvdSOfQtNC930KT5QG9/9I5b9vSyNfQWB3I79C00YPhrQCz0IS/kq8EFGoLOnx2vRCzPlbE64b+WYDXhz5cQMOnfDiaq85EcDnuNMDvNfs6+LOpn3b3He7OBkTEfuheYhOXPeJcXr3d83vxDz8/uufX/b7L7rLdNFzUh935YM+kgdnwJ1cVvt0Cr+lw+sueEh8kT7r/vlt1SwWE8apKSbBn+usN3+CBqurpk9Vry7XsVgxrk21CrbwLkmwreEpk+wm2w/eC83jozEk7w3mIfm2qfEe5FNXv/J52v6/9r5uR45k5xG777MX3bbn3O477fsDC7eBDzjTDFdIIkVFVN7MIJ0dERJFUvlXmfCc9/u9k6/IoD8vrpkH4v0Fj0FX94X2c4vgG8otEO8uvr+3/h3t7y14pQN/pAc+IfIJr9V+Qm/4hNdwPr/dKfm99e9jNGRuf6KCZwfQ3T7xjwvhueYnftHJt6ON31v/ViTqGn+igucs+IFX/MEd/PPTxcuz8csRsAPhIxj87U98LwA7MT6CwXe78fWbQAyReQM4RHJbXG9aPGaMXQU7PH5eCD9mjB0eH7vizox/lh3IbVE3OG8Eh8jVjwhmC+7gnymp8N3HLIbDXm5fR7bo/ABeqfxGBviU7pcTwW6/ujsMOwd0zoVzY4+Eav3EPx3BD9/iu8PwKsU/3651rmHEiGFsIj0BZ4ZzgJf04S1BfJ8f1ndxvABrhp8CwXWAiK8Uhf0GXgEKKQr7ArzCjY/8IjFE5g3gEMlNFe8/8Prj93umf45q4U824PntT3xVB98PDsT7C78QHN6Xj+QWwTeUWyDeXXy/3AE+wA2fXgucTXxAd/iAR3u7Zx5fgW21uj9x7Z9PfEBVfcArILvnHl+BoVtX8EmZyBnFB77PBS8uRc4+Vkc4+OgYevfibh/+V3xGAa8GwOOeSGSR1RY4RHJbxIvPX/ATiviKBPQ3fF978QV7fLUF3+EMxLvgA75Dg88PW3FY8Az/BBSfo5bxFWGmyO3rFiV6iGTxKyb88WLocdBlsZt9wPPAD3ge+P0Kz9e/4tcK46de8c/94R3k1Qe14ZVJ+NPUBZD4fRcYHAjDImGcGk5iiwx/qTuuMKzlomr4+edFJbBS8NE07gr7939Xbri/2srLsLIjd6axp2OXDcSw8DJ8D7r6IfXTPja+iDcSA55X9KFk1YfJT/uw82kfmj3tw5enfaBd9WLC017ep3qpperFQqe9HEbxUrXfWzt3iINXfyJXdMj3h4NXfiJXc8h3h4NXfSJXcgj3hvEVDHxPNPCcT/k3ZarfpURwWJ2NR+6R42tB+Gwc43DW7yFOewZe9QYP1bsAQpyM8GzxGzvIPng3Ah89rn43h4928V0k3CXxWRX+vRXMDR8tqHDAT9stfpsFMbsCXwUO6EgGdeevB2bRIQ/+8Cu+i4XvysCu8oFfHIlfK7b4bRd8ZnfxATD8e1j8G3noQ9+8e4kiBgxDgxPDr7HBweJ/RcHC6uI64orh2uB/hXgvqhD5dSj2mv1nTBdqwv4ReSY2EkPoWdt9HCK5LTxs4Vb4SQP8q0TsYditoOfCt9mEYojMG8AhktviPSiL1zLjow78W3sYw+JVy/gpdnx2j7PAv3MN5LaoG76qGMABP1WDr4JGMFtwB19dVeG7j1kMh73c4EWN9ak6fD0JfucQfr8AfssTvP4Ar6wunrrHz3LAs5dPfMYHf/e5eCMU/DXoL/h2MQwjRgzmsEAB54szwznAaGF98fu6cH3xc0G4DvAsEtcB//4WK2rhN/vPk60UhX0h8PxbJIbIvAEcIrmtfAwfN+DIML7Yx/Bxw37Xj0QWWW2FQyC3RbyY1fjdP/uMWrwpDffWxfEpjCES74IPWAFw3sUHYEU4LHiGPwCA30RXx1eDmSK3r1e2oLNM/MpH9HgtPFfBd01WdwPg38KzqO93WP78K75zAP92ca8Y1gFi+xOflWBsEYwLxDA2GAWcL84M57DPBHwHCtcMVwfXAaOI64DPXrCzBN6CFvHHRbfbv1oQeUoh9KTEwlkin0LB54H784ZyC8QQwwGfqeM+gefF16rgvy7qtv+ppNU1aXw8gq9j4Otw+/MuelXoOhE+UsK9Cut4//2zu++J/TPD/nsWd9+HGMZsE4f9jzX8cV/cQQJX4vEb7eHv1VZfVti7jP31r/h+Hn7/xuIR3cDvHL9ds/69dcx1fxUIX/8Kpfb9Fda///U/8MWQ//l2Cr8NbpDjgTKE9BDheIS3Amj339L+F2xC7zCCdIZ3+fG711dHm4GrcqH3tEPqb1bi95b9jUkqwCLU/QWb3y98yht4wxN8qdcWnaNlCDB/UbIAx2XQBnh70ntcfuE3B8EjuRBei0+6wXc7RRwXshHfX8cMC9zbKKMb6WchlgeqtluJXeYGqxD5ZXGgYjJkAxyP8Hbvs4Nf+UbuUcF7NvhjgvhNHp/4OcPN+1lf/wrrvvjwIHzv8T8wi92vv5x1BzCMwuLtiPi9k/vfy1k58f57BOB7sbdZHmJuoA4hlkeYG6hDBNu97+X8wSbwLh/4DBj+Cs4Cx8UZBLyKB92R8MUc+Kb33UrMeFNSCLEAHyPoro7mIm+n2n4P1f4HoHAdIsxdvKFrn8+4ZqE6RLANMPesd7f8wu8MCmCDj7v+WXynaM9f8THamo/4rUMidCP9L+TmmOf41yT7Z8WrSsB3Om1xN1YHGV6RM78ItgHuR44X9u5Zf70iA378Yf8NJh/4zjC8N/e5uOu+d3f7T0eEXMTv2MDHBfhLevgq5Lf7bWc9D/DnfAG/67ALsT+ugO+wI3QDfAygG+JuoBIhnke4G6laAF34ia3A1+DxtzQhBvgLmwG8Fncy8Dum8FN9gaNqXJ1dRawft4KAQ2zLnhuoQwzb/dsbizMWzPGA5w5471REvotLYPDl+Yvb7fjV4IuPE0RuwkMkYWQf+BYlxndhu/BlnJFaLGwXGlG9bhF8Ny06St9QKfZBjwCpom+EkpEOuEASvmMNf8d8cWUXHnEvzjECVxQjX01f3BqOVAhep9i9uvwX+sJSBB7jiHywG39ue/EIFEwY3wpaXAqLeDJsmrtP//ze4r6yJXgQHbGbhZvjAz3s0PhmGn71Nb6Zhl/VvfNEUw3Xv51yVF+FE+k7EbR2Tw0iyAZvU4asGf8kERs2dpS63Qaez1nYbeWm2/4DdkFjjpktflASWzCGPPK8Kf5bbLb4qGDv8UmhNQaMIWSjARMJWW7kQDdgIr8gkr+gsBdfMVi8xRFe+4Q8xV9owG98XOEA3+G0uFaLf4WAMYPvolxc18Vv7dPEq6qbCgcFH35vocMI9O4/9I5A6ACLr1Hgrz7gO0v4vA3+uhv+cuUT/gLiE/+eBTa6nx/wnjX0x5/fvuqxwhDjhZGBGCyyhXktMth9KyWuDK4tPhzG9YIILmqAD/vwv8Jn+QLfxlw5CvY6rOaAf418jjQabySGCL6x74nu1yLEB8Hzjn/mxatBdGDG+F3Q/4EnGP+B1zxwxvi90atTMnhsscAM90l8SgaPhRb44uObSLyBWgRyi9QthkOgxgHMdvmwfjMxusjw7erT1z/Cbgd/b/QBj/k/4C83P+Dvp1dfsMJfisJPQcATaXhB4gd8j8kP6Bg/vv2Gew0jRGyBDUYB54szwznAaOGDhfhMD9cXHqUtagbPxHEd8B05wXfa/uIs0BcWqg752MQnx/4Wb+WZqSi+oRoHahHjA//5pj8z4KMJeFdkcfwEs4DXzv4DL+avjp8g6gtO4gphxcIYFpzEFYK54TtJEXxFucnqJsJslw9f18rRpclvVwu//hH1FfjkxOrbB/Bv4bd+PuAXllbfSYDdFb5B4RO+b+QHvA76A74R5ge8OvoDfgEOw4gRw9hgFHC+OFr8r/CZd8gEXEn4r7CSi5rB6qzqgM8GsFJx/8HXFLF+saIi14Kx3+xHFllthUMkN9wnsO/C6wL4fA1/y3jhj/C6AD6vwtefApFFVlvgEMltcb1M8+WoVbfD/Qd3Gtxb9+cN5RaIIYYDvnKD48VXu/D5O75yg+PFV7uqkUVWW+EQyQ1fd8GugVeDV2sjfFhEBtGJ6ALGG4khlFsk3oMexPgTGWZJ4Fpr6Doy7iK4X2BfxyzBKsTHD5ErhFixuPuXH7iN3CcP1C1Siwi+Ecwi3AnxIVLjSN0Ej5R9vdEC/pANnkvB51c+8PW8wJ3MHxDdH6H7tvAOKbxv+RO/gmzxTWP8m238+2F0B33nLnGwCoH7yZGKhaoQQRaei/2Dv4ux+b2NXWSjeCnuv6vYpcQWXaCBpvQBg8W0+4Ff+YZfcrO43BC4LQMvTEeIG/pQDH6I79tFDwTu0hK23PovVVhYwr61/4BZ/YCXZ2TIblJ8ZQkYGWwJ+HYVvrkWuICIsz3os0m72C5ZG2pk2FHwLzOqjSzEcMGHo7a1HxV0yGwDIKiMeddAI5YQpGOAYipTkFFX8G2yryv9CHJ8TT/wPMMHPDP7wM8bwl/nf+Lr/5vPPnxhA4/NfuJXHcOq/YPfGLvgOaTp1tMiwTpEsA08VxKpQwhb6GP/4N9ibn5156wnccIMiyC2ycYwultm8YUNvIbyCX+Bs/BXyLzvdya//hV/1ybAx9VZHz5sC3wxCp/1wUfsILr4PWXoCA3XAR6of8KeuKjDwhfgDPirD5E6RLDdVMTSFyA2ocNXfFceqi9ybHHSN9T20V0zt9zRQiwPHOMtnljApxH878jtG0DYc0OI7TtAyJ8Dnrvro1FfCPBR5Asynke4K/hW4f7zTf/7a1b0jxAvqLMP/BQRfKbzEz99vPkk1B8+w2MT7JgLjkKW4/Pib2d5QcQCz46F0A08ZxaqRARd7BbwiZrdL0qd9WReGAUBH8PoIgvAZ5rwwviqp0GWYs+MHNUu7h7hGxz7/W9x7ydSH/hpbfimBvyb/QW6ZcQCag+hu7jOif1831tWldhGd4/Q6zpE+Bxx0jpeAT4vsN3k89p18Vc4AjfBFld68NtA8DXZAI74+m3g+vriOk3Ei78d5a35iM+BA+gGjhgilYhoYlU1+K+Yu/joAlcCo7vF3WAdIkdjEbxCvhC4MxTCdv9YFz689QEvKy1OsiCQ+GYNNtjIQSm+2PsDv0IBP+IEG3PoE66LR1MwkhAzfLMS44tPJvCPQyK1wCcT+Aeo5bqF8N085I7SN1KKAOgRIFX0jVAyBC+EbAEvZCQGHd/EhHwK8RQ+dvYJs4iUYvHYWeQW0zfQ/wIvhgyCDq9wRe4syuBdfK0UW8b+vY1FKSCnQ0TF+AaIWq9FHbOQv5RIDc33L5yGmJe9N2QkAfYyvBeji80BW2cAs8BTyzJ88T0SfB0EX4OA3FvcKcbXFTbxDbI38hR/GYWQy0YQixwOL9DdY/rvrd2HHwN3jyN3hOuPlS7u20AnDT1Wiu/x4DvC6Ycfg5d8QpdxAk0Kn/bi25uERx/xyTC+jIOOx/afCIlcZo9cHoaHXfgmZODiLuF28OIyLr50/u/c+IYQvE0XOvXDZ9b41A+fLePHRgLWobCDvSceg8YROsLGR81l41gc3Uau6cLnoOHDTvnnSGI3M/aPTmKmgY8i8DEwPjLAdyL2jCD45G2IXfstLMTE0DnZfgsLsTbwBPQ+awMMCx3T7relGBsDT5FGmLvZ7oQNJ/JEU6Q5BY6BQ40scil38xj499a/sfm9NfWNyz/xRW78njv87jr8xhv8OQp4T+kXrPqvbyTdxfbLPWAjxM/s7VfhA3aHD/ik5Q94jvkDP+cMY/iJv8gsQhad+6K/Q7aML1rC8FevhceXK+B5G75dufgN6j6wP/Fj1vDlpLtFQMBGAcMg4E/DwH6xeiManGHx9ttWcCEZfn1T2coPMLZY5fi3JvgJZ3xLEncsiBes5E94BBbCC57R/IJ9rOq1iODQESJWiwuGHaFqtSH3iBQhAOyOrUa9MmQIAQxU5rEr8qjbBsi4TzCVI8iIG3CaXfcIHlUFjpQix7aho6rIcXCklwmOmc975/pPfEyAv6SA35aF33W1MAZoAYseB385uYXu1z+i4uA7Z5AJH/jp20AdPqEmP+E58w/45NAP/J62SB0i2ELEILbwbgXEACrnE55tLpx48dUH6DYQ8Qi2q+M4yNvNOqyxhQcG+Lt/+EoYRgyjsHhbNb4aGEBs4c/QbSLoYs/FrwOBd24iV2vwA6b4F3+Yj/vHFj9h/4xggw9pf0Fn2XUAfPi7j+7aF8qeG/KQwDHewkOq1Yl47p69hn0hhNi+v0Y8JOILu1qPum6AjyJf0PE8wl18AhzwEOgLgSOswJFuCLHIEVbgqDjU/yJH0JtHxV+3IBGhx36D4Sd+0AN/LWWha3jmhS8lwCOn1Tkw4u4eul831FBx8K914J2oD/wYDnyH8yf+CUOgDj/wQ1JQaYo6LGHE2EB+rHoa5DP2zMg5w+K6RQBz6G6LO2oRzL91ui8g4bN1W5BDOocRjzB3ceEycDEyctYCub+L+BLbBWK4V5fZGEA3xNx6JTC6C5Yj6mHPDdy3xdd6F8cWGAV4DBDBBl+/DVxeX1wDi/S5b2cd++iufaHa0SIeEmNjxC2wL2BsAx1tH7EIcyPoBlgeqwS+H4FZHkEX3+zZMtg1uoEj3dDRWOCoONT/AkdjoSPowJEufF0TfhMVPoNdoLvvF/iu2QpdeEYHMQ+hu7iXVqnEbyC/hfD1j/j3IhjdCGJVFFZnu/ipRYgNvPoSQndx3w1Z7B66QZYH+BzhqAzbTbzCzIX/CLFF/gyvpqy+/F3WPz7aXlylCdQBXlWKXNH5jvg+jH/p4AEc8fWy0JWxxUMn+4+BRDDH19Z2MV8yd8FHfC2xipiMu4RKYByxL0Duwn+EkENfKB9DRDwkgC3Dc7FbYF/YP1qoPnmzujOEscG/wwlwFJ5HLO73RjDHz+5sViLIxwi6Iu7WqxaqxALdPe7+3tp5jjR4Lz5yf53whC6+C4bvr1fuL3z96+L+evZB0uD1s9A1sUDPWVwTCzyFFnqMFF8pw9fE4K3e7YeXIvcsArpd3LOI/DYI8rN+b31x3RZfQYf31rfu/gaPhiNXuRZHw5HfWQTuEy+OtvARbvXe794TusEjighvA1xcHSVEnuXFfQwfJVSez+X3sf3rl9GrFPj6Gr5nhK9dRJ4nwz+G4PewfdfYv58ROdsOeEak10V8INC/9n2A3eli3hLqcxG/iHhAoHdJFBt5Kiyi7sCRb8gJAkfJ6yPf//v//te//fX57/Pf57/Pf5//Pv99/vv89/nv89/nv89/n/8+/33++/z3+P/+vgT0f/7nf//1b+DPuGM293D/bHOPMFAL1mfW1FISbgTDmOjPpxxbeSMzlLvOsDGxqcHQDLcyUwsr1+V8MS0Isc4DHyJSbBrSOjFcu+gyzIS6NixRl52vi1Vc3DJL94JYFrrE7DLxZsqYyb6XLgcYyrNxuXkP25gSxwFYl6POuDapl0gcNjTBy1bh52iZFJt7ylNnWJVn4ss5hVCVizVZtF3ocCPw05KLGxeQ8tQFB92bILb05jrcKrB4TfI8FnvLLpWJjbSo0OPLU0/2ayH9hWOEiw7LtEsywo7RtafZvOXtg1s5If0tiFr4xk1OCJWQIZtxxFao2tdM/bwPD44x4tBssZrH1h7pO6HYWDxRLLpbEm5amdkSdInNKSRFGcpMoCyVlFfIB1reI3R/rlY2ER2GW9eiljHHBGop1uQCc23Qr6zJWJ9ZU0tJjrHbck0n+07G/ctNghvBmaJ9OTUYmuFWZmph5bqcL6YFIdZ54ENEik1DWieGaxddhplQ14Yl6rLzdbGKi1tm6V4Qy0KXmF0m3kwZM9n30uUAQ3k2LjfvYRtT4jgA63LUGdcm9RKJw4YmeNkq/Bwtk2JzT3nqDKvyTHw5pxCqcrEmi7YLHW4EflpyceMCUp664KB7E8SW3lyHWwUWr0mex2Jv2aUysZEWFXp8eerJfi2kv3CMcNFhmXZJRtgxuvY0m7e8fXArJ6S/BVEL37jJCaESMmQzjtgKVfuaqZ/34cExRhyaLVbz2NojfScUG4snikV3S8JNKzNbgi6xOYWkKEOZCZSlkvIK+UDLe4Tuz9XKJqLDcOta1DLmmEAtxZpcYK4N+pU1Gesza2opyTF2W67pZN/JuH+5SXAjOFO0L6cGQzPcykwtrFyX88W0IMQ6D3yISLFpSOvEcO2iyzAT6tqwRF12vi5WcXHLLN0LYlnoErPLxJspYyb7XrocYCjPxuXmPWxjShwHYF2OOuPapF4icdjQBC9bhZ+jZVJs7ilPnWFVnokv5xRCVS7WZNF2ocONwE9LLm5cQMpTFxx0b4LY0pvrcKvA4jXJ81jsLbtUJjbSokKPL0892a+F9BeOES46LNMuyQg7RteeZvOWtw9u5YT0tyBq4Rs3OSFUQoZsxhFboWpfM/XzPjw4xohDs8VqHlt7pO+EYmPxRLHobkm4aWVmS9AlNqeQFGUoM4GyVFJeIR9oeY/Q/bla2UR0GG5di1rGHBOopVhlq+FWoTx1eR3uhiXqDMXK7LbIuZxCL4gsAW5OnQl+M95Cywll30uXAwzl2bjcvIdtTIljJtaZ2MqZSvrCfB/dBIQ7tbDa4M9ezimEqlyscukz9I8Rfy+FWPKb67DyIUFVnlRSYJIxxWLrdcNjXKwcqJC9QnexWJql5QyTDBdrv/dy0xZyh9VLelXfhehmirEVSO1lGN+ELWcYDyz0F9pTaOm/ED/Egy50SIiyeKJYdLck3LQysyXoEptTSIoylJlAWSopr5APtLxH6P5crWwiOgy3rkUtY44J1FIsf9R65zu52v4IuD7aVW0/OsNsfXO2ySZUdv9yk+BGMNme/IGWHWk9TcbMyutIEFUEujl1KIVCVnlSxLjF9V6hZIY1Fq62uev4x1hKwo26PGYYXYYFKow6w5Dyhn6FZ2POxsOQOXGchvVtGISM+OUflxfl9oXMBJlwYlOTyBVL289oEim4BeZOoB+jKCNXTNw9Qrf0uzI3Am6xuH3hpQ3KzcGZT36FzXVitrGHdcGK5LOReaAwJqEncom2mWlX1MMWtYw5JtCRjGex6sx1/DU9psCZCYRVuJrkZ+7h8iAzW2bqYetwxyjCQSM39RHDOj/BBY60iUGhPnmsQ34Qm4a0zkuQudwZ5jvyqF8uXY7AAghLTCMZUk474xesYiVskGVs+TKyHKm8Qtn5hq3DHcPNtCxnIbwxru+RL8bh/Dpc8rGgFNI/thzJ87qEMcyebvMdYaBlsyvzoKsKwqjLKbya4KXpCqXZRTGLzCxqLAtQqCwLol0KFiYnhGo9aajmLLpYmDjMUM7MpytT/xjhHr+/DTNIoQVYCmzZUwaxy8nLUXcxxGI1r6ZGIzfVFsP61QQhWu5GXU6BGvXRjpSZhrROrEplqxF6iDBQf9RdpprHjcWqLsPPLKAvY9mc99KOJVdOoeCwIZsTdoxjNsqWJnTLyXb7bJjId2bpM1GX/6y86ObU3D1cqBRpx1i3mXBmjLAkBT4paMnqC6RJYykoDDCjU4sFdHkI10f98AoNkqs555jQPBYeZBYtR921R2jepzHRaLfDIshUuys54Z/587HY+rDYygVeB192/3IK3I0yR/1aiE3w6q+5yQmdfJjQhZl2OXkZ6804yr7TZTUWS7uNB8OURfKDWM1ja8vR4TpSHp2XfxYbGso+3z5iUZdJsTmGFRXJD8r14QpDKBmjCRX6D5eWfifP8IDrF1yZHUNLeS9xsuqCdZ4xfRFMxsA/hls5v4925SMMh6uSzQmOwe0CJh6zp8xrfwr+PZO9ahhUk/dwGT/Mlbs4OqymkzXX5bAWJpaTG5bP5D3ckgwro8XShIwfxh2Lxw+rXNldupQljO22dZ4xfRFMxsA/hls5UgQojk1zjqXwaoLNcF4uGsKlXPNyFTK4lREtY725p5lvcooJ8ylMndecEMRMBOVisUDU4VZOTiLnstWQ9FOwW5L7x6ZxCv0CvsnJJ+Qba2ieibHsNxtHJtM94CU8sBiXkG9CjpLKWC5cwfkkvL+Zb5LKseocso2ysZU3umK7Z51Xa5PCLVvaPXwLSTwm6oKHkwLJkKLQCl4t1MWQyX4QcvoYAWKdJ8TEMXyTM5GbDxcD7tpdWrGgXFdTwogz5s6FheWjr0KQG7UEA4V+9GLSA1tuEnlllfUjySdhnQU8YgwoZ1pGOe+ZZbUVeB2CKiNALqIhNhTKnKF3OdNmvsm5M5NvGfJUOUr2N3mmknwUG12rFf7gZPN+6iMt1lOfy/MRanuMH8jL1My3a/J5OVs5xMffnnz6xTSzPvlMx+RDKtaYfI6pj7yx+P26HBu3/2zOCabZjHM9W2ad2NTcdboyzfcALtb++mSmLtSUVB8uonp0FPlwKyfUz7PxbDwbz8az8Ww8G8/Gs/FsPBvPxrPxbDwbz8az8Ww8G6SN9R+s/6w82+bUwthuW+eCMVyoNlVQLmOmcl10KU8tpGV5NmEVhLGR6hOLYxOXzJiu2C5dZ68kZX2RSZ5PLpF8Km2WJ3L9i4oOGRdF42AtQBWTnmIxc8jMkzCumIvF8imzs7yccAFFscoOzKqPsVjllpNXeCz2TBMpr5AogjJTuSPpvYq7wp35dDmAPx9ncvKO0Uy+q+uzuac8weYebmzlMV2LlrHuqumw+lgisJDvguS6eODntZ+9k6Pu0oJTc2BoaIHdQLvWmV+F91nn8YPZlTsG6zdd56UB7pU+xqDmdeZXgRtBhgGkkYX6lDHoqpLRr7v83NJ/JEFlVuCKlktVv7uwuoxCP13k4ibX1Uu6Zgut05xic6+QwytUVlkLY/jWW4yXI0PwVYUTW1oyaVX1yqC6lNWl03J9epmWmjozVG41/i5jsVZhPsdUrqvaFqu5ekwXkfxO4edOOdMu4IXa9lchZuivJhB6vLBYFhALs4GhoQVifxYDKbRcuT7OKsxX8OT+428SZYvusic/iBZec6PuytTPEEts/rSF5pCJrWudrtiMuKHVYpls8u3VmExsXQzpYu9t+XQZ123rdMV2tb914XYbD3r1E2PDZo7lxrEZW5dTDHOxsqFwhdGFKBdr7h6/ti1MPCa22/jmR6fLXcqOJIzgDWJDq20yLRboqwk2w8nkk5k6k08GqnwxWd6bYWcGlhjfyuTb45uQfAXEuVaSWYDrSF0O+9b5vExRj1hGBWVzDsGb9+Z6XwhlmvGqTKZd9H+0/eTz5PPkMyefkGsXJojZNmlqbgTcqDMU47KXy/j8H+8uCmZ4GfWrMZnYHg+Znc/jBwf5QRdut/FAmE/GZzOmWTbafA+QOIW8Cno5n8zR02LjTl125ffxg4Jh5HEJVZYFS0EFoY28DGMbLIknVMJK7ja/FiYnhMqPm4UHilbAylTC67zEheaQMSkuiEIqH6MFLjqTPfGYXpKPrTzNbmyklvJyZCbHEB3yKcaYmnGPvDSbi8lVo8W4CkRL8C3DtBTfMnSgOpKkwGVlKRz27epzW/8h5SPBgLQclzQSxheWK3eePAh5ChZcLIZ/3sUKuGaiTvh1JuoUe8tVyOdI0nYb3/LKIfHE6TEZjpbzIcVW8Me8CbGKlVdRuVVkRjqTK+dDCqeMm6Q+/uTy5qB3vgwgwnzysUnI91IsGdveGxkLqtw+QmXkVqHcf7o8vsvfDvCQgn7K9FZMLdfPmDHHBDpFTLeNaSbamezl2hN3USFUmynGQlxPukfVAt9u6z+3OWwZXu6fTYZXIXSWHxTMIeEhu/aUqRwJpDLVWdUus/NFirFwyTLLJ0dSeJ1v88ccE2gz+UaOIXlZyrJCf/am5iAkLFfBBbp0EVLBN7+yevUzWYb6fKgWUfcDkk6bbYWbT1cmzflUSezkG5c13P6j92N5l0F/Vi4TV2DcpackJ1ygTLRmvslrkdnoSo5b064IunIUrtYMVdX2/2LR+UBYUb8KJ5OPJDaSxDO0zcyZgSUfuz6f3kzL+Uiw9tdH7rNC2xcqq4yOPh9u5TbrU9ZcLC1FVAo+lQsj9ANFPvpMyXyTE63LJ3uZxtLxs6d7NX+mkj1l+mdwK0fF9YNyoAr3qftbtZpcny2IidtLmvuPrpc8/Ue7J2+neR489WHj1lVzfT46Pjr51rWan73n7Kky7anPRnJd63AjyMw2ObZyOJsbsb/Og7iZbyzefBW4dClvlCsnrGk5gvJsQjVycROKqRzBML9mRZBwnBjIXebAldkxPOBaANffLFCVLeA27vhj80dw5jqTx3AxmJwpV4BCaQrV6NeCf53JVfBjcGZNJ6/j97f38cTJPPD7zuTYLvDRzXD8TLxtzzAeWDqGHwO/MM70ncnVPjM2LmHLVObyep1VLN58FbosoIwol7CWCMqzCdXIxU0opnIEw/yaFUHCcWIgd5kDV2bH8IBrAVx/s0BVtoDbuOOPzR/BmetMHsPFYHKmXAEKpSlUo18L/nUmV8GPwZk1nbyO39/exxMn88DvO5Nju8BHN8PxM/G2PcN4YOkYfgz8wrjAQ86s3LDYhH69ORsXxM2EQ+EWqiAUIBdRLmEtEZRnE6qRi5tQTNxe4vdEUgQpwwmh3GUOXJkdwwOuBXD9zQJV2QJu444/Nn8EZ64zeQwXg8mZcgUolKZQjX4t+NeZXAU/BmfWdPI6fn97H0+czAO/70yO7QIf3QzHz8Tb9gzjgaVj+DHwC+NNPWRzNm7am/nG4r2my/irzYVqmEq4DivUj5Aum/rJ6FRoXH6/trhlmTtCoXP3dBV4cmxCeLl0OWYMabaXzpdx2K58yhZwDP39rOImx13UDwiXB1zCCtnL1SkXt7LzsdxSwdEYIHK/5kZtcQquOciZKLHBLgzKPOBOcDXWx8SWaQIZbg0rvYWWQgX7OSpkr18/Z5qdkLDcLjN5D1eaQtvgqqSLIeVi+ZUlJFLZ8N9nj0WNw2KzeKJfZkLNCXVq2RBmeoyL3ebkkze66tNlkJYuI5SM0FAsgHAjGGbrXJn5YyuH4/c3i7aF3ju5/3CpLCwwd0wZHb8rC3nNtadhsXXRX+gHlggmW2cGNyEP8mVEIzO0E5qQxLLkftC1Icx0mGQmT102rsm+M8wPhPrhlp5k0eVqv5ymi4mTEeXuYUXwap6uqLtYxXXYrj/rYiLXR7kTlEXLRWfYOmfGZnSXZo8fFlvGAoRlfLTArnZXpmeOscxm0c+ZHmLB+hi3FProsKnP7AtCNfrpzyXFsL7QRT6uDd6mn8nrCGMTdpkyOtxwLDyYXJ+uTM/UtqXall5yZhWEJB/mLsIU/CpZz1MuSdfGgxsbt7JxCf06VNOX0zi58+BGjroAYtmvufURdoxMsbrWOTO2Li1YIig3lnIK/kWHOXkXD/z6mVwFP27+2PwYPP42AVE/DyZz1OKW62m4divc4Iqp3D7KYzLFOFMLTqdI6CPGEy53JKzq5UEXd4Ry7qr2MM0ZWZXSXELbrJoKqz1MP10qKYfjV/Bknfo9/vGdDtt4tfYwH5XkM4U7Qve3KNi/h5vpsJpatODvP5bYYr6ft3VubGV4/TzociQhbmXuWKTpx7rZLeUgPrH16UeIQZdohSCWER32Z36ZccvIzWeY1QhJ0QXVsP7j7wvv43zDxHRMbBaH9cuMu+gwG+xa1E8Kf2z+CM5cZ/IYCxM3p84semblJrv/bbH5PdGPwWR0/NWeXIUudCavM3mMhYmbU2cWPbNyXXv8TuGPze+Jfgws6GQULHSKWDhgaMZ9hrFKyANhtYVdZpgaMyB2FVgIL7emXJ1y6TK5jBa+lT2+zNEzqdxlnVyHJanx5ZguOQuhKquxvI6Qb36Z+bGeHNtkhzXWJ+NVrOTWy2Xqx4WXW5Iu37E4n5Aulti4Hm/R9mTN+QXIrZywpuUIyrMJ1cjFTSimLifv8kRSBCnDCaHcZQ5cmR3DA64FcP3NAlXZAoZV7ph1uP2nawyX8UIQj+EBN9PbYrPwmovBMQ57255hPLB0DD8GfmEc4yEZQDZnu9qV/eFw2cslUpc0uRzlAt8VwTF7jtnISJNbba45DIvgAoac6VVn1ofbPoZ5/OSNYR2jK0Uu+bjKOka03HyEqhfKuWxCXf62CZKF1353EQbaxWsLe7ussxxBV2zcandleuaYC2bbnLpsDtwqDFOjX/WTY+Mm5/fEzNRCkgtVb6l2GVFuK7DwreywXVBxM52seu4Yrt1O7iVd3BFagFALx7iLMFP/OpMZ4kdHHkFMx7FM5Prxq76L1xZHsmR6NeMlhH21NjcfvYtl8iFxtEtzXHvq7Rh6t2RNrSCSpWP4mfg+sZXXyVhNRhjc2Mpl9NfUz9FhPLBwZ/KflUtv8Z0uH73AezMRcKVp6Qv+mvq14OeoP5/NfMue2LXBFVNmUb33vprnfbQgrALX8MvoCH3UUtMuVnEZMjk2ve8oZpu8zm0RPFqYEPUF62xOUJ66TEuLtoWE7UL0NtyEEXB1ul4gVs1qBCyGlGPz842baRkdIUOElROqXuh8ZVZZIjhmT9cGl6OT0Zkcm79ywtgmO9LDxD6OWnggrI+fvcNwE9KFq4UMvOV1/LEJOVpmYhfWm0vHMiHBW8bN4rB+r+JOLeRbl7KE0ixHMMyvSRHEypypWZc5cC36GB5wLaDLYbnodKm+a8xkXnNBtMRm2fM+PBjmfF0eIuSBXyVcdDaDL/efzAY3OQvfulQfm+DVPH4qD9NpVwTlMWMopkjBH5uw/2RMyKIsSz5CQLr8muujFiPu8lEhYYV+4HcXYdTHoOOXM5f+Xf5moeVkR/JL0+jxMZ5krKTLXS6IjTVmCg+49TnTKa5WcFlZEpnJeTCsy5TDEcZWHsP1ROEefdqKPeVMz0THYt5nmp3fVIc5hQX4DJU3Z7Os8z64CWU2LBxL2pmalje6PKRQerBCmUhd5OtylzO7jBBELsmFVeCO6Zptst0+fHv41sm3ycVizQaGbgL24MbGrUDvsluGcCkAv4dbDMQHNx5uluRCs522zqu1WaToIt/Dg2cdMa9J6+TdNOajm96biSCjLEU+t+HWXJ9n49l4Np6NZ+PZeDaejWdj4sZ//dt6z/rPNqfeXKe8p5yCcEzXbNwIhJkOKxZrNjB0E7AY8CH8CwUO4VIAfg+3GIhc2nWx6rR1Xq1djiDD4VAxCxGUsX42ng3KRozeIU11zdblfGP6z2F94WoeDFNWZp2XhNyDKoa4EB2uI3HHCCOQsFfBg1dzFtgQQoflF6EqFBa18Fq46JlqVMTGIoXeDxTosHSoWJTFN1KIr/44s3TGr2OAlf2AS/9yvHnc/HsKVO+KerJfT/Y3i49uMm0T14wtSNaZX4VnnVPXefztPN+5k28X8GCYsjLrvCTkHlQxxB/fma3gC3C7Tae3reP0HcU674DbfFb51ymbnXCMMAKJK9/sBwXWhYCXrPMKkAxpyskVLM2Yz224SdZ5fHScjz6+cxCvhYueqUZFbBJT5QJyAd/8FDsTNz+It43p8p2r/e22dbrc5bZ1uCrJJJfx0a51LsBtsvNNXgeNIUFuWQfsySz9EsrNdfIRzMznNtzK6zy85uFG6hjcePO4+fcUWkVX1G/HA9I6b4fbs+ccP7htnWcPz8nLvpOZTeiWXEDKmZ5Z0y4M/Bzlstc/ZjIGDw8mNAl/Tf2e6M/Ugo4w0MxGuT7lRf2AcKfOxMEtllDOw8rIxXpybNxql/8sE8F6tfKYLo9nIQr+OqN9brW5tiHcKNPyanSEviO0J0vUZdV3uQuXyn4MWD6aJxLXAri4TeZbV7W7Mj1zTFcEwyQj7DKTO8ZkeMtjLMaVic2vH/86ft8psyq/6Mulu8agP3iVsF/BXO507eE6hUXbw/qP30MuiG1zUaHM/MBbkuNawAXACz3+ffLp2tOFW5fMuM5nQUdIPouHZOrzagz64/KYzUAyPMlAxaX/MIf109+ihWHrdI05pj7lVuCvgnC2spNnop6sLEs+w8jHmi00TyHQEP75+qCRmdhiuO0BdoDmuhTsF1OXNDPhdGF9W02H8UCobW6m3D3+fCarZLIwuiLowi1UevTH5THyYsUiWKdlsY3JG9xJ/RZtwU3oLsLKCVtBV/+ZPMYfQYYuJAW/XLprzMvGIee1f4zFe4WO1JXcm/qBcIyQvZYUuPTvQnTYmGGzlTmaoctkExLauiVQi79dsCfDA+GiwqgnK3id/CZiIdxi8OfrE4OlYDWvAClgbWRVBqRyBFyGCEnRVR8FH1mGUtaP0exYFkAiZIx1BSy5ksir2lJtC3vL3ptJQYiBENEMdzL+Vnbl8tTCKvgZYlGJcNHJWPvH+Pd0VUG4h9sXhP5mHLPr8a/aB2ud0KJ5ppZZFYOfSyShk/euYwHx5aIFXDLELxtxiMTlmj4bz0Z2o0DyjGGEzIEUdUxfBQ8pg5RBp8uC5b6fByy2Zxh7M+7ftWgXKXr9YAxuXcl1IcrFrQvRC+qzjiO2Qj7QjIsJ0eH66DE8GKYskh/Eah5b24EOq7Ix8YdUH4sqM1vGzEiZFtbJ7xE6BbfMZ+JWts7bovajcyYG/ny6ovaP8WMtHCN38sKerhSEPjpZC10RcOG1UIw7JhObxa9vY+LkMf4IuPXpmuA2dPzrcGOzlP5M/ZTbx7B8hPWZXO3ymDIP/GISUtnC3kzaFvf3W8Bk4xKa0JleFQoU/XEZg2HtY3KxusxOSKQuIxZWW7gnozkue/3ATyb5bbaRmfqYfCzcmcwQuVe9g8d3Saa8p4tvx7hlpliZDYtFC7HOIDqsl3RpezJ3/ALsAlFI//I6fmmW1bgOnpXCq6m5jLeIiSsz4Z4uqIT1sVjasDFn7hHS3wJvOVPhbH6v6pptGHszG13cKcfm35MhUnnMMPcvq4TLAwurulxZSFi/frheNXk2S0m4WuAStot8w3hd5huXYl2l31zO4khcv+aWcZiLlTXHlYxQc05h5KtQ5jWX5GVAJNUO4VLWAlc/XI7elg+XfMf0n7K2JxuxkGLCFJz+RgJkWNTC+pTL6FeJkJZgz8tphIR9tDB7tgsw4EadmXpYL+H6qNyeJCkIx3AnEPJ6GIjl2IaZqkUlQt/hskponVydClvBsL7g7z9d/habLcSn5tmmROD3g67YhFELN/wdo4tilkWF7J085jYM/PlYdPqmWAvHlA1SuKcrBaGPTtZCVwRceC0U447JxGbx69uYOHmMPwJufbomuA0d/zrc2CylP1M/5fYxLB9hfSZXuzymzAO/mIRUtrA3k7bF/f0WMNm4hCZ0pleFAkV/XMZgWPuYXKwusxMSqcuIhdUW7slojsteP/CTSX6bbWSmPiYfC3cmM0TuVe/g8V2SKe/p4tsxbpkpVmbDYtFCrDOIDuslXdqezB2/ALtAFNK/vI5fmmU1roNnpfBqai7jLWLiyky4pwsqYX0sljZszJl7hPS3wFvOVDib36u6ZhvG3sxGF3fKsfn3ZIhUHjPM/csq4fLAwqouVxYS1q8frldNns1SEq4WuITtIt8wXpf5xqVYV+k3l7M4EtevuWUc5mJlzXElI9ScUxj5KpR5zSV5GRBJtUO4lLXA1Q+Xo7flwyXfMf2nrO3JRiykmDAFp7+RABkWtbA+5TL6VSKkJdjzchohYR8tzJ7tAgy4UWemHtZLuD4qtydJCsIx3AmEvB4GYjm2YaZqUYnQd7isElonV6fCVjCsL/j7T5e/xWYL8al5tikR+P2gKzZh1MINf8foophlUSF7J4+5DQN/PhadvinWwjFlgxTu6UpB6KOTtdAVARdeC8W4YzKxWfz6NiZOHuOPgFufrgluQ8e/Djc2S+nP1E+5fQzLR1ifydUujynzwC8mIZUt7M2kbXF/vwVMNi6hCZ3pVaFA0R+XMRjWPiYXq8vshETqMmJhtYV7MprjstcP/GSS32YbmamPycfCnckMkXvVO3h8l2TKe7r4doxbZoqV2bBYtBDrDKLDekmXtidzxy/ALhCF9C+v45dmWY3r4FkpvJqay3iLmLgyE+7pgkpYH4ulDRtz5h4h/S3wljMVzub3qq7ZhrE3s9HFnXJs/j0ZIpXHDHP/skq4PLCwqsuVhYT164frVZNns5SEqwUuYbvIN4zXZb5xKdZV+s3lLI7E9WtuGYe5WFlzXMkINecURr4KZV5zSV4GRFLtEC5lLXD1w+XobflwyXdM/ylre7IRCykmTMHpbyRAhkUtrE+5jH6VCGkJ9rycRkjYRwuzZ7sAA27UmamH9RKuj8rtSZKCcAx3AiGvh4FYjm2YqVpUIvQdLquE1snVqbAVDOsL/v7T5W+x2UJ8ap5tSgR+P+iKTRi1cMPfMbgU63Ix7p5m45In56+PcAxXtJmSCMlX9hUu4y28Flb7GI+3uDK3ChlcWFG/mtrSZYS2Mbl9CBcdloLQe5ulSeoyfsYL3fKYMcJq38adssyEs3VxJwOinqNg6AVEshA2UwVutS3OJ+RoRsF6dEIF5KYgdH+hFoRRC62m7MoWC+AWq8ydcmzDPJGE28tphjms027nR+3Pxx81N9Cu9tFlDtxFLaUf6aMD8gnVrHm2KRF08YAbQWbRTDi3KWvymDM5euY6Z0btj+C2MWVEM95rWUc4wQVauDrqq53CH4GfVcIxmdiEKulS4+R1MlXwMz7jVdxMu6pwjLaFyVn0w7Uni1/73cXPkPcZcwzjy+sIJzhGC5OdQhi1hfFd0hxmKMJiWQLlVoHriZPXWY/MrLNee7MK5Uy5pY/F25tpmVVds1nsdjKiXRzlgiisj4V8GaFfkJxFzpYIhKQYptMuNVpk5vcdC25nClCo0zP9ehiiXawqW0BXPsM6Bjc2vw36PZELvN+Vu/jmz2cYryc7hYWJt40RSqYraqFKunxHiEEXKSY7n9/Fuqa2GDG3Cse4JTefLq/qKolQjUJT7fJrbgTD0PFjfcHUXUSSuGXI84Tey3WxcuXK1ebywD/BsNkO0MLk2fI65a7D3eP3qq4x/sr515nMHT9ufo4OE3rIQCXhlKGyVG5zozzbBY40WcH+CLo8pKumXJX4px4G7+TZuHv8QrdkOtmR/MXyU9kv9IwncvnmF6Bf6P5M/VroSkEYThkqS+UyqufOdqZXZdbhcse/qMVDWJUDQ8sk57JK6KNc4G+bzY8bNxxLpptLCxH1F7ir9P6ohdLM8O2pwkHrcLXNTdvvFFxAuLbehShXwUKvEkLFpeX6rzOlF1ahHI6Q8f51uAYppKXQ+YT+NtlDuBhwzaEML9dhuQruMjtL/3Hyrbf/+PdwoxbScpiLCevjp9hkdDKBdhVLiOiZOu2qaWY2v1dZKufvMsMULKxphrCWfLoql0G0HIHFD46p6WTubK7N5RtX9V1Yl93f0kuEVRBGIGSIPzmLJx7jYkJtD1vH3yS4DjvMiDOwdFma354m26CRLs31GZac37wn41aOTRg1V2ZdUAl91K96C/3LKVgAybDXIqaynLl0sajEsg63CsJMy+y92i27bKNsKEL2cv2Nuw53jNAthUy8zUf9YyY7hdACulQyzMnLyXEX5eI2rAp+ZQ1j1ZvWp8vfhLNNbgWTiWQhRSafM1VvgeoY35k8ZnJfmOz+fnTKY4SONIwhFhD9gZYr528FGdy6COvPJzOBcLayfvye6O8L66FC+pdremZJusZwW4EQgzITjwGkHHWXeQ8jeZcndu2xePwx60yObRjjLfTnQtWVjzDqqx3Jr/pMTYXAZ3AbpuCuqDOz+eH181rIUb9x+eXM9Xhhclx0uOwdVoXMSMs6Fs11eZXFry2m6i+jMDZuPv4I/IwnuYskbb8AuX3B7xSTlSX0kK6N8jzCCCxj/BFM3phsGxas/c7XNWaYrQsJa5ltGEOEUXepXkg+bi/pootCZmg1LjpCVlk2yvN0eaJfp10O24VB2V24E/jRCU0QS9FiQl08EI45c7Zh7BWOyXiiRAuhQLo0N6xYk6MWztbliV0YWFzMEls5n/cxYn/aXCL5AdkcI9Scf49FmlzN+aEa1jGGcTRTxvIEXULnVqELXu6i/nX8yXGjtoTDhVeoU4tkSAYZC+pVBIXZSJly8xnjVdw9/qk3N4SAZDa4yXFx6+LomfqxOLkwAv+YLnfpqvZkjk5ex1+52/LxK8sf9ZmxTa7pbfXJhCMsFpch67/OrDYsUyFdygx5U/101ac8m7A+w4yrXKwuZVng9auxCzehtoWs4nYMIW5CixZytJwct8B+lRyzjpCWXRbAVb3QbvMRHuBvXby+QHN+3Mq07LKArvpMZq8/gief+3C7bZ3JsU3mwYPbBCfPYMDNNBOoEPgLKucf4+fo+8RmWWeYORxW081p/vsPXsUbm1TeCixdxq85P3u7eH1mffyxTeabv9p+v/Yj6ncXP25cWnKT83P0zGp3Md6PqJ8HFkT9UPkXFVbO773+MU/l3sl3LP5WDpRbksnV7uoY3Kn9HvI+Y/x8m+w7k6twWz6T17mtppNxm4zO5KgtHN2cQIgON9AL9ONXiXAdC9+Ei07Getg6k2ObrO3MbFwMLDXlNpauRYdx1L/OZCZ2NYlhTCwXa5jHc51imOYmq9EfgV+NXeHEQAR/vZnceoEuG7QYJNfsrta2pT5+j+8iElc/mUUt4QhLL9TcZAULtV1mVYGDJAws/cfScrgm1OUUfv10zWZpHxYL4KpeaLf5CA/wty4mdjksV8Fcc7AEWqYyNwKh5rrYa+k/lpp2QSXMp8t3upjYxTeLvw2LrRwotwpCeLmxWTxkiiOhOQt+AIZyoxbCK2QVNwJhK/DzussPuvSTUckwTxxWki73J8VWNtBdcw5RlQuIBWuLFixqPNN7/dp+MjWtkzGpN63cZHfxx8YNZzJH/UycrBJ/bFzuWPRTBtHSCvz1Wa+WmZTrfFzGCz3xmCYhxG1y/xmGqNDfuOzlgugneVf76PK3rpYjFG2X1VzAt9v8zVLtLj8YNqar2tzYJuczmTt+g7RkOkw/w7pMOVA/r/01PWYdC982xwiTm8wdvycew15hl/FHzY2gS0yTu4yfo101vc3fzszH7ztnRu1X1m28nozBZNyEsQkXFQZajtoP76sJ0Ei9MMDQDPCbKUj4FkrB7zt+F+uKusvfhHvKaQuNK1NTo79Jql2OmivNrgILSd7lO0IqC+U8zOPP7Bh+dISG4iespWMIjZjrykLCWvz6GOvk8oBb4HI+QgEKazrMQ4bZRpkHXWoUYm1xsS79cOvT5dfCMnb1BaEWLC2ni71cAXaZw+TSd/m1pf90EYkbNTdtLkPOrI/QlbuM+E39bbJTKEiBpomtA/56mO90iamr//gtTSgMi04nV8FP5a5Fy+2jHLWlfQj9TViFrsqVy9jl5F2O1GXEQgy6nELIRL/7+13ZopLyorHYQvCF1omxzlJ6YUkmc7TLr7ucfPI6XVH7LboctVAlXaXnqtEvDCFdutBx+gH46y7NbeZbljOXvRbfsRi+f+oMR4V8GwOIov9MdrHJKvHnw+UOl29d7mJhr98cuCXxIypUlsUCLJ44uT7+fJrrA4aGvFmSXBfju/jmr7Z/Hb9ohYuW4d2cWqifTARc4G/Tz+QxXRH4EfXzwI91ObYufytbmp8hfpVM9je/8wkxEBbYb3ZC0QpVvwlYs6WBoSRev0yO5eShFIbpdJiPntkxhpVRWG0hOgp/k4QjdOUuBZdTEKqxi/5ci/Yra5grn+nkt60zeUzZD7gy49rgMVFzKSZsLNwmIRzTFQHXNrg6tQBy5pgyvF0FPjNqocyGObkfUSHjj6mC33f8EZThteTDXbSctpAHXAsQmgPXQ85kYjlQLsW6+CZkolC0Qk8UEqmrL0yeTai5LtvoAqTLkbjuP6wVrKfJGJPQNsp7JneMrr7AtWiLAP17uGoUmoMlBUvpuZoTtgJusYSxcfMp17TsiV1pdzHEosZhHOXilmHVMBC5UJW5kwGki+RcEIWAWCRjqamwPl1V6PIDrlPoVR/CUs74l9MIfXSyx3Ox9recrsr5jbjsykIjnulIvewV+oFFwX4tTPZefz6TY+P6Tsbfuph42x4hBkLbGAaihYn+ApfzucAPutzF4vHckvj7zzFjupzcz/hHP30e38XR9+HBmeuc6UiT8xlmxE9JcsltbmQyzcTm92uLpXHLWB4jzIerLItoLe7SVRIL/Yf5m9DFYlGDoZkIFMCjOcvVLrNK6KMWP+AWuMs2utIe1he4sT35mPpPV5fp2iM0yK4y+m29C8Qz1+EKvcwqIUO63GWYWwqL1QX8mXQpjzmz/3ThJjSUcrH8VeiSGXfqZwyBSGUeCNfpik2Yj9DFLArm1kfoLsMYUiaFX1l+BU/2qq76CCUzzGH9Tt4FL7faQgwswuBOLaxpeWpucpYxZRfrIoXf37gUmwzimfXx959jLFq4zuQxZai4fzaMVV1E4o4pg8iNwG9Pj+oPsluLhwxbB40Jabes7dCfvfxjYbWFkrnNQ8q8Fhari8r+ygmt8yVIIdvIVMHCUW7pLawq038YiMfoh7uOBTchxSZj4GeIH4OreX2MH3Aj8GMwmVX++ghn4xo+t2Mcw7cyqzIgltexeGJ5agt7uSC+2hNbehN/P+P97i9kosX9u5pEl7K66tM1piuCyRydPOZMdDLSjLWUTBtStIKuAj9+LdVCmYmTM+0KRygzi1tyQRQu2qUSYX38+fhjeyonnZors3I+5dgme2/ZOi3u3yWZY3Tq91ELDyyas5S+y8n9yV2wzplRD4tAKMDJXnVBPsJwunQ6uT7+fJ51pPY0TIB+vnX522QnF862ObUQUaGYJtfH7wdCZWVKPwzEyWMsNeWySpj2ZHfx14erU6EWhMrqYvwww7cQiavgLu5Yqj2ZllwmCmvKhcovM4ucj8HNH/XDgwk8eJ98hPrp6jJCDG5jlR/RTNrccMq4cSvnL2NX2uVq+9nr94MyokJH8luAUKcj9RNbbZOQx6jRP5vQAizto8sPJjushTtPTWdjILRBIbwX1KfLiLmkeDR3amy35fM+uHVhMLn/CK3Tkk+5ptyWc3X/ubpyF/j15KiFxRqmLH+1hQJ8H/0cw7fJWAu5IySFMNBy1F3SfB+/9kPV1XLe1MnL+XTtucCVL4jgttiEJLfYLdeVhY3lGHfxO+yZzndmplf72wX5CA1ymIecyYOuvsCdwI/bmTw4Ro3CcLjw3sYdP0f9UQ/zXgvjueZ9G9Z+vg3LR0hlCw/8ZdTn82qoIuoYnbhWI+R1WVksaebdvas+w6o92eP164QsYLIfcMs4Rs6hAvvZyzUHYbWdmutdRzimnFyZ5Mdo7uHOBGUNU8kx/jZZC/7KCUl+gbbL9Bdm2sV4P5FYEbz6a0UKL6cRctS/DreXlEtSjtqvU6FFx9IOialLP1yKCfnWJaYubVsA6dLc5CpYLLpLMsP0469paEwM5EJHyAPir0KXtt9nzOPxE1SS0farcFKGoiijn/HCmnappAu3C3zHnza3PhlzsPjBbb1ksuYsPnrBGH8ET02f+sj6Qj6F93GkMi271hmmOSFuXXzr8h2/I02uwjBeD4u6iyF+rG9T8LPObDX6MfDrdDLWt3ni5DH+CI6pDzeF93GKMi271hmmOSFuXXzr8h2/I02uwjBeD4u6iyF+rG9T8LPObDX6MfDr9MlnQgT+Mf4IjqlPlw2eic4rwAq07FpnmOaEuPnd/0wX60LHz9HJVZg8ZjLWtyn4WWe2Gv0Y+HX65DMhAm4K3PqcqYVhNZ2shXIKXX1hMtaT+ebHbbLvdDHxtjG31dTvFP5MJztfObbyomfiVh4jxK3LhLocye8hZ+bDBaRrnS7397PqTL5NjsDPqsl7/Dq9raaTVeLn25mIdunH75bcqf067Yrg4Wifx59Zny4F+7Hm1meYtoVQ+Xngr7ZfWRZXtvDAj46fo/5Mu/h2Jq+fMROqMNld/Hv8PDhzjF8lXGX5EZ3sFP7Yuqrd5S5+DCaz6rYxZ2Ltn+1M3Pz5TMZg8pgzsfbPdiZu/nwmY7A5ppwCtz7cmj58m4Bbl1dNRtRfuck67YpAGLXQR/2OdCbjJ0f91McUdZepnonOK8AKtOxaZ5jmhLj5e8mZLnYMd46p3JkY+HnQxeszK3cmOn4F+/dMrsLmmHKxutbxI9rFaz9ufu48Tj6BiWfidhuvu7B+/G0C48/UTxfW/r7wPvn4x3TtOROD99H2U58JPHgwmBC1PwI/1pPzuY1vT30mRMDFWrjoBQzhonMmR7l7JvPAXx//Hj865TFdQheWfjLfJmNtyUeIweS+cKb3Th7jj4BbH+6iw5zvTPYO82s/on7cLGq8oMt0oXPmOs+YcR3jGO99HHa2w/qj9u/p4oG/CpPd0k+KyYh2MX4yOsP8ujy1BevNCbqU5dePn29PbI9OH53KeXCBFibrx69TS9QPD96WB35Eu3hwZj7+2SzrdFXBoiw/1n7cuLFZCiz0+K6aDsPt0c+Emvp5YNGPpf+Up+5i/DDcLqjP1Two7+myjckOW85UCMiZ7J2M26Ofhwed+nmqPQG396nPmTzgMmQyey0YCC1aiHXZvM9U8GS++WObrB+/Tv366UK0i9dds/kr58egPJuQVZYxQu5wReuvD3dqi+qFe7roMllZ5UyFgPjZ+1R7QgT+TLuitrCqLLPJiAoZIjQUP3eedU6NenIEt9Xnar9+077w8GB2fbpw63Ikfz5dWpg8ZrIWJvubvz4PohMy7aqPPx8/1pPHvA+i/j2ZFM6sj98P3ochZXSE60zmqKX/DMPar7nJOvVj4K/PMP0Mcwr/mC5E/es8fJswpozo5qJnVs7P666o/ZmeyQMuvH4/8KNzNUPKU2eS62Lim9ZUaLfH6LSL/l2zXaBTbqZcwvp16vcQSwTc+ghtY7Lz+T3+mF4i5EGX6ocp+Biv6iJ5V7X9Yybz2o/B5HVuw/rhG9v5buPbk09fCuWpu9bpcnJhPpOdz++jw4Rh8YMulVjWKU/t9x0/34bVdJjmJvPaj/X76NSSqbCmFpUcw+uufPwO66d/eUwZRGF9uClY9ON3JL+LCdnLLaPQ0oQMEeq0i/H+PX4MhE5ucaT3WccftUULXECEavRXQRhb2Ry6fMdfn9t40DVmMgbC2Mo2+D465XYMPw8sjOfyrbzH78rDKtdl3lwxWfpCl8NaOCqM2o+O0FC6uoxf9dzKCfvCMd5ricC/x6IFoTD8GAi5IzTVM7E+pnJ7Y/4/pdjcEQ=="];


(* ::Subsection:: *)
(*Numeric Components Amplitudes of sGR*)


treeTools`functionTypes["H",5]="Numeric Component Amplitudes of sGR";
treeTools`functionNames["H",5]={
"grHelicityAmpN[gravitonHelicities__]","",
"componentAmpTermsN[stateList__]","componentAmpN[stateList__]"};


grHelicityAmpN[helList__]/;((DeleteDuplicates[Sort[{helList}]]=={mm,pp})&&Length[{helList}]==Length[Ls]):=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"grHelicityAmpN["<>StringJoin@@Riffle[ToString/@{helList},","]<>"]",Row[{Style["grHelicityAmpN[]",Bold,FontSize->14],Style[" for  ",FontFamily->"Times",FontSize->14],treeTools`stylizedAmp[helList]}]}]];Block[{newOrder=RotateLeft[Ordering[{helList}]]},treeTools`grHelicityAmpN[Ls[[newOrder]],Lbs[[newOrder]]][Sequence@@RotateLeft[Sort[{helList}]]]]);
grHelicityAmpN[{helList__}]:=grHelicityAmpN[helList];


treeTools`grHelicityAmpN[ls_List,lbs_List][helList__]/;((DeleteDuplicates[Sort[{helList}]]=={mm,pp})&&(Length[{helList}]==Length[ls])):=Block[{n=Length[ls]},Which[Count[{helList},mm]==2,If[n==3,{Power[Det[ls[[Flatten[Position[{helList},mm]]]]],8]/Power[Times@@Det/@Partition[ls,2,1,1],2]},Block[{set1={1,2,3},set2={4,5,6}},Block[{sign=Times@@Power[-1,Mod[Join[set1,set2],n,1]],pre=1/Times@@(Det/@Join[Partition[ls[[Mod[set1,n,1]]],2,1,1],Partition[ls[[Mod[set2,n,1]]],2,1,1]]),phi},phi=evaluateWithSpinors[ls,lbs][hodgesPhiMat[n,set1,set2]];{Power[Det[ls[[Flatten[Position[{helList},mm]]]]],8]Power[-1,n+1]sign*pre*If[n>3,Det[phi],1]}]]],Count[{helList},pp]==2,If[n==3,{Power[Det[lbs[[Flatten[Position[{helList},pp]]]]],8]/Power[Times@@Det/@Partition[lbs,2,1,1],2]},Block[{set1={1,2,3},set2={4,5,6}},Block[{sign=Times@@Power[-1,Mod[Join[set1,set2],n,1]],pre=1/Times@@(Det/@Join[Partition[lbs[[Mod[set1,n,1]]],2,1,1],Partition[lbs[[Mod[set2,n,1]]],2,1,1]]),phi},phi=evaluateWithSpinors[lbs,ls][hodgesPhiMat[n,set1,set2]];{Power[Det[lbs[[Flatten[Position[{helList},pp]]]]],8]Power[-1,n+1]sign*pre*If[n>3,Det[phi],1]}]]],Not[{helList}[[{1,-1}]]==={pp,mm}],Block[{partitionData=bcfwPartitions[{helList}]},Join@@(Function[{leftSplit,rightSplit},Block[{fullRange=Join[leftSplit[[1;;-2,1]],rightSplit[[2;;-1,1]]],hels={leftSplit[[All,2]],rightSplit[[All,2]]},cutSpinors,cutS},{cutS,cutSpinors}={#1,Transpose/@#2}&@@evaluateWithSpinors[{ls[[fullRange]],lbs[[fullRange]]}][{1/s@@Range[Length[hels[[1]]]-1],bcfwCutSpinors[Length/@hels]}];Times@@@Tuples[{{cutS},treeTools`grHelicityAmpN[Sequence@@cutSpinors[[1]]][Sequence@@hels[[1]]],treeTools`grHelicityAmpN[Sequence@@cutSpinors[[2]]][Sequence@@hels[[2]]]}]]]@@@partitionData)],True,Block[{partitionData=bcfwPartitions[{helList}]},Join@@(Function[{leftSplit,rightSplit},Block[{fullRange=Join[leftSplit[[1;;-2,1]],rightSplit[[2;;-1,1]]],hels={leftSplit[[All,2]],rightSplit[[All,2]]},cutSpinors,cutS},{cutS,cutSpinors}={#1,Transpose/@#2}&@@evaluateWithSpinors[{ls[[fullRange]],lbs[[fullRange]]}][{1/s@@Range[Length[hels[[1]]]-1],bcfwCutSpinors[Length/@hels,True]}];Times@@@Tuples[{{cutS},treeTools`grHelicityAmpN[Sequence@@cutSpinors[[1]]][Sequence@@hels[[1]]],treeTools`grHelicityAmpN[Sequence@@cutSpinors[[2]]][Sequence@@hels[[2]]]}]]]@@@partitionData)]]];


(* ::Subsection:: *)
(*Relations Among Component Amplitudes in sGR*)


treeTools`functionTypes["H",6]="Relations Among Component Amplitudes of sGR";
treeTools`functionNames["H",6]={
"inverseSoftFactorGR[lowerN_,softLeg_]","",
"egE77doubleSoftData[n_,k_]","","egWardIdentityGR[\[ScriptCapitalN]_:8][n_,k_]"};


inverseSoftFactorGR[n_Integer,softLeg_Integer]/;(Abs[softLeg]<=n+1):=Module[{a=Abs[softLeg]},1/Sum[If[MemberQ[Mod[{a-1,a,a+1},n+1,1],j],0,(sb[a,j]ab[Mod[a-1,n+1,1],j]ab[j,Mod[a+1,n+1,1]]/(ab[a,j]ab[Mod[a-1,n+1,1],a]ab[a,Mod[a+1,n+1,1]]))],{j,n+1}]/.If[softLeg<0,{ab->sb,sb->ab},{}]];

egE77doubleSoftData[n_Integer,k_Integer]/;MemberQ[Range[0,n-4],k]:=Block[{parentRs=Function[{y},Position[y,#][[All,1]]&/@Range[n+2]]@(ReplacePart[#,{{1,-2}->n+1,{1,-1}->n+2,{2,-1}->n+1,{3,-1}->n+1,{4,-1}->n+1,{5,-1}->n+2,{6,-1}->n+2,{7,-1}->n+2}]&@(RandomChoice[Subsets[Range[n],{k+3}]]&/@Range[8])),parentStates,droppedMinors,daughterMinors,daughterNos,daughterSigns,daughterStates},parentStates=Replace[parentRs,{{}->pp,Range[8]->mm,{x_}:>gravitino[x],{x_,y_}:>graviPhoton[x,y],{x_,y_,z_,w_}:>phi[x,y,z,w],{x_,y_,z_}:>psi[x,y,z],{x__}:>(Which[Length[{x}]==5,psiBar@@#,Length[{x}]==6,graviPhotonBar@@#,Length[{x}]==7,gravitinoBar@@#]&@(Complement[Range[8],{x}]))},1];droppedMinors=stateListToMinorList[parentStates[[1;;-3]]];daughterMinors=ReplacePart[droppedMinors,{1->Append[droppedMinors[[1]],#],8->DeleteCases[droppedMinors[[8]],#]}]&/@droppedMinors[[8]];{daughterMinors,daughterNos,daughterSigns}=Transpose[Select[Transpose[{daughterMinors,droppedMinors[[8]],Power[-1,k+1](Signature[Ordering[#]]&/@daughterMinors[[All,1]])*Power[-1,Range[Length[daughterMinors]]-1]}],DuplicateFreeQ[#[[1,1]]]&]];daughterStates=(minorListToStateList[n]/@daughterMinors);{amp@@parentStates,daughterSigns*(-(s[n+1,#]/(s[n+1,#]+s[n+2,#]))&/@(daughterNos)),amp@@@daughterStates}];

egWardIdentityGR[susyN_:8][n_Integer,k_Integer]:=egWardIdentity[randomComponentStatesGR[susyN][n,k]];


(* ::Section:: *)
(*Scattering Amplitudes of Other Theories*)


treeTools`functionTypes["I"]="Scattering Amplitudes in Other Theories";


(* ::Subsection:: *)
(*General Aspects of Amplitudes*)


treeTools`functionTypes["I",1]="Feynman Graphs: Enumeration and Locality";
treeTools`functionNames["I",1]={
"physicalPolesPlanar[n_]","","cubicGraphDenominatorsPlanar[n_]","",
"cubicGraphDenominators[n_]","","numberOfPlaneGraphs[n_,p_:3]","numberOfYMfeynmanDiagrams[n_]"};


physicalPolesPlanar[n_Integer]/;n>=4:=s@@@Join[Join@@(Partition[Range[n],#,1,1]&/@Range[2,Floor[n/2]-1]),If[EvenQ[n],Partition[Range[n],n/2,1,1][[1;;n/2]],Partition[Range[n],Floor[n/2],1,1]]];

cubicGraphDenominatorsPlanar[n_Integer]/;n>3:=treeTools`canonicalizeSs[n][1/(List@@phi3Amp[n])];

cubicGraphDenominators[n_Integer]/;n>3:=Times@@@(s@@@#&/@(treeTools`cubicGraphSets[n]));

numberOfPlaneGraphs[n_Integer,p_Integer:3]/;n>=p>=3:=If[Not[IntegerQ[(n-2)/(p-2)]],0,1/(n-1) Binomial[((n-2)/(p-2))(p-1),(n-2)]];

numberOfYMfeynmanDiagrams[1]=0;numberOfYMfeynmanDiagrams[2]=numberOfYMfeynmanDiagrams[3]=1;
numberOfYMfeynmanDiagrams[n_]:=numberOfYMfeynmanDiagrams[n]=(12(2n-5)numberOfYMfeynmanDiagrams[n-1]+(3n-10)(3n-8)numberOfYMfeynmanDiagrams[n-2])/11;



treeTools`basisGraphQ[graph_]:=Block[{endPoints=Select[graph,Count[#,e[__],{0,\[Infinity]}]==1&]},If[Length[endPoints]>2,False,Block[{n=Length[DeleteDuplicates[Cases[graph,e[__],{0,\[Infinity]}]]]+3},And@@MemberQ@@@Transpose[{(Cases[#,q_Integer,{1}]&/@endPoints),{1,n}}]||And@@MemberQ@@@Transpose[{(Cases[#,q_Integer,{1}]&/@endPoints),{n,1}}]]]];

treeTools`cubicGraphs[4]=List[{{1,2,e[1]},{e[1],3,4}},{{1,3,e[1]},{e[1],2,4}},{{4,1,e[1]},{e[1],2,3}}];
treeTools`cubicGraphs[n_Integer]/;n>4:=treeTools`cubicGraphs[n]=Join[Join[RotateLeft/@(Join[{{e[n-3],n,#[[-1]]},{1,e[1],#[[1]]}},(Append@@@Transpose[{Partition[e/@Range[n-3],2,1],#[[2;;-2]]}])]&/@Permutations[Range[2,n-1]])[[All,All,{1,3,2}]],Select[#,Not[treeTools`basisGraphQ[#]]&]]&@Select[#,Max[Count[#,e[__],{0,\[Infinity]}]&/@#]==2&],Select[#,Max[Count[#,e[__],{0,\[Infinity]}]&/@#]>2&]]&@Sort[Sort/@(Sort/@#&/@Join[Join@@(Function[{leg},Sort/@(treeTools`cubicGraphs[n-1]/.{{x___,leg,y___}:>Sequence@@{{x,e[n-3],y},{leg,n,e[n-3]}}})]/@Range[n-1]),Join@@(Function[{int},(Block[{edge=Select[#,Count[#,e[int],{0,\[Infinity]}]>0&][[-1]]},Append[(#/.edge->(edge/.{e[int]->e[n-3]})),{e[int],e[n-3],n}]]&/@treeTools`cubicGraphs[n-1])]/@Range[n-4])])];

treeTools`cubicGraphSets[n_Integer]/;n>3:=treeTools`cubicGraphSets[n]=Sort/@#&/@(Sort[{Sort[#],Complement[Range[n],#]}][[1]]&/@#&/@(e/@Range[n-3]/.((FixedPoint[Function[{rules,edges},Block[{newRules=(Cases[#,e[x_],{0,\[Infinity]}][[1]]->List@@Cases[#,q_Integer])&/@Select[edges/.rules,Count[#,e[__],{0,\[Infinity]}]==1&]},{Join[rules,newRules],Select[Flatten/@(edges/.newRules),Count[#,e[x__],{0,\[Infinity]}]>0&]}]]@@#&,{{},#}][[1]])&/@treeTools`cubicGraphs[n])));


(* ::Subsection:: *)
(*Scalar phi^p-Field Theory*)


treeTools`functionTypes["I",2]="Tree Amplitudes of Scalar Field Theory";
treeTools`functionNames["I",2]={
"scalarAmp[p_:3][n_]","","phi3Amp[n_]","phi3AmpCyclicSeeds[n_]","phi3Amp[legLabels__]","",
"nlsmAmpTerms[n_]","nlsmAmp[n_]","nlsmAmp[{legOrdering__}]","nlsmAmpCyclicSeeds[n_]"};


scalarAmp[p_:3][labels_]:=Total[treeTools`scalarAmpTerms[p][labels]];

phi3Amp[n_Integer]:=phi3Amp[n]=Total[treeTools`scalarAmpTerms[3][Range[n]]];
phi3Amp[perm_List]:=(phi3Amp[Length[perm]]/.{s[x__]:>s@@(Sort[{Sort@({x}/.Thread[Rule[Range[Length[perm]],perm]]),Complement[Range[Length[perm]],({x}/.Thread[Rule[Range[Length[perm]],perm]])]}][[1]])});

phi3AmpCyclicSeeds[n_Integer]:=phi3AmpCyclicSeeds[n]=(Length[DeleteDuplicates[#]]/n#[[1]]&/@Sort[DeleteDuplicates[Sort/@treeTools`canonicalizeSs[n][Transpose[permuteLegs[#][treeTools`scalarAmpTerms[3][n]]&/@Partition[Range[n],n,1,1]]]],Length[DeleteDuplicates[#1]]>=Length[DeleteDuplicates[#2]]&]);




treeTools`scalarAmpTerms[3][labels_List]:=If[Length[labels]==3,{1},Times@@@Join@@(Tuples/@(((If[Length[#]==2,{1},Power[s@@Sort[Drop[#,-1]],-1]treeTools`scalarAmpTerms[3][#]]&/@#&/@(labels[[Append[#,-1]]]&/@#&/@(Range[#1+1,#2]&@@@#&/@(Partition[Append[Prepend[{#},0],Length[labels]-1],2,1]&/@Range[Length[labels]-2])))))))];
treeTools`scalarAmpTerms[p_:3][labels_List]:=Which[Length[labels]==p,{1},Length[labels]<p||Not[Mod[Length[labels]-p,p-2]==0],{},True,Join@@(Times@@@#&/@Tuples/@(If[Length[#]==1,{1},treeTools`scalarAmpTerms[p]@Append[labels[[#]],labels[[-1]]]/s@@labels[[#]]]&/@#&/@(Range@@(#+{0,-1}+If[Not[OrderedQ[#]],{0,Length[labels]},0])&/@#&/@Select[((Partition[RotateLeft[Join[{Length[labels],1},#]],2,1,1]&/@Subsets[Range[Length[labels]-2]+1,{p-2}])),If[p==3,True,And@@((#==1||Mod[#-p+1,p-2]==0)&/@(((Mod[#2-#1,Length[labels],1]&@@@#))))]&])))];
treeTools`scalarAmpTerms[p_:3][n_Integer]:=treeTools`scalarAmpTerms[p][Range[n]];


(* ::Subsubsection:: *)
(*Non-Linear Sigma Model*)


nlsmAmpTerms[n_Integer]/;n>=4:=nlsmAmpTerms[n]=If[OddQ[n],{},Module[{scalarAmp=List@@treeTools`canonicalizeSs[n][phi3Amp[n]],seedNos,denList,grps,factors,grpSeeds},denList=Cases[Denominator@#,s[__],{0,\[Infinity]}]&/@scalarAmp;factors=Select[DeleteDuplicates@Cases[scalarAmp,s[__],{0,\[Infinity]}],OddQ[Length[List@@#]]&];grps=Intersection[factors,#]&/@denList;grps=Flatten[Position[grps,#]]&/@Sort[DeleteDuplicates[grps]];(Join@@(If[Head[#]===Plus,List@@Expand[#],If[Denominator[#]===1,List@@Expand[#],{#}]]&/@Factor[-SeriesCoefficient[#,{f,\[Infinity],n-2}]&/@(Total[scalarAmp[[#]]]&/@grps/.s[x___]:>If[OddQ[Length[{x}]],s[x],s[x]+Power[-1,{x}[[1]]+1]f])]))]];

nlsmAmp[n_Integer]:=Total[nlsmAmpTerms[n]];

nlsmAmp[{a_Integer,b__Integer}]:=permuteLegs[{a,b}][nlsmAmp[Length[{a,b}]]];
nlsmAmp[a_Integer,b__Integer]:=nlsmAmp[{a,b}];

nlsmAmpCyclicSeeds[n_Integer]:=nlsmAmpCyclicSeeds[n]=Module[{fullTerms=nlsmAmpTerms[n],grps},grps=Sort/@treeTools`canonicalizeSs[n][Transpose[permuteLegs[#][Expand/@fullTerms]&/@Partition[Range[n],n,1,1]]];grps=Flatten[Position[grps,#]]&/@DeleteDuplicates[grps];fullTerms[[#[[1]]]]*Length[#]/n&/@grps];



(* ::Subsection:: *)
(*Double Copies via KLT*)


treeTools`functionTypes["I",3]="Tree Amplitudes via Double Copies";
treeTools`functionNames["I",3]={
"specialGalileonAmp[n_]","diracBornInfeldAmp[n_]"};


specialGalileonAmp[n_]/;EvenQ[n]:=specialGalileonAmp[n]=(kltBasisAmpsAlpha[n]/.{amp[x__]:>permuteLegs[{x}][nlsmAmp[n]]}) . kltKernel[n] . ((kltBasisAmpsBeta[n]/.{amp[x__]:>permuteLegs[{x}][nlsmAmp[n]]}));

diracBornInfeldAmp[n_]/;EvenQ[n]:=diracBornInfeldAmp[n]=(kltBasisAmpsAlpha[n]/.{amp[x__]:>Total[ymAmp[n,n/2-2,{x}]]}) . kltKernel[n] . (kltBasisAmpsBeta[n]/.{amp[x__]:>permuteLegs[{x}][nlsmAmp[n]]});


(* ::Section:: *)
(*Twistor String Theory and the Scattering Equation Formalism*)


treeTools`functionTypes["J"]="Twistor String Theory and the Scattering Equations";


(* ::Subsection:: *)
(*General Aspect of the Scattering Equation Formalism*)


treeTools`functionTypes["J",1]="General Aspects of the Scattering Equation Formalism";
treeTools`functionNames["J",1]={
"scatteringEquations[n_]","scatteringEquationsJacobian[n_]","","solveScatteringEquations[n_:,k_:]","numberOfScatteringEquationSolutions[n_,k_]","","directCHYintegration[exprn_,summedQ_:True]"};


scatteringEquations[n_Integer]/;n>3:=Table[Total[(s@@Sort[{j,#}]/(\[Sigma][j,#])&/@Complement[Range[n],{j}])],{j,n}];

scatteringEquationsJacobian[n_]:=((DiagonalMatrix[Function[{j},Total[s[#,j]/\[Sigma][#,j]^2&/@Range[n]]]/@Range[4,n]]-Array[s[#1+3,#2+3]/\[Sigma][#1+3,#2+3]^2&,{n-3,n-3}])/.s[x__]:>s@@Sort[{x}]);

solveScatteringEquations[n_Integer,k_Integer]/;n>=4&&(n===Length[Ls])&&MemberQ[Range[0,n-4],k]:=If[Head[treeTools`scatteringEquationSolutionsN[n,k,Ls]]===List,treeTools`scatteringEquationSolutionsN[n,k,Ls],(Module[{solns,jac=evaluate[((scatteringEquationsJacobian[n]/.{\[Sigma][x_,y_]:>\[Sigma][x]-\[Sigma][y]}))]},solns=Which[k==0,evaluate[{Join[{\[Sigma][1]->\[Infinity],\[Sigma][2]->0,\[Sigma][3]->1},\[Sigma][#]->(ab[1,3]ab[2,#])/(ab[1,#]ab[2,3])&/@Range[4,n]]}],k==n-4,evaluate[{Join[{\[Sigma][1]->\[Infinity],\[Sigma][2]->0,\[Sigma][3]->1},\[Sigma][#]->(sb[1,3]sb[2,#])/(sb[1,#]sb[2,3])&/@Range[4,n]]}],True,Module[{translate=fromGrassmannianToScatteringEqnSolns[n,k],mat=gaugeFixedGrassmannianRepresentative[n,k],nMatList,refSoln=solveTwistorStringEquations[n,k][[All,1]]},nMatList=mat/.refSoln;translate/.m[x___]:>Det[#[[All,{x}]]]&/@nMatList]];Set[treeTools`scatteringEquationSolutionsN[n,k,Ls],Transpose[{solns,Det/@(jac/.solns)}]]])];
solveScatteringEquations[n_Integer]/;n>=4:=Join@@(solveScatteringEquations[n,#]&/@Range[0,n-4]);
solveScatteringEquations[]:=solveScatteringEquations[Length[Ls]];

numberOfScatteringEquationSolutions[n_Integer,k_Integer]:=eulerianNumber[n-3,k];

directCHYintegration[exprn_,summedQ_:True]/;(Max[Cases[Cases[exprn,\[Sigma][x__]:>x,{0,\[Infinity]}],q_Integer,{0,\[Infinity]}]]===Length[Ls]):=Block[{n=Max[Cases[Cases[exprn,\[Sigma][x__]:>x,{0,\[Infinity]}],q_Integer,{0,\[Infinity]}]],int=evaluate[(exprn/.{\[Sigma][x_,y_]:>\[Sigma][x]-\[Sigma][y]}/.{\[Sigma][1]->\[Sigma]1,\[Sigma][2]->0,\[Sigma][3]->1})],solnData,eqns,directJac,solns,t0=AbsoluteTime[]},solnData=solveScatteringEquations[n,#]&/@Range[0,n-4];If[DeleteDuplicates[Head/@DeleteCases[Variables[int],\[Sigma]1]]==={\[Sigma]}&&TrueQ[summedQ],(rationalize[Total[SeriesCoefficient[Power[\[Sigma]1,4]#,{\[Sigma]1,\[Infinity],0}]&/@((int/.#1)/#2&@@@(Join@@solnData))]]),If[DeleteDuplicates[Head/@DeleteCases[Variables[int],\[Sigma]1]]==={\[Sigma]},rationalize[#],#]&/@(Total[SeriesCoefficient[Power[\[Sigma]1,4]#,{\[Sigma]1,\[Infinity],0}]&/@((int/.#1)/#2&@@@(#))]&/@solnData)]];


(* ::Subsection:: *)
(*Tree Amplitudes in CHY*)


treeTools`functionTypes["J",2]="Ingredients Used in the Formalism of CHY";
treeTools`functionNames["J",2]={"\[Sigma][a_]","\[Sigma][a_,b_]","chyCycle[n_]","chyCycle[{indexList__}]","pfaffian[matrix_]","chyPfaffianPrime[matrix_,ij_:]","",
"chyAmatrix[n_]","chyPsiMatrix[n_,abstractQ_:True]","","chyAPfaffianPrime[n_,ij_:]","chyPsiPfaffianPrime[n_,ij_:]","","chyAPfaffianPrime2InCycles[n_]","chyPsiPfaffianPrimeInCycles[n_]"};


chyCycle[{indices__Integer}]:=Power[Times@@\[Sigma]@@@Partition[{indices},2,1,1],-1];
chyCycle[{indicesA__Integer},{indicesB__Integer}]:=chyCycle[{indicesA}]chyCycle[{indicesB}];
chyCycle[n_Integer]:=chyCycle[Range[n]];

chyPfaffianPrime[matrix_List,{i_Integer,j_Integer}]/;EvenQ[Length[matrix]]&&(Length[Intersection[Range[Length[matrix]],{i,j}]]==2):=Power[\[Sigma][i,j],-1]Power[-1,i+j+1]Module[{reducedMat=matrix[[#,#]]&@(Complement[Range[Length[matrix]],{i,j}]),pms=treeTools`perfectMatchings[Length[matrix]-2]},Total[Signature[Flatten[#]](Times@@(reducedMat[[##]]&@@@#))&/@pms]];

chyPsiMatrix[n_Integer,abstractQ_:True]:=Module[{cMatrix=Array[If[#1===#2,If[Not[TrueQ[abstractQ]],Module[{range=Drop[Range[n],{#1}],first},first=First[range];(Sum[ss[\[Epsilon][#1],p[c]]*(\[Sigma][c,first]/(\[Sigma][c,#1]\[Sigma][#1,first])),{c,Drop[range,1]}])],-\[Epsilon]k[##]],ss[\[Epsilon][#1],p[#2]]/(\[Sigma][#1,#2])]&,{n,n}]},Join[Join[Array[If[#1===#2,0,s@@Sort[{##}]/(\[Sigma][#1,#2])]&,{n,n}],-Transpose[cMatrix],2],Join[cMatrix,Array[If[#1===#2,0,ss@@(\[Epsilon]/@(Sort[{##}]))/(\[Sigma][#1,#2])]&,{n,n}],2]]/.{\[Sigma][x__]:>Signature[{x}]\[Sigma]@@Sort[{x}]}];

chyAmatrix[n_Integer]/;EvenQ[n]:=chyPsiMatrix[n][[1;;n,1;;n]];

chyAPfaffianPrime[n_Integer,{i_Integer,j_Integer}]/;(n>=4&&Length[Intersection[Range[n],{i,j}]]==2):=chyPfaffianPrime[chyAmatrix[n],{i,j}];

chyAPfaffianPrime[n_Integer]/;n>=4:=chyAPfaffianPrime[n]=chyPfaffianPrime[chyAmatrix[n],{1,n}];

chyPsiPfaffianPrime[n_Integer,{i_Integer,j_Integer}]/;(n>=4&&Length[Intersection[Range[n],{i,j}]]==2):=chyPfaffianPrime[chyPsiMatrix[n,False],{i,j}];

chyPsiPfaffianPrime[n_Integer]/;n>=4:=chyPsiPfaffianPrime[n]=chyPsiPfaffianPrime[n,{1,n}];

chyPsiPfaffianPrimeInCycles[n_Integer]/;(n>3):=chyPsiPfaffianPrimeInCycles[n]=({#1,#2[[1]]}&@@@(treeTools`reduceCHYintegrandCyclesComplete[treeTools`chyPsiPfaffianPrimeCycleData[n,{1,n}]]));

chyAPfaffianPrime2InCycles[n_Integer]/;(n>3):=chyAPfaffianPrime2InCycles[n]=({#1,#2[[1]]}&@@@(treeTools`reduceCHYintegrandCyclesComplete[treeTools`chyAPfaffianPrimeCycleData[n,{1,n}]]));



treeTools`chyIntegrandFromCycleData[{num_,cycles_,chains_}]:=Block[{n=Max[Cases[{cycles,chains},q_Integer,{0,\[Infinity]}]]},((num*(Times@@((\[Sigma]@@#[[{-1,1}]])&/@chains))Power[(Times@@((Times@@(\[Sigma]@@@Partition[#,2,1,1]))&/@Select[cycles,Length[#]>1&]))*((Times@@((Times@@(\[Sigma]@@@Partition[#,2,1]))&/@chains))),-1])//.{\[Epsilon]k[a_,a_]:>Block[{b=Complement[Range[n],{a}][[1]]},Sum[If[MemberQ[{a,b},\[Beta]],0,ss[\[Epsilon][a],p[\[Beta]]] \[Sigma][b,\[Beta]]/(\[Sigma][a,b]\[Sigma][\[Beta],a])],{\[Beta],n}]]})/.{\[Sigma][x__]:>Signature[{x}]\[Sigma]@@Sort[{x}]}];

treeTools`chyAPfaffianPrimeCycleData[n_Integer,indices_List:{}]/;(EvenQ[n]&&(indices==={}||(Length[Intersection[indices,Range[n]]]==2))):=Module[{proj=If[indices==={},{1,n},indices],pmList=treeTools`perfectMatchings[n-2],pmSigns,cycles,nums,out},pmList=pmList/.Thread[Rule[Range[n-2],Complement[Range[n],Join[proj]]]];pmSigns=Signature[Flatten[#]]&/@pmList;nums=pmSigns*(Times@@@(s@@@Mod[#,n,1]&/@pmList));cycles=(Map[treeTools`findCHYCycleChains[Prepend[#,proj]]&,(Join@@@Tuples[Mod[pmList,n,1],{2}])]);out=Transpose[{Times@@@Tuples[nums,{2}],cycles}];out=treeTools`gatherPfaffianCycleDataComplete[Transpose[{Power[-1,Total[proj]](Times@@@(Times@@(Signature/@Partition[#,2,1,1])&/@#&/@out[[All,2]]))out[[All,1]],out[[All,2]],{}&/@Range[Length[cycles]]}]];If[proj==={1,n},Set[treeTools`chyAPfaffianPrimeCycleData[n,indices],out],out]];

treeTools`chyPsiPfaffianPrimeCycleData[n_Integer,{i_Integer,j_Integer}]/;(n>=4&&Length[Intersection[Range[n],{i,j}]]==2):=Module[{proj={i,j}},Module[{pmList=(treeTools`perfectMatchings[2n-2]/.Thread[Rule[Range[2n-2],Complement[Range[2n],proj]]]),nums,pmSigns,bLists,cLists,out,ordering},pmSigns=Signature[Flatten[#]]&/@pmList;nums=pmSigns*(Times@@@(Function[{x,y},Which[x<=n&&y<=n,s@@Sort[{x,y}],x<=n,If[Mod[y,n,1]==x,\[Epsilon]k[x,x],ss@@({\[Epsilon][Mod[y,n,1]],p[x]})],y>=n,ss@@(\[Epsilon]/@Mod[{x,y},n,1])]]@@@#&/@pmList));pmList=Mod[pmList,n,1];nums=(Times@@@(Signature/@DeleteCases[#,{x_,x_}]&/@pmList))*nums;pmList=Sort/@#&/@pmList;pmList=Prepend[#,Sort[Mod[proj,n,1]]]&/@pmList;cLists=Sort[(DeleteDuplicates/@Cases[#,{x_,x_}])]&/@pmList;bLists=Map[treeTools`findCHYCycleChains[#]&,((DeleteCases[#,{x_,x_}]&/@pmList))];nums=Power[-1,Total[proj]-1]*nums*(Map[(Times@@((Times@@(Signature/@Partition[#,2,1,1]))&/@#))&,bLists]);bLists=Join@@@Transpose[{bLists,cLists}];out=Map[treeTools`chyPsiPfaffianStandardizeCycleData,(Transpose[{nums,bLists,{}&/@Range[Length[pmSigns]]}])];If[proj==={1,n},Set[treeTools`chyPsiPfaffianPrimeCycleData[n,proj],out]];out]];

treeTools`perfectMatchings[n_Integer]/;EvenQ[n]:=treeTools`perfectMatchings[n]=Nest[(Join@@(Function[{ppm},Block[{remain=complement[Range[n],Join@@ppm]},If[Length[remain]==0,{ppm},(DeleteCases[Append[ppm,{remain[[1]],#}],{}]&/@remain[[2;;-1]])]]]/@#))&,{{{}}},n/2];

treeTools`chyPsiPfaffianStandardizeCycleData[{num_,cycles_,chains_}]:=Block[{singlets=Sort[Select[cycles,Length[#]==1&]],sign0,sign1,new,rest},rest=Complement[cycles,singlets];sign0=Times@@(Signature/@(Join@@(Partition[#,2,1,1]&/@rest)));new=Join[Sort[(Function[{list},Sort[Join[Partition[list,Length[list],1,1],Partition[Reverse@list,Length[list],1,1]]][[1]]]/@rest)]];sign1=Times@@(Signature/@(Join@@(Partition[#,2,1,1]&/@new)));{(num*(sign1*sign0)),Join[new,singlets],chains}];

treeTools`findCHYCycleChains[linkList_]:=If[linkList==={},{},Block[{chain=linkList[[1]],remaining=Drop[linkList,1],next},next=Select[remaining,MemberQ[#,chain[[-1]]]&,1];While[Length[next]==1,(chain=DeleteDuplicates[Append[chain,Complement[next[[1]],chain[[{-1}]]][[1]]]];remaining=Drop[remaining,Flatten[Position[remaining,next[[1]]]][[{1}]]];next=Select[remaining,MemberQ[#,chain[[-1]]]&,1];)];If[Length[remaining]==0,{DeleteDuplicates[chain]},Join[{DeleteDuplicates[chain]},treeTools`findCHYCycleChains[remaining]]]]];

treeTools`gatherPfaffianCycleData[termList_]:=Block[{n=Max[Cases[Flatten[termList[[All,2]]],q_Integer]]},{Total[#[[All,1]]],#[[1,2]],#[[1,3]]}&/@Gather[Sort[termList,OrderedQ[{Length/@#1[[2]],Length/@#2[[2]]}]&],#1[[2;;-1]]===#2[[2;;-1]]&]];

treeTools`gatherPfaffianCycleDataComplete[termList_]:=Module[{fullCycles=Select[termList,Length[#[[2]]]==1&&Length[#[[-1]]]==0&],standardized,n=Max[Cases[Flatten[termList[[All,2]]],q_Integer]]},standardized=Sort[Join[Join[Select[fullCycles,#[[2,1,-1]]==n&],Join@@(Function[{cycleData},Block[{reductionSet=(amp@@(cycleData[[2,1]])//.kkAmpReductionRule),sign},sign=FactorList[reductionSet][[1,1]];reductionSet=Cases[reductionSet,amp[x__]:>{x},{0,\[Infinity]}];{sign cycleData[[1]],{#},{}}&/@reductionSet]]/@Select[fullCycles,Not[#[[2,1,-1]]==n]&])],Sort[Select[termList,Not[Length[#[[2]]]==1&&Length[#[[-1]]]==0]&],OrderedQ[{Length/@#1[[2]],Length/@#2[[2]]}]&]],OrderedQ[{#1[[2]],#2[[2]]}]&];{Total[#[[All,1]]],#[[1,2]],#[[1,3]]}&/@Gather[standardized,#1[[2;;-1]]===#2[[2;;-1]]&]];

treeTools`reducePfaffianCycles[{num0_,cycles_,chains_}]:=If[Length[cycles]===1,{{num0,cycles,chains}},Block[{num=num0,aCycle,aPrime,bCycle,bPrime,rest,aCycleKin,pairs,ranges,mergedParts={},onChain={},extChains={},aCycleKill={}},If[Length[chains]>0,((*with some chain terminating on two general cycles*)aCycle=Select[cycles,MemberQ[#,chains[[1,-1]]]&,1][[1]];bCycle=Select[cycles,MemberQ[#,chains[[1,1]]]&,1][[1]];num=(num*(Times@@(Signature/@DeleteCases[Join[Partition[aCycle,2,1,1],Partition[bCycle,2,1,1]],{x_,x_}])));rest=complement[cycles,{aCycle,bCycle}];aCycle=RotateLeft[aCycle,Flatten[Position[aCycle,chains[[1,-1]]]][[1]]-1];bCycle=RotateLeft[bCycle,Flatten[Position[bCycle,chains[[1,1]]]][[1]]];num=(num*(Times@@(Signature/@DeleteCases[Join[Partition[aCycle,2,1,1],Partition[bCycle,2,1,1]],{x_,x_}])));aCycleKin=If[Length[aCycle]==1,aCycleKill={\[Epsilon]k[aCycle[[1]],aCycle[[1]]]->1};(*\[Epsilon]k[aCycle[[1]],aCycle[[1]]]*)1,s@@Sort[{Sort[aCycle],Complement[Flatten[Join[cycles,chains]],aCycle]}][[1]]];pairs=Tuples[((Range[Length[#]-1]&/@{aCycle,bCycle})/.{{}->{0}})];ranges={Drop[aCycle,1],Drop[bCycle,-1]};mergedParts=(Join@@(Function[{\[Alpha],\[Beta]},If[\[Beta]===0,{},Block[{a1,a2,b1,b2,shuffles,prefactor},a1=If[\[Alpha]==0,{},ranges[[1,1;;\[Alpha]-1]]];a2=If[\[Alpha]==0,{},ranges[[1,\[Alpha]+1;;-1]]];b1=ranges[[2,1;;\[Beta]-1]];b2=ranges[[2,\[Beta]+1;;-1]];prefactor=If[\[Alpha]==0,(-Power[-1,(\[Beta]-1)](ss[\[Epsilon][aCycle[[\[Alpha]+1]]],p[bCycle[[\[Beta]]]]]/(aCycleKin))),(-Power[-1,Length[aCycle]-2-\[Alpha]+(\[Beta]-1)](s@@Sort[{aCycle[[\[Alpha]+1]],bCycle[[\[Beta]]]}]/(aCycleKin)))];shuffles=Join[#,chains[[1,2;;-2]]]&/@(Join@@@Tuples[{If[\[Alpha]===0,{{aCycle[[1]]}},(RotateLeft[Join[{aCycle[[\[Alpha]+1]],aCycle[[1]]},#]]&/@(If[\[Alpha]===Length[ranges[[1]]],{Range[Length[aCycle]-2]},shuffle[\[Alpha]-1,Length[ranges[[1]]]-\[Alpha]]]/.Thread[Rule[Range[Length[aCycle]-2],Join[a1,Reverse[a2]]]]))],RotateLeft[Join[{bCycle[[-1]],bCycle[[\[Beta]]]},#]]&/@(If[\[Beta]===1,{Range[Length[bCycle]-2]},shuffle[Length[ranges[[2]]]-\[Beta],\[Beta]-1]]/.Thread[Rule[Range[Length[bCycle]-2],Join[b2,Reverse[b1]]]])}]);treeTools`chyPsiPfaffianStandardizeCycleData/@({(num/.aCycleKill)*prefactor,Append[rest,#],{}}&/@shuffles)]]]@@@pairs));onChain=Join@@(Function[{\[Alpha],\[Beta]},Block[{a1,a2,shuffles,prefactor,newChain},a1=If[\[Alpha]===0,{},ranges[[1,1;;\[Alpha]-1]]];a2=If[\[Alpha]===0,{},ranges[[1,\[Alpha]+1;;-1]]];prefactor=If[\[Alpha]==0,(Power[-1,\[Beta]](ss[\[Epsilon][aCycle[[\[Alpha]+1]]],p[chains[[1,\[Beta]+1]]]]/(aCycleKin))),(Power[-1,Length[aCycle]-1-\[Alpha]+\[Beta]-1](s@@Sort[{aCycle[[\[Alpha]+1]],chains[[1,\[Beta]+1]]}]/(aCycleKin)))];newChain=chains[[1,1;;\[Beta]+1]];If[Length[newChain]==2,(newChain={};prefactor=prefactor;),(prefactor=prefactor*Power[-1,Length[newChain]-1];)];shuffles=If[\[Alpha]===0,{Append[chains[[1,\[Beta]+1;;-2]],aCycle[[\[Alpha]+1]]]},(Join[chains[[1,\[Beta]+1;;-2]],#]&/@(RotateLeft[Join[{aCycle[[\[Alpha]+1]],aCycle[[1]]},#],1]&/@(If[\[Alpha]===Length[ranges[[1]]],{Range[Length[aCycle]-2]},shuffle[\[Alpha]-1,Length[ranges[[1]]]-\[Alpha]]]/.Thread[Rule[Range[Length[aCycle]-2],Join[a1,Reverse[a2]]]])))];treeTools`chyPsiPfaffianStandardizeCycleData/@({(num/.aCycleKill)*prefactor,Join[rest,{bCycle,#}],If[newChain==={},{},{newChain}]}&/@shuffles)]]@@@Tuples[{(Range[Length[aCycle]-1]/.{{}->{0}}),Range[Length[chains[[1]]]-2]}]);extChains=Join@@(Function[{\[Alpha],\[Beta]},Block[{a1,a2,shuffles,prefactor},a1=If[\[Alpha]===0,{},ranges[[1,1;;\[Alpha]-1]]];a2=If[\[Alpha]===0,{},ranges[[1,\[Alpha]+1;;-1]]];prefactor=If[\[Alpha]===0,(Power[-1,0](ss[\[Epsilon][aCycle[[\[Alpha]+1]]],p[\[Beta]]]/(aCycleKin))),(-Power[-1,Length[aCycle]-1-\[Alpha]](s@@Sort[{aCycle[[\[Alpha]+1]],\[Beta]}]/(aCycleKin)))];shuffles=If[\[Alpha]==0,({Append[chains[[1]],\[Beta]]}),(RotateLeft[Join[Join[{aCycle[[\[Alpha]+1]],\[Beta]},chains[[1]]],#],2]&/@(If[\[Alpha]===Length[ranges[[1]]],{Range[Length[aCycle]-2]},shuffle[\[Alpha]-1,Length[ranges[[1]]]-\[Alpha]]]/.Thread[Rule[Range[Length[aCycle]-2],Join[a1,Reverse[a2]]]]))];treeTools`chyPsiPfaffianStandardizeCycleData/@({(num/.aCycleKill)*prefactor,Append[rest,bCycle],{#}}&/@shuffles)]]@@@Tuples[{(Range[Length[aCycle]-1]/.{{}->{0}}),Join@@rest}]);Join[mergedParts,onChain,extChains]),((*Two or more cycles with NO chains*)bCycle=Join[Select[cycles,Length[#]==1&],Select[Sort[cycles,Length[#1]>=Length[#2]&],Length[#]>1&]];(*Consider re-ordering the default choice for B --- possibly to force-select small cycles*)(bCycle=bCycle[[-1]];rest=complement[cycles,{bCycle}];);aCycle=rest;(*Consider re-ordering the default choice --- possibly to force-select 1-cycles*)aCycle=Join[Select[aCycle,Length[#]==1&],Select[Sort[aCycle,Length[#1]>=Length[#2]&],Length[#]>1&]];(aCycle=aCycle[[1]];rest=complement[rest,{aCycle}];);aCycleKin=If[Length[aCycle]==1,aCycleKill={\[Epsilon]k[aCycle[[1]],aCycle[[1]]]->1};1(*\[Epsilon]k[aCycle[[1]],aCycle[[1]]]*),s@@Sort[{Sort[aCycle],Complement[Flatten[Join[cycles,chains]],aCycle]}][[1]]];pairs=Tuples[((Range[Length[#]-1]&/@{aCycle,bCycle})/.{{}->{0}})];ranges={Drop[aCycle,1],Drop[bCycle,-1]};mergedParts=(Join@@(Function[{\[Alpha],\[Beta]},If[\[Beta]===0,{},Block[{a1,a2,b1,b2,shuffles,prefactor},a1=If[\[Alpha]===0,{},ranges[[1,1;;\[Alpha]-1]]];a2=If[\[Alpha]===0,{},ranges[[1,\[Alpha]+1;;-1]]];b1=ranges[[2,1;;\[Beta]-1]];b2=ranges[[2,\[Beta]+1;;-1]];prefactor=If[\[Alpha]===0,(Power[-1,(\[Beta]-1)](ss[\[Epsilon][aCycle[[\[Alpha]+1]]],p[bCycle[[\[Beta]]]]]/(aCycleKin))),(Power[-1,Length[aCycle]-2-\[Alpha]+(\[Beta]-1)](s@@Sort[{aCycle[[\[Alpha]+1]],bCycle[[\[Beta]]]}]/(aCycleKin)))];shuffles=Join@@@Tuples[{If[\[Alpha]===0,{{aCycle[[1]]}},RotateLeft[Join[{aCycle[[\[Alpha]+1]],aCycle[[1]]},#]]&/@(If[\[Alpha]===Length[ranges[[1]]],{Range[Length[aCycle]-2]},shuffle[\[Alpha]-1,Length[ranges[[1]]]-\[Alpha]]]/.Thread[Rule[Range[Length[aCycle]-2],Join[a1,Reverse[a2]]]])],RotateLeft[Join[{bCycle[[-1]],bCycle[[\[Beta]]]},#]]&/@(If[\[Beta]===1,{Range[Length[bCycle]-2]},shuffle[Length[ranges[[2]]]-\[Beta],\[Beta]-1]]/.Thread[Rule[Range[Length[bCycle]-2],Join[b2,Reverse[b1]]]])}];treeTools`chyPsiPfaffianStandardizeCycleData/@({(num0/.aCycleKill)*prefactor,Append[rest,#],chains}&/@shuffles)]]]@@@pairs));extChains=Join@@(Function[{\[Alpha],\[Beta]},Block[{a1,a2,shuffles,prefactor},a1=If[\[Alpha]===0,{},ranges[[1,1;;\[Alpha]-1]]];a2=If[\[Alpha]===0,{},ranges[[1,\[Alpha]+1;;-1]]];prefactor=If[\[Alpha]===0,(Power[-1,1](ss[\[Epsilon][aCycle[[\[Alpha]+1]]],p[\[Beta]]]/(aCycleKin))),(Power[-1,Length[aCycle]-1-\[Alpha]](s@@Sort[{aCycle[[\[Alpha]+1]],\[Beta]}]/(aCycleKin)))];shuffles=If[\[Alpha]==0,({{bCycle[[-1]],aCycle[[1]],\[Beta]}}),(RotateLeft[Join[Join[{aCycle[[\[Alpha]+1]],\[Beta]},{bCycle[[-1]],aCycle[[1]]}],#],2]&/@(If[\[Alpha]===Length[ranges[[1]]],{Range[Length[aCycle]-2]},shuffle[\[Alpha]-1,Length[ranges[[1]]]-\[Alpha]]]/.Thread[Rule[Range[Length[aCycle]-2],Join[a1,Reverse[a2]]]]))];treeTools`chyPsiPfaffianStandardizeCycleData/@({(num/.aCycleKill)*prefactor,Append[rest,bCycle],{#}}&/@shuffles)]]@@@Tuples[{(Range[Length[aCycle]-1]/.{{}->{0}}),Join@@rest}]);Join[mergedParts,extChains])]]];

treeTools`reduceCHYintegrandCyclesComplete[terms_]:=Block[{level1=FixedPoint[(Function[{termList},Block[{fullList=(Join@@(Function[{term},If[Count[Length/@term[[2]],1]>0,treeTools`reducePfaffianCycles[term],{term}]]/@termList))},treeTools`gatherPfaffianCycleData[fullList]]]),treeTools`gatherPfaffianCycleData[terms]]},treeTools`gatherPfaffianCycleDataComplete[FixedPoint[(Function[{termList},Block[{fullList=Join@@(treeTools`reducePfaffianCycles/@termList)},treeTools`gatherPfaffianCycleData[fullList]]]),level1]]];



(* ::Subsection:: *)
(*Analytic Representations of Amplitudes*)


treeTools`functionTypes["J",3]="Representations of Tree Amplitudes in the Formalism of CHY";
treeTools`functionNames["J",3]={
"biadjointScalarCHYintegrand[n_]","","nlsmCHYintegrand[n_]","","specialGalileonCHYintegrand[n_]","",
"ymCHYintegrand[n_]","",
"grCHYintegrand[n_]"};


biadjointScalarCHYintegrand[n_Integer]/;n>3:=Power[1/Times@@\[Sigma]@@@Partition[Range[n],2,1,1],2];

nlsmCHYintegrand[n_Integer]/;EvenQ[n]:=Power[Times@@\[Sigma]@@@Partition[Range[n],2,1,1],-1]Power[-1,1+n-Floor[n/2]]Power[\[Sigma][1,n],-2]Power[pfaffian[chyAmatrix[n][[2;;-2,2;;-2]]],2]

specialGalileonCHYintegrand[n_Integer]/;EvenQ[n]:=Power[\[Sigma][1,n],-4]Power[pfaffian[chyAmatrix[n][[2;;-2,2;;-2]]],4];

diracBornInfeldCHYintegrand[n_Integer]/;EvenQ[n]:=-(chyPsiPfaffianPrime[n])(chyAPfaffianPrime[n])^2;

ymCHYintegrand[n_Integer]/;n>3:=Power[-1,Floor[n/2]](chyPsiPfaffianPrime[n])Power[Times@@\[Sigma]@@@Partition[Range[n],2,1,1],-1];

grCHYintegrand[n_Integer]/;n>3:=Power[chyPsiPfaffianPrime[n],2];


(* ::Subsection:: *)
(*Twistor String Theory in the Grassmannian*)


treeTools`functionTypes["J",4]="Grassmannian Representation of the Twistor String";
treeTools`functionNames["J",4]={
"gaugeFixedGrassmannianRepresentative[n_,{gaugeFixedColumns__}]","gaugeFixedGrassmannianRepresentative[n_,k_]","",
"grassmannianKinematicEquations[matrix_]","",
"veroneseContourConditions[n_,k_,deformedQ_:False]","grassmannianTwistorStringMeasure[n_,k_,canonicalChartQ_:]","",
"solveTwistorStringEquations[n_,k_]","",
"fromGrassmannianToScatteringEqnSolns[n_,k_]"};


gaugeFixedGrassmannianRepresentative[n_Integer,{gauge__Integer}]/;Max[{gauge}]<=n:=Array[If[MemberQ[{gauge},#2],KroneckerDelta[{gauge}[[#1]],#2],m@@ReplacePart[{gauge},#1->#2]]&,{Length[{gauge}],n}];
gaugeFixedGrassmannianRepresentative[n_Integer,k_Integer]/;0<=k<=n-4:=gaugeFixedGrassmannianRepresentative[n,Range[k+2]];

grassmannianKinematicEquations[matrix_List]/;MatrixQ[matrix]&&Length[First[matrix]]==Length[Ls]:=Join[Flatten[matrix . Lbs],Flatten[NullSpace[matrix] . Ls]];
grassmannianKinematicEquations[positroid[matrix_List]]/;Length[First[matrix]]==Length[Ls]:=grassmannianKinematicEquations[matrix];

veroneseContourConditions[n_Integer,k_Integer,tQ_:False]/;MemberQ[Range[0,n-4],k]:=#1-If[TrueQ[tQ],t,1]#2&@@@(Times@@@#&/@(m@@@#&/@#&/@Flatten[Table[List[Join[Range[1,j-1],Range[l-k+j-2,l-3],#]&/@List[{l-2,l-1,l},{l,j,j+1},{j+1,j+2,l-2},{l-1,j,j+2}],Join[Range[1,j-1],Range[l-k+j-2,l-3],#]&/@List[{l-1,l,j},{j,j+1,j+2},{j+2,l-2,l-1},{l,j+1,l-2}]],{l,k+5,n},{j,1,k}],1]));

grassmannianTwistorStringMeasure[n_Integer,k_Integer,canonicalChartQ_:False]/;MemberQ[Range[0,n-4],k]:=(superFunction[(treeTools`veroneseContourMeasure[n,k]/.If[TrueQ[canonicalChartQ],{m[x__]:>Det[gaugeFixedGrassmannianRepresentative[n,k][[All,{x}]]]},{}]),gaugeFixedGrassmannianRepresentative[n,k][[3;;-1]]]/.superFunction[x_,{}]:>x);

solveTwistorStringEquations[n_Integer,k_Integer]/;n>=4&&(n===Length[Ls])&&MemberQ[Range[0,n-4],k]:=If[Head[treeTools`grassmannianTwistorStringSolnsN[n,k,Ls]]===List,treeTools`grassmannianTwistorStringSolnsN[n,k,Ls],Block[{mat=gaugeFixedGrassmannianRepresentative[n,k],veroneseList=(veroneseContourConditions[n,k]/.t->1),eqns,jacList,solnList},veroneseList=Join@@(veroneseList/.(Thread[Rule[Range[n],#]]&/@Join[Partition[Range[n],n,1,1],Partition[Reverse@Range[n],n,1,1],randomPerm[n]&/@Range[50]]));eqns=Join[(grassmannianKinematicEquations[mat]),(veroneseList/.{m[x__]:>Det[mat[[All,{x}]]]})];solnList=Block[{soln,t0=AbsoluteTime[]},soln=If[MemberQ[{0,n-4},k],Solve[eqns==0],Quiet[NSolve[eqns==0,WorkingPrecision->1000]]];If[(AbsoluteTime[]-t0)>5,Print["Solving the kinematic constratint equations for k=",k," required ",niceTime[AbsoluteTime[]-t0]]];soln];jacList=Power[Det[Ls[[{1,2}]]],2](*Times@@(Signature[Ordering[#]]&/@List@@@Variables[mat])*)(Det[D[eqns[[Range[Length[Variables[mat]]]+4]],{Flatten@(Reverse/@Transpose@Reverse[mat[[All,k+3;;-1]]])}]/.#]&/@solnList);Set[treeTools`grassmannianTwistorStringSolnsN[n,k,Ls],Transpose[{solnList,jacList}]]]];

fromGrassmannianToScatteringEqnSolns[n_Integer,k_Integer]/;n>=4&&MemberQ[Range[0,n-4],k]:=Join[{\[Sigma][1]->\[Infinity],\[Sigma][2]->0,\[Sigma][3]->1},Thread[Rule[\[Sigma]/@Range[4,n],(Join[(m@@ReplacePart[Range[k+2],{2->k+3,2+#->k+4}]m@@ReplacePart[Range[k+2],{3->k+3,1->k+4}])/(m@@ReplacePart[Range[k+2],{2+#->k+3,1->k+4}]m@@ReplacePart[Range[k+2],{2->k+3,3->k+4}])&/@Range[2,k],-((m@@ReplacePart[Range[k+2],1->k+2+#]m@@ReplacePart[Range[k+2],{3->k+3,1->k+4}]m@@ReplacePart[Range[k+2],{2->k+3}]m@@ReplacePart[Range[k+2],{2->k+4}])/(m@@ReplacePart[Range[k+2],2->k+2+#]m@@ReplacePart[Range[k+2],{2->k+3,2+1->k+4}]m@@ReplacePart[Range[k+2],{1->k+4}]m@@ReplacePart[Range[k+2],{1->k+3}]))&/@Range[n-k-2]])]]];

treeTools`veroneseContourMeasure[n_Integer,k_Integer]/;MemberQ[Range[0,n-4],k]:=Which[k==0,1/Times@@(m@@@Partition[Range[n],2,1,1]),k==n-4,1/Times@@(m@@@Partition[Range[n],n-2,1,1]),True,Times@@(Join@@(m@@@#&/@(Select[#,Not[MemberQ[Sort/@Partition[Range[n],k+2,1,1],Sort[#]]]&]&/@(Flatten[Table[List[Join[Range[1,j-1],Range[l-k+j-2,l-3],#]&/@List[{l-2,l-1,l},{l,j,j+1},{j+1,j+2,l-2},{l-1,j,j+2}],Join[Range[1,j-1],Range[l-k+j-2,l-3],#]&/@List[{l-1,l,j},{j,j+1,j+2},{j+2,l-2,l-1},{l,j+1,l-2}]],{l,k+5,n},{j,1,k}],1][[All,1]]))))/(Times@@(m@@@Partition[Range[n],k+2,1,1][[{1,3,-2}]]))];


(* ::Subsection:: *)
(*RSV Representation of the Twistor String*)


treeTools`functionTypes["J",5]="Connected Prescription for Twistor String Theory (RSV)";
treeTools`functionNames["J",5]={"\[Xi][a_]","\[Sigma][a_]","\[Sigma][a_,b_]","",
"rsvMatrix[n_,k_]","rsvMeasure[n_,k_]","",
"solveRSVequations[n_,k_]","","fromRSVtoScatteringEquationSolns[n_]"};


rsvMatrix[n_,k_]/;MemberQ[Range[0,n-4],k]:=Array[If[#2<=k+2,If[#2==#1,1,0],(1/\[Xi][#2]\[Xi][#1])/If[#1>1,(\[Sigma][#1,#2]),1]]&,{k+2,n}]/.{\[Xi][1]->1,\[Xi][2]->1,\[Sigma][2,y_]:>-\[Sigma][y]};

rsvMeasure[n_Integer,k_Integer]:=superFunction[Power[-1,k+Floor[n/2]-1]1/\[Sigma][3]/Times@@((\[Sigma][#1,#2]&@@@Partition[Range[3,n],2,1]))/Times@@\[Xi]/@Range[3,n],rsvMatrix[n,k][[3;;-1]]]/.superFunction[x_,{}]:>x;

solveRSVequations[n_Integer,k_Integer]/;n>=4&&(n===Length[Ls])&&MemberQ[Range[0,n-4],k]:=If[Head[treeTools`rsvEqnSolnsN[n,k,Ls]]===List,treeTools`rsvEqnSolnsN[n,k,Ls],Block[{mat=gaugeFixedGrassmannianRepresentative[n,Range[k+2]],grassmannianSolutions,rsvMat,eqns,jacList,solns0,solns},rsvMat=(rsvMatrix[n,k]/.\[Sigma][x_,y_]:>\[Sigma][x]-\[Sigma][y]);eqns=grassmannianKinematicEquations[rsvMat];solns0=solveTwistorStringEquations[n,k];solns=If[MemberQ[{0,n-4},k],Solve[rsvMat-(mat/.#)==0][[1]]&/@solns0[[All,1]],(Quiet[NSolve[Flatten[rsvMat[[All,k+3;;-1]]-(mat[[All,k+3;;-1]]/.#)]==0,WorkingPrecision->800][[1]]]&/@solns0[[All,1]])];jacList=Power[Det[Ls[[{1,2}]]],2](Det[D[eqns[[5;;-1]],{Variables[rsvMat]}]/.#]&/@solns);Set[treeTools`rsvEqnSolnsN[n,k,Ls],Transpose[{solns,jacList}]]]];

fromRSVtoScatteringEquationSolns[n_Integer]/;n>=4:=Join[{\[Sigma][1]->\[Infinity],\[Sigma][2]->0,\[Sigma][3]->1},Thread[Rule[\[Sigma]/@Range[4,n],(\[Sigma]/@Range[4,n]/\[Sigma][3])]]];


(* ::Section:: *)
(*Positroids, Combinatorics and On-Shell Functions*)


treeTools`functionTypes["K"]="Positroids: Grassmannian Geometry of On Shell Functions";


(* ::Subsection:: *)
(*Positroid Labeling of superFunctions and Positroid Representatives*)


treeTools`functionTypes["K",1]="Positroid Labeling of superFunctions";
treeTools`functionNames["K",1]={"\[Sigma][perm__]","positroid[matrix_]","","positroidLabel[superFunction[f_,C_]]","positroidLabel[cMatrix_]","",
"toTwistorPositroidLabels[\[Sigma][perm__]]","toSpinorPositroidLabels[\[Sigma][perm__]]"};


positroidLabel[matrix_List]/;MatrixQ[matrix]:=Block[{mat=matrix,n=Length[matrix[[1]]]},mat=If[treeTools`numericMatrixQ[matrix]&&Length[matrix[[1]]]===Length[Ls],If[DeleteDuplicates[Flatten[mat . Lbs]]==={0},Join[Transpose[Ls],mat],mat],If[Count[mat,ab[a_Integer,b___,y_Integer,c___,d_Integer]|ab[r___,cap[q__],s___]|\[Alpha][__],{0,\[Infinity]}]>0||treeTools`numericMatrixQ[matrix],explicify[n,mat],Join[Transpose[treeTools`referenceTwistorList[[1;;n,1;;2]]],explicify[n,mat]]]];\[Sigma]@@(Function[{rot},If[MatrixRank[rot[[{1}]]]==0,0,Select[Range[2,n+1],MatrixRank[rot[[2;;#1]]]==MatrixRank[rot[[1;;#1]]]&,1][[1]]-1]]/@Partition[Transpose[mat],n+1,1,1]+Range[n])];
positroidLabel[superFunction[fcn_,matrix_]]:=positroidLabel[matrix];
positroidLabel[positroid[matrix_]]:=positroidLabel[matrix];

positroidLabel[Times[a_R,b___R]]:=(positroidLabel[toSuperTwistorFunctions[][Times[a,b]]]);
positroidLabel[a_R]:=positroidLabel[toSuperSpinorFunctions[][a]];



(* ::Subsubsection:: *)
(*Conversions Between Spinor and Twistor Positroid Labels*)


toTwistorPositroidLabels[\[Sigma][perm__Integer]]:=If[Min[({perm}-Range[Length[{perm}]])]>=2,(rotatePositroidLabel[1][\[Sigma]@@({perm}-2)]),Nothing];

toSpinorPositroidLabels[\[Sigma][perm__Integer]]:=(rotatePositroidLabel[-1][\[Sigma]@@({perm}+2)]);



(* ::Subsection:: *)
(*Manipulations of Positroid Labels*)


treeTools`functionTypes["K",2]="General Manipulations of Positroid Labels";
treeTools`functionNames["K",2]={"\[Sigma][perm__]","","decoratePermutation[\[Sigma][perm__]]","parityConjugatePositroid[\[Sigma][perm__]]",
"rotatePositroidLabel[rotation_:1][\[Sigma][perm__]]","positroidCyclicRep[\[Sigma][perm__]]"};


decoratePermutation[\[Sigma][perm__Integer]]/;Length[DeleteDuplicates[{perm}]]==Length[{perm}]:=Block[{n=Length[{perm}]},\[Sigma]@@(If[OrderedQ[#],#[[2]],#[[2]]+n]&/@Transpose[{Range[n],{perm}}])];

parityConjugatePositroid[\[Sigma][permLabel__Integer]]:=Block[{n=Length[{permLabel}],vanishing=positroids`identityLabelDecorations[\[Sigma][permLabel]]},\[Sigma]@@((List@@decoratePermutation[\[Sigma]@@Ordering[Mod[{permLabel},n,1]]])+Normal[SparseArray[#->n&/@vanishing[[1]],n]])];

rotatePositroidLabel[rotation_:1][\[Sigma][permLabel__Integer]]:=\[Sigma]@@(RotateRight[{permLabel}-Range[Length[{permLabel}]],rotation]+Range[Length[{permLabel}]]);

positroidCyclicRep[\[Sigma][perm__Integer]]:=Sort[NestList[rotatePositroidLabel[1][#]&,decoratePermutation[\[Sigma][perm]],Length[{perm}]-1]][[1]];



(* ::Subsubsection:: *)
(*Internal Tools*)


positroids`identityLabelDecorations[\[Sigma][permutation__Integer]]:={Cases[Transpose[{Range[Length[{permutation}]],{permutation}}],{x_,x_}][[All,1]],Cases[Transpose[{Range[Length[{permutation}]],{permutation}-Length[{permutation}]}],{x_,x_}][[All,1]]};
positroids`removeFixedPoints[\[Sigma][perm__Integer],fullQ_:False]:=Block[{reduced=DeleteCases[Transpose[{Range[Length[{perm}]],If[TrueQ[fullQ],Mod[{perm},Length[{perm}],1],{perm}]}],{x_,x_}]},decoratePermutation[\[Sigma]@@(reduced[[All,2]]/.Thread[Rule[Join[#,#+Length[{perm}]]&@reduced[[All,1]],Range[2Length[reduced]]]])]];



(* ::Subsection:: *)
(*Combinatorial and Geometric Aspects of Positroids and Related Tools*)


treeTools`functionTypes["K",3]="Positroid Geometry and Combinatorial Data";
treeTools`functionNames["K",3]={"positroidRank[\[Sigma][perm__]]","positroidGeometry[\[Sigma][perm__]]","",
"positroidNecklace[\[Sigma][perm__]]","positroidNecklaceToPerm[{necklace__m}]","positroidTropicalFaceLabels[\[Sigma][perm__]]","",
"positroidBridgeChain[\[Sigma][perm__],randomQ_:False]",
"positroidBridgeChainToFaceLabels[{transpositions__\[Tau]}]","positroidBridgeChainToTropicalLabels[{transpositions__\[Tau]}]","","positroidRepresentative[\[Sigma][perm__]]","bridgeChainRepresentative[{transpositions__\[Tau]}]","positiveChartQ[positroid[mat_]]"};


(* ::Subsubsection:: *)
(*Positroid Geometry*)


positroidRank[\[Sigma][perm__]]:=Length[Select[List@@decoratePermutation[\[Sigma][perm]],#>Length[{perm}]&]]-2;

positroidGeometry[\[Sigma][perm__Integer]]:=Block[{n=Length[{perm}],geom=positroids`geometry[\[Sigma][perm]],vanishing=Flatten[positroids`identityLabelDecorations[\[Sigma][perm]]],highlightRule},geom=complement[#,vanishing]&/@#&/@geom;highlightRule=Thread[Rule[#,Style[#,Blue]&/@#&/@#]]&@DeleteCases[Mod[Range@@@Transpose[{Range[n]+1,{perm}-1}],n,1],{}];Column[Row/@(Row[{"(",Sequence@@Riffle[#,","],")"}]&/@#&/@(geom/.highlightRule)),Alignment->Center]];

positroids`rangeRank[\[Sigma][perm__Integer]][{a_,b_}]:=Block[{extended=Join[{perm}-Length[{perm}],{perm},{perm}+Length[{perm}]],n=Length[{perm}]},Length[Select[extended[[Range[n]+a-1]],MemberQ[Range[a,b],#]&]]];
positroids`geometry[\[Sigma][perm__Integer]]:=positroids`geometry[\[Sigma][perm]]=Block[{n=Length[{perm}],necklace=List@@@positroidNecklace[\[Sigma][perm],True],k=positroidRank[\[Sigma][perm]]+2,rangeSeeds},rangeSeeds=Table[(Function[{ephk},Select[Range[necklace[[j,1]],necklace[[j,-1]]],positroids`rangeRank[\[Sigma][perm]][{j,#}]==ephk&][[-1]]]/@Range[k-1]),{j,n}];Sort[#,OrderedQ[{#1[[1]],#2[[1]]}]&]&/@DeleteDuplicates/@(If[OrderedQ[#],Range@@#,Mod[Range[#[[1]],#[[2]]+n],n,1]]&/@#&/@Transpose[Table[Function[{seedRange,rank},Mod[{j-#+1,seedRange},n,1]&@(Select[Range[n],positroids`rangeRank[\[Sigma][perm]][{n+j-#,seedRange+n}]==rank+1&,1][[1]])]@@@Transpose[{rangeSeeds[[j]],Range[k-1]}],{j,n}]])];


(* ::Subsubsection:: *)
(*Grassmannian "Necklace"*)


positroidNecklace[\[Sigma][perm__],cycleQ_:False]:=If[Not[TrueQ[cycleQ]],(positroidNecklace[\[Sigma][perm],True]/.{m[x__]:>m@@Sort[Mod[{x},Length[{perm}],1]]}),Set[positroidNecklace[\[Sigma][perm],cycleQ],Block[{n=Length[{perm}]},m@@@Function[{a},If[TrueQ[cycleQ],Sort[#]+a-1-n,Sort[Mod[#+a-1,n,1]]]&@Select[List@@rotatePositroidLabel[1-a][\[Sigma][perm]],#>n&]]/@Range[n]]]];

positroidNecklaceToPerm[necklace__m]:=Block[{n=Length[{necklace}],data=List@@@{necklace}},decoratePermutation[\[Sigma]@@(If[SameQ@@#1,#2+If[MemberQ[#1[[1]],#2],n,0],Complement[#1[[2]],Intersection@@#1][[1]]]&@@@Transpose[{Partition[data,2,1,1],Range[n]}])]];
positroidNecklaceToPerm[{necklace__m}]:=positroidNecklaceToPerm[necklace];

positroidTropicalFaceLabels[\[Sigma][perm__Integer]]:=positroidTropicalFaceLabels[\[Sigma][perm]]=positroids`tropicalizeFaceLabels[positroids`canonicalBridgeFaceLabels[\[Sigma][perm]]];



(* ::Subsubsection:: *)
(*Parameterized, Matrix Representatives of Positroid Varieties*)


positroidBridgeChain[\[Sigma][perm__Integer],randomQ_:False]:=positroids`bridgeChain[\[Sigma][perm],randomQ];

bridgeChainToPositroidLabel[{}]={};
bridgeChainToPositroidLabel[{\[Tau][a_Integer,b_Integer]}]:=Module[{n=Max[{a,b}]},\[Sigma]@@ReplacePart[Range[n],{Min[{a,b}]->Max[{a,b}],Max[{a,b}]->Min[{a,b}]+Max[{a,b}]}]];
bridgeChainToPositroidLabel[{\[Tau][a_Integer,b_Integer],others__\[Tau]}]:=bridgeChainToPositroidLabel[{\[Tau][a,b],others}]=Module[{lower=List@@bridgeChainToPositroidLabel[{others}],conjQ,n,new},n=Max[{a,b,Length[lower]}];lower=PadRight[((lower/.{q_Integer:>If[q>Length[lower],q+n-Length[lower],q]})-Range[Length[lower]]),n]+Range[n];If[lower[[a]]===a,lower=ReplacePart[lower,{a->a+n}]];lower=Join[lower,lower+n];If[(lower[[a]]>=lower[[b+If[b<a,n,0]]])&&(Length[DeleteCases[Transpose[{Mod[Range[a+1,b+If[b<a,n,0]-1],n,1],Mod[lower[[a+1;;b+If[b<a,n,0]-1]],n,1]}],{x_,x_}]]==0),\[Sigma]@@(ReplacePart[lower,{a->lower[[b+If[b<a,n,0]]],b->lower[[a]]-If[b<a,n,0]}][[1;;n]]),decoratePermutation[\[Sigma]@@((Mod[lower[[1;;n]],n,1]/.{a->b,b->a}))]]];
bridgeChainToPositroidLabel[{{bridges__\[Tau]},\[Sigma][x__]}]:=bridgeChainToPositroidLabel[{bridges}];

positroidBridgeChainToFaceLabels[{bridges__\[Tau]}]:=m@@@(positroids`bridgeChainToFaceLabels[{bridges}]);
positroidBridgeChainToFaceLabels[{{bridges__\[Tau]},\[Sigma][x__]}]:=positroidBridgeChainToFaceLabels[{bridges}];

positroidBridgeChainToTropicalLabels[{bridges__\[Tau]}]:=positroids`tropicalizeFaceLabels[(positroids`bridgeChainToFaceLabels[{bridges}])];
positroidBridgeChainToTropicalLabels[{{bridges__\[Tau]},\[Sigma][x__]}]:=positroidBridgeChainToTropicalLabels[{bridges}];

bridgeChainToRepresentative[{\[Tau][a_Integer,b_Integer]}]:=positroid[{Normal[SparseArray[{a->1,b->\[Alpha][1]},Max[{a,b}]]]}];
bridgeChainToRepresentative[{\[Tau][a_Integer,b_Integer],others__\[Tau]}]:=bridgeChainToRepresentative[{\[Tau][a,b],others}]=Module[{lower=bridgeChainToRepresentative[{others}][[1]],gauge,lowerPerm=List@@(bridgeChainToPositroidLabel[{others}]),changeVars,newVar=\[Alpha][1+Length[{others}]],n},n=Max[{a,b,Length[lowerPerm]}];gauge=Function[{chain},chain[[Select[Reverse@Range[Length[chain]],Not[MemberQ[Flatten[List@@@chain[[#+1;;-1]]],chain[[#,1]]]]&],1]]][{\[Tau][a,b],others}];lowerPerm=PadRight[((lowerPerm/.{q_Integer:>If[q>Length[lowerPerm],q+n-Length[lowerPerm],q]})-Range[Length[lowerPerm]]),n]+Range[n];If[lowerPerm[[a]]===a,lowerPerm=ReplacePart[lowerPerm,{a->a+n}]];changeVars=If[Not@MemberQ[gauge,a]||lowerPerm[[a]]!=a+n,Thread[Rule[\[Alpha]/@Range[Length[{others}]],\[Alpha]/@Range[Length[{others}]]]],Thread[Rule[\[Alpha]/@Range[Length[{others}]],((If[MemberQ[Range@@(Sort@(List@@#)+{1,0}),a],-1,1]&/@Reverse@{others}))*(\[Alpha]/@Range[Length[{others}]])]]];lower=Transpose[Join[PadRight[lower,{Length[lower],n}],If[lowerPerm[[a]]===a+n,{Normal[SparseArray[{a->1},n]]},{}]][[If[lowerPerm[[a]]===a+n,Ordering[Append[Sort[gauge[[1;;-2]]],gauge[[-1]]]],Range[Length[gauge]]]]]];lowerPerm=Join[lowerPerm,lowerPerm+n];lower=lower/.changeVars;newVar=Power[-1,If[a<b,Length[Intersection[gauge,Range[a+1,b-1]]],Length[Intersection[gauge,Range[b+1,a-1]]]]]newVar;positroid@(Transpose[ReplacePart[lower,b->{newVar,1} . lower[[{a,b}]]]])];
bridgeChainToRepresentative[{{bridges__\[Tau]},\[Sigma][x__]}]:=bridgeChainToRepresentative[{bridges}];

positroidRepresentative[\[Sigma][permutation__Integer]]:=positroidRepresentative[\[Sigma][permutation]]=Module[{n=Length[{permutation}],bridge=positroids`bridgeBoundary[\[Sigma][permutation]],newVar,lower,gf,k},If[bridge==={},(If[{permutation}===Range[n],{{}},(gf=Cases[Transpose[{Range[n],{permutation}-n}],{x_,x_}][[All,1]];k=Length[gf];positroid[PadRight[IdentityMatrix[k],{k,n}][[All,Ordering[DeleteDuplicates[Join[gf,Range[n]]]]]]])]),(lower=Transpose[positroidRepresentative[bridge[[-1]]][[1]]];newVar=bridge[[2]]\[Alpha][Length[Variables[lower]]+1];positroid[Transpose[ReplacePart[lower,{bridge[[1,2]]->{newVar,1} . lower[[List@@bridge[[1]]]]}]]])]];
positroidRepresentative[\[Sigma][permutation__Integer],False]:=positroidRepresentative[\[Sigma][permutation]];
positroidRepresentative[\[Sigma][permutation__Integer],True]:=Module[{n=Length[{permutation}],bridge,newVar,lower,gf,k,rot,conjQ=RandomChoice[{True,False}]},If[Mod[{permutation},n,1]===Range[n],positroidRepresentative[\[Sigma][permutation]],(rot=RandomInteger[{0,n-1}];bridge=If[conjQ,({\[Tau]@@(Mod[Reverse[List@@#1]+rot,n,1]),#3,parityConjugatePositroid[rotatePositroidLabel[rot][#4]]}&@@positroids`bridgeBoundary[rotatePositroidLabel[-rot][parityConjugatePositroid[\[Sigma][permutation]]]]),({\[Tau]@@(Mod[(List@@#1)+rot,n,1]),#2,rotatePositroidLabel[rot][#4]}&@@positroids`bridgeBoundary[rotatePositroidLabel[-rot][\[Sigma][permutation]]])];(lower=Transpose[positroidRepresentative[bridge[[-1]],True][[1]]];newVar=bridge[[2]]\[Alpha][Length[Variables[lower]]+1];positroid[Transpose[ReplacePart[lower,{bridge[[1,2]]->{newVar,1} . lower[[List@@bridge[[1]]]]}]]]))]];

positiveChartQ[mat_List]/;MatrixQ[mat]:=Block[{nMat=explicify[mat],n=Length[mat[[1]]],k=Length[mat]},If[Length[Select[Subsets[Range[n],{k}],Det[nMat[[All,#]]]<0&,1]]==1,False,True]];
positiveChartQ[positroid[mat_List]]:=positiveChartQ[mat];


positroids`boundaryTranspositions[\[Sigma][permLabel__Integer]]:=positroids`boundaryTranspositions[\[Sigma][permLabel]]=Block[{n=Length[{permLabel}],diffList},diffList={permLabel}-Range[n];Join@@Tuples/@Transpose[{Partition[Range[n],1],(Function[{rot},If[MemberQ[{n,0},rot[[1]]],{},Select[Range[rot[[1]]]+1,(rot[[#]]+#<=n+1)(*&&(rot[[#]]<n)*)&&OrderedQ[rot[[{1,#}]]+{0,#-1}]&&(#<=n)&&(Function[{image},Length[Select[Range[2,image-1],rot[[1]]<=rot[[#]]+#-1<=rot[[image]]+image-1<=rot[[1]]+n&]]==0][#])&]]]/@Partition[diffList,n,1,1])+Range[n]-1}]];

positroids`bridgeBoundaries[\[Sigma][permLabel__Integer]]:=positroids`bridgeBoundaries[\[Sigma][permLabel]]=Block[{n=Length[{permLabel}],dual=List@@parityConjugatePositroid[\[Sigma][permLabel]],vanishing=positroids`identityLabelDecorations[\[Sigma][permLabel]]},{{#,\[Sigma]@@ReplacePart[{permLabel},Thread[Rule[#,Reverse@{permLabel}[[#]]+If[OrderedQ[#],0,{n,-n}]]]]}&/@Mod[(Select[Partition[DeleteCases[Transpose[{Range[n],{permLabel}}],{x_,x_}|Alternatives@@({#,x_}&/@vanishing[[2]])],2,1,1],OrderedQ[#[[All,2]]+If[OrderedQ[#[[All,1]]],0,{0,n}]]&][[All,All,1]]),n,1],{Mod[{permLabel}[[#]],n,1],\[Sigma]@@ReplacePart[{permLabel},Thread[Rule[#,Reverse@{permLabel}[[#]]+If[Not@OrderedQ[#],0,-{n,-n}]]]]}&/@Mod[(dual[[Reverse[#]]]&/@(Select[Partition[DeleteCases[Transpose[{Range[n],dual}],{x_,x_}|Alternatives@@({#,x_}&/@vanishing[[1]])],2,1,1],OrderedQ[#[[All,2]]+If[OrderedQ[#[[All,1]]],0,{0,n}]]&][[All,All,1]])),n,1]}]

positroids`bridgeBoundary[\[Sigma][permutation__Integer]]:=Module[{n=Length[{permutation}],trans},If[Mod[{permutation},n,1]===Range[n],{},trans=Select[Partition[DeleteCases[Transpose[{Range[n],Mod[{permutation},n,1]}],{x_,x_}][[All,1]],2,1],OrderedQ[{permutation}[[#]]]&,1][[1]];{\[Tau]@@trans,Power[-1,Count[Transpose[{Range@@trans,{permutation}[[Range@@trans]]-n}],{x_,x_}]],Power[-1,Count[Transpose[{Range@@trans,{permutation}[[Range@@trans]]}],{x_,x_}]],\[Sigma]@@({permutation}[[Range[n]/.Thread[Rule[trans,Reverse[trans]]]]])}]];

positroids`bridgeChain[\[Sigma][permutation__Integer],False,True]:=positroids`bridgeChain[\[Sigma][permutation],False,True]=Module[{n=Length[{permutation}],bridge=positroids`bridgeBoundary[\[Sigma][permutation]],lower},If[bridge==={},{{},\[Sigma][permutation]},lower=positroids`bridgeChain[bridge[[-1]],False,True];{Prepend[lower[[1]],Times@@bridge[[1;;2]]],lower[[-1]]}]];
positroids`bridgeChain[\[Sigma][permutation__Integer],True,True]:=Module[{n=Length[{permutation}],bridge,lower,rot,conjQ=RandomChoice[{True,False}]},If[Mod[{permutation},n,1]===Range[n],{{},\[Sigma][permutation]},(rot=RandomInteger[{0,n-1}];bridge=If[False,({\[Tau]@@(Mod[Reverse[List@@#1]+rot,n,1]),#3,parityConjugatePositroid[rotatePositroidLabel[rot][#4]]}&@@positroids`bridgeBoundary[rotatePositroidLabel[-rot][parityConjugatePositroid[\[Sigma][permutation]]]]),({\[Tau]@@(Mod[(List@@#1)+rot,n,1]),#2,rotatePositroidLabel[rot][#4]}&@@positroids`bridgeBoundary[rotatePositroidLabel[-rot][\[Sigma][permutation]]])];lower=positroids`bridgeChain[bridge[[-1]],True,True];{Prepend[lower[[1]],Times@@bridge[[1;;2]]],lower[[-1]]})]];
positroids`bridgeChain[\[Sigma][permutation__Integer],randomQ_,False]:=positroids`bridgeChain[\[Sigma][permutation],randomQ,True]/.{-\[Tau][x__]:>\[Tau][x]};
positroids`bridgeChain[\[Sigma][permutation__Integer],randomQ_:False]:=positroids`bridgeChain[\[Sigma][permutation],randomQ,False];

positroids`bridgeChainToInversions[{transList__\[Tau]}]:=positroids`bridgeChainToInversions[{transList}]=If[Length[{transList}]==1,Reverse/@(List@@@{transList}),Block[{lower=(positroids`bridgeChainToInversions[{transList}[[2;;-1]]])},Prepend[lower,Fold[#1/.#2&,Reverse[List@@{transList}[[1]]],Thread[Rule[#,Reverse[#]]]&/@Reverse[lower]]]]];



(* ::Subsection:: *)
(*Kinematic Support and Factorizability*)


treeTools`functionTypes["K",4]="Kinematic Support and Factorizability";
treeTools`functionNames["K",4]={"positroidKinematicSupport[\[Sigma][perm__]]","nonVanishingPositroidQ[\[Sigma][perm__]]","",
"positroidFactorizations[\[Sigma][perm__]]","treePositroidQ[\[Sigma][perm__]]"
};


positroidKinematicSupport[\[Sigma][perm__Integer]]/;positroidDimension[\[Sigma][perm]]==(2Length[{perm}]-4):=Which[Min[{perm}-Range[Length[{perm}]]]<2,0,MemberQ[{{2},{Length[{perm}]-2}},DeleteDuplicates[{perm}-Range[Length[{perm}]]]],1,True,positroidKinematicSupport[rotatePositroidLabel[1][\[Sigma]@@({perm}-2)],4]];

positroidKinematicSupport[\[Sigma][perm__Integer],d_Integer]/;d>=1:=If[Not[positroidCyclicRep[positroids`removeFixedPoints[\[Sigma][perm]]]===\[Sigma][perm]],positroidKinematicSupport[positroidCyclicRep[positroids`removeFixedPoints[\[Sigma][perm]]],d],Set[positroidKinematicSupport[\[Sigma][perm],d],If[d==1,If[Max[{perm}-Range[Length[{perm}]]]<Length[{perm}],1,0],(Block[{lowerCells},lowerCells=Block[{permutation={perm},n=Length[{perm}],gauge=Select[{perm}-Length[{perm}],#>0&]},Fold[Function[{permLists,lift},Join@@DeleteCases[(Function[{ephemeral,liftTerm},Block[{columnRule=Thread[Rule[ephemeral,Range[Length[ephemeral]]]]},Block[{wrappingBoundaries=Function[{y},y[[Select[Range[Length[y]],Min[y[[1;;#]]]==y[[#]]&]]]][Select[ephemeral[[1;;liftTerm]],liftTerm<=#<=Min[(Min[Select[ephemeral[[((liftTerm+n)/.columnRule)+1;;-1]],#>(liftTerm+n)&]]-n),((liftTerm+n)/.columnRule)]&]]},ReplacePart[ephemeral,{((liftTerm+n)/.columnRule)->(#+n),(#/.columnRule)->liftTerm}]&/@wrappingBoundaries]]]@@{#,lift})&/@permLists,{}]],{permutation},Reverse[Sort[gauge]]]];If[Length[lowerCells]==0,0,(((Total[positroidKinematicSupport[\[Sigma]@@#,d-1]&/@lowerCells])))]])]]];

nonVanishingPositroidQ[\[Sigma][perm__Integer]]:=If[(positroidDimension[\[Sigma][perm]]==(2Length[{perm}]-4)),positroidKinematicSupport[\[Sigma][perm]]>0,False];

positroidFactorizations[\[Sigma][perm__Integer]]:=positroids`factorizations[\[Sigma][perm]];

treePositroidQ[\[Sigma][perm__Integer]]:=treePositroidQ[\[Sigma][perm]]=If[Not[positroidDimension[\[Sigma][perm]]==2 Length[{perm}]-4],False,If[Length[{perm}]==3,True,Block[{factorizations=positroids`factorizations[\[Sigma][perm]]},If[Length[factorizations]==0,False,Or@@(And@@@(treePositroidQ/@#&/@factorizations[[All,1;;2]]))]]]];


treeTools`fullDimensionQ[\[Sigma][perm__]]:=positroidDimension[\[Sigma][perm]]===2Length[{perm}]-4;

(*positroids`factorizations[\[Sigma][permutation__Integer]]:=Block[{bridges={#1,List@@#2}&@@@#&/@(positroids`bridgeBoundaries[\[Sigma][permutation]])},Select[DeleteCases[Reverse@Join[Function[{bridge,perm},Block[{rotated=Mod[List@@(rotatePositroidLabel[-(bridge[[1]])][\[Sigma]@@perm]),Length[perm]],n=Length[perm]},Block[{partition=Select[Range[2,n-2],Length[Intersection[rotated[[1;;#]],Range[#]]]==#-1&]},If[Length[partition]===0,{},partition=partition[[-1]];Join[(Function[{left,right},decoratePermutation[\[Sigma]@@#]&/@{Append[(left/.Complement[left,Range[Length[left]]][[1]]->partition+1),Complement[Range[Length[left]],left][[1]]],Prepend[(right/.Complement[right,Range[Length[right]]+partition][[1]]->partition),Complement[Range[Length[right]]+partition,right][[1]]]-partition+1}]@@{Mod[rotated[[1;;partition]],n,1],Mod[rotated[[partition+1;;-1]],n,1]}),{bridge,True}]]]]]@@@bridges[[1]],Function[{bridge,perm},Block[{rotated=Mod[List@@(rotatePositroidLabel[-(bridge[[-1]])][\[Sigma]@@perm]),Length[perm]],n=Length[perm]},Block[{partition=Select[Range[2,n-2],Length[Intersection[rotated[[1;;#]],Range[#]]]==#-1&]},If[Length[partition]===0,{},partition=partition[[-1]];Join[(Function[{left,right},decoratePermutation[\[Sigma]@@#]&/@{Append[(left/.Complement[left,Range[Length[left]]][[1]]->partition+1),Complement[Range[Length[left]],left][[1]]],Prepend[(right/.Complement[right,Range[Length[right]]+partition][[1]]->partition),Complement[Range[Length[right]]+partition,right][[1]]]-partition+1}]@@{Mod[rotated[[1;;partition]],n,1],Mod[rotated[[partition+1;;-1]],n,1]}),{Reverse@bridge,False}]]]]]@@@bridges[[2]]],{}],And@@(treeTools`fullDimensionQ/@#[[1;;2]])&]];*)
positroids`factorizations[\[Sigma][permutation__Integer]]:=Block[{bridges={#1,List@@#2}&@@@#&/@(positroids`bridgeBoundaries[\[Sigma][permutation]])},Select[DeleteCases[Reverse@Join[Function[{bridge,perm},Block[{rotated=Mod[List@@(rotatePositroidLabel[-(bridge[[1]])][\[Sigma]@@perm]),Length[perm],1],n=Length[perm]},Block[{partition=Select[Range[2,n-2],Length[Intersection[rotated[[1;;#]],Range[#]]]==#-1&]},If[Length[partition]===0,{},partition=partition[[-1]];Join[(Function[{left,right},decoratePermutation[\[Sigma]@@#]&/@{Append[(left/.Complement[left,Range[Length[left]]][[1]]->partition+1),Complement[Range[Length[left]],left][[1]]],Prepend[(right/.Complement[right,Range[Length[right]]+partition][[1]]->partition),Complement[Range[Length[right]]+partition,right][[1]]]-partition+1}]@@{Mod[rotated[[1;;partition]],n,1],Mod[rotated[[partition+1;;-1]],n,1]}),{bridge,True}]]]]]@@@bridges[[1]],Function[{bridge,perm},Block[{rotated=Mod[List@@(rotatePositroidLabel[-(bridge[[-1]])][\[Sigma]@@perm]),Length[perm],1],n=Length[perm]},Block[{partition=Select[Range[2,n-2],Length[Intersection[rotated[[1;;#]],Range[#]]]==#-1&]},If[Length[partition]===0,{},partition=partition[[-1]];Join[(Function[{left,right},decoratePermutation[\[Sigma]@@#]&/@{Append[(left/.Complement[left,Range[Length[left]]][[1]]->partition+1),Complement[Range[Length[left]],left][[1]]],Prepend[(right/.Complement[right,Range[Length[right]]+partition][[1]]->partition),Complement[Range[Length[right]]+partition,right][[1]]]-partition+1}]@@{Mod[rotated[[1;;partition]],n,1],Mod[rotated[[partition+1;;-1]],n,1]}),{Reverse@bridge,False}]]]]]@@@bridges[[2]]],{}],And@@(treeTools`fullDimensionQ/@#[[1;;2]])&]];


(* ::Subsection:: *)
(*Plabic Graph Drawing*)


treeTools`functionTypes["K",5]="Drawing Representative Plabic Graphs";
treeTools`functionNames["K",5]={"drawPlabicGraph[\[Sigma][perm__],labelsQ_:False]","drawPlabicGraphRandom[\[Sigma][perm__]]","drawPlabicGraphAtlas[\[Sigma][perm__],labelsQ_:False]"};


drawPlabicGraph[\[Sigma][perm__Integer],randomQ_,rot_Integer,fullQ_:False]:=Module[{legNames=RotateLeft[Range[Length[{perm}]],rot],boundaryInversions=(positroidBoundaryInversions[rotatePositroidLabel[rot][\[Sigma][perm]]]/.{\[Pi][x__]:>\[Pi]@@(Mod[{x}+rot,Length[{perm}],1])}),boundaryList=positroidBoundaries[\[Sigma][perm]],bridgeList,stylizedFaces,faceList,inversionsList,labelData,tropicalList,legSpacing=1.75,bridgeSpacing=1.65,bridges,imageSize,fontSize=16,vertexSize=1.5*0.275,bridgeSigns,blackVertexColor=RGBColor[3/5,3/5,66/85],lineThickness=2,legRule,heights,depths,fix=0.5,lolliList=positroids`identityLabelDecorations[\[Sigma][perm]]},bridgeList=positroids`bridgeChain[rotatePositroidLabel[rot][\[Sigma][perm]],randomQ,True][[1]]/.\[Tau][x__]:>\[Tau]@@(Mod[{x}+rot,Length[legNames],1]);bridgeSigns=(bridgeList/.{\[Tau][x__]:>1});bridgeList=bridgeList/bridgeSigns;bridges=Transpose[{Range[Length[bridgeList]],List@@@bridgeList}];legRule=Thread[Rule[legNames,(Range[Length[legNames]]-1)*legSpacing]];heights[1]=If[Length[Flatten[lolliList]]>0,-bridgeSpacing,0];heights[x_]:=heights[x-1]-bridgeSpacing;If[Not[TrueQ[fullQ]],Function[{x},Block[{last=Select[Reverse[bridges[[1;;x-1]]],Length[Intersection[Range@@Sort@Mod[bridges[[x,2]]-rot,Length[legNames],1],Range@@Sort@Mod[#[[2]]-rot,Length[legNames],1]]]>0&]},Set[heights[x],(If[Length[last]==0,0,Min[heights/@last[[All,1]]]-bridgeSpacing])]]]/@Range[2,Length[bridges]]];depths=Function[{q},Min[Prepend[heights/@Select[Reverse@bridges,MemberQ[#[[2]],q]||MemberQ[#[[1]],q]&][[All,1]],0]]]/@Sort[legNames];If[TrueQ[fullQ],(faceList=positroids`bridgeChainToFaceLabels[bridgeList];inversionsList=positroids`bridgeChainToInversions[bridgeList];tropicalList=positroids`tropicalizeFaceLabels[positroids`bridgeChainToFaceLabels[bridgeList]];(*tropicalList=Transpose[{Style[tropicalList[[All,1]],Blue],Style[tropicalList[[All,2]],Darker@Red]}];*)legSpacing=legSpacing+0.35Length[faceList[[1]]];legSpacing=legSpacing+0.35Length[faceList[[1]]];legRule=Thread[Rule[legNames,(Range[Length[legNames]]-1)*legSpacing]];stylizedFaces=ReplacePart[#1,#2[[1]]->Style[#1[[#2[[1]]]],Bold,Darker@Red]]&@@@Transpose[{faceList,tropicalList}];stylizedFaces=Row[{Style["(",FontSize->14],Row[Riffle[Style[#,FontFamily->"Times",FontSize->15]&/@{##},Style[" ",FontSize->8]]],Style[")",FontSize->14]}]&@@@stylizedFaces;(*stylizedFaces=Prepend[stylizedFaces,{Text[stylizedFaces[[-1]],{legRule[[-1,2]]/2,heights[Length[{bridgeList}]]-2bridgeSpacing/4}]}];*)labelData=Prepend[Text[stylizedFaces[[#]],{Mean[bridges[[#,2]]/.legRule],heights[#]+bridgeSpacing (1/3)}]&/@Range[Length[bridges]],{Text[ stylizedFaces[[-1]],{legRule[[-1,2]]/2,heights[Length[bridgeList]]-2bridgeSpacing/4}]}];labelData=Join[labelData,Join[{Text[Style[\[Tau],FontFamily->"Times",FontSize->18],{-legSpacing 1.7,heights[1]+bridgeSpacing}]},(Text[Style[Row@({"(",Sequence@@Riffle[bridges[[#,2]],Style[" ",FontSize->8]],")"}),FontFamily->"Times",FontSize->18],{-legSpacing 1.7,heights[#]-0bridgeSpacing/8}]&/@Range[Length[bridges]]),{Text[Style[\[Pi],FontFamily->"Times",FontSize->18],{-legSpacing 1.1,heights[1]+bridgeSpacing}]},(Text[Style[Row@({"[",Sequence@@Riffle[inversionsList[[#]],Style[" ",FontSize->8]],"]"}),FontFamily->"Times",FontSize->18,If[MemberQ[boundaryInversions,\[Pi]@@inversionsList[[#]]],Blue,Black]],{-legSpacing 1.1,heights[#]-0bridgeSpacing/8}]&/@Range[Length[bridges]]),{Text[Style[Row[{"{",Style[\[Alpha],Nest[Darker,Green,3]],Style[" ",FontSize->8],Style[A,Darker@Red,Bold],"}"}],FontFamily->"Times",FontSize->18],{-legSpacing/2,heights[1]+bridgeSpacing 3/2}]},(Text[Style[Row@({"{",Style[tropicalList[[#,1]],Nest[Darker,Green,3]],Style[" ",FontSize->8],Style[tropicalList[[#,2]],Darker@Red,Bold],"}"}),FontFamily->"Times",FontSize->18],{-legSpacing/2 ,heights[#]+bridgeSpacing/2}]&/@Range[Length[bridges]]),{Text[Style[Row[{"{",Style[tropicalList[[-1,1]],Nest[Darker,Green,3]],Style[" ",FontSize->8],Style[tropicalList[[-1,2]],Darker@Red,Bold],"}"}],FontFamily->"Times",FontSize->18],{-legSpacing/2,heights[Length[bridgeList]]-bridgeSpacing/2}]},{Text[Style[\[Sigma][perm],FontFamily->"Times",FontSize->14],{legSpacing*(Length[legNames]-0.8),3bridgeSpacing/2},{-1,0}],Text[Style[((boundaryList[[Flatten[Position[boundaryInversions,\[Pi]@@inversionsList[[#]]]][[1]]]])/.Thread[Rule[Join[List@@inversionsList[[#]],List@@inversionsList[[#]]+Length[legNames]],{Style[List@@inversionsList[[#,1]],Blue],Style[List@@inversionsList[[#,2]],Blue],Style[List@@inversionsList[[#,1]]+Length[legNames],Blue],Style[List@@inversionsList[[#,2]]+Length[legNames],Blue]}]]),FontFamily->"Times",FontSize->14],{legSpacing*(Length[legNames]-0.8),heights[#]},{-1,0}]&/@(Select[Range[Length[bridgeList]],MemberQ[boundaryInversions,\[Pi]@@inversionsList[[#]]]&])}]];labelData=Join[labelData,Text[Style[bridgeSigns[[#]]Subscript[\[Alpha],Length[bridges]+1-#],Darker@Darker[Red],FontFamily->"Times",FontSize->18],{Mean[bridges[[#,2]]/.legRule],heights[#]-bridgeSpacing (1/3)}]&/@Range[Length[bridges]]];),labelData={}];imageSize=180*Length[legNames]*legSpacing/20;Graphics[Join[({AbsoluteThickness[lineThickness],Black,CapForm["Round"],Line[{{(#/.legRule),0.75bridgeSpacing+fix},{(#/.legRule),depths[[#]]}}]}&/@legNames),{AbsoluteThickness[3lineThickness],CapForm["Butt"],White,Line[#]}&/@(Function[{x,y},{#,heights[x]}&/@(Sort[(y/.legRule)]+1.5{vertexSize,-vertexSize})]@@@bridges),{AbsoluteThickness[lineThickness],Darker@Darker@Red,CapForm["Round"],Line[#]}&/@(Function[{x,y},{#,heights[x]}&/@(y/.legRule)]@@@bridges),(Function[{x,y},{{Directive[{blackVertexColor,EdgeForm[{Opacity[1],AbsoluteThickness[lineThickness],Black}]}],Disk[{(y[[2]]/.legRule),heights[x]},vertexSize]},{Directive[{White,EdgeForm[{Opacity[1],AbsoluteThickness[lineThickness],Black}]}],Disk[{(y[[1]]/.legRule),heights[x]},vertexSize]}}]@@@bridges),({Directive[{White,EdgeForm[{Opacity[1],AbsoluteThickness[lineThickness],Black}]}],Disk[{(#/.legRule),depths[[Position[Sort[legNames],#][[1,1]]]]},vertexSize]}&/@lolliList[[2]]),({Directive[{blackVertexColor,EdgeForm[{Opacity[1],AbsoluteThickness[lineThickness],Black}]}],Disk[{(#/.legRule),depths[[Position[Sort[legNames],#][[1,1]]]]},vertexSize]}&/@lolliList[[1]]),labelData,Text[Style[#,FontFamily->"Times",FontSize->fontSize],{(#/.legRule),1.75bridgeSpacing+0.25-fix}]&/@legNames],ImageSize->2 imageSize]];
drawPlabicGraph[\[Sigma][perm__Integer],True]:=drawPlabicGraph[\[Sigma][perm],False,0,True];
drawPlabicGraph[\[Sigma][perm__Integer]]:=drawPlabicGraph[\[Sigma][perm],False,0,False];
drawPlabicGraphRandom[\[Sigma][perm__Integer]]:=drawPlabicGraph[\[Sigma][perm],True,0,False];
drawPlabicGraphAtlas[\[Sigma][perm__Integer],fullQ_:False]:=drawPlabicGraph[\[Sigma][perm],False,#,fullQ]&/@Range[0,Length[{perm}]-1];


(* ::Subsection:: *)
(*Combinatorial On-Shell Recursion Relations for sYM Amplitudes*)


treeTools`functionTypes["K",6]="Combinatorial Recursion Relations for sYM";
treeTools`functionNames["K",6]={"ymPositroidAmp[n_,k_]","ymPositroidAmpRandom[n_,k_]","","allRecursedYMpositroidTrees[n_,k_]"};


ymPositroidAmp[n_Integer,k_Integer]/;(MemberQ[Range@@Sort[{0,n-4}],k]&&n>2):=ymPositroidAmp[n,k]=Which[k==n-4,{\[Sigma]@@(Range[n]+n-2)},k==0,{\[Sigma]@@(Range[n]+2)},True,Join@@(positroids`BCFWbridge@@@Tuples[ymPositroidAmp@@@#]&/@bcfwPartitions[n,k])];

ymPositroidAmpRandom[n_Integer,k_Integer]/;(MemberQ[Range@@Sort[{0,n-4}],k]&&n>2):=Which[k==n-4,{\[Sigma]@@(Range[n]+n-2)},k==0,{\[Sigma]@@(Range[n]+2)},True,Block[{type={False,True}[[RandomInteger[{1,2}]]],rot=RandomInteger[{1,n}]},rotatePositroidLabel[rot]/@(Join@@(positroids`BCFWbridge[##,type]&@@@Tuples[ymPositroidAmpRandom@@@#]&/@bcfwPartitions[n,k,type]))]];

allRecursedYMpositroidTrees[n_,k_]:=allRecursedYMpositroidTrees[n,k]=Which[k==0,{{\[Sigma]@@(Range[n]+2)}},k==n-4,{{\[Sigma]@@(Range[n]+n-2)}},True,Block[{seeds},seeds=Join[Join@@@Tuples@(positroids`BCFWbridge[##,False]&@@@#&/@(Tuples/@Tuples[allRecursedYMpositroidTrees@@@#])&/@bcfwPartitions[n,k,False]),Join@@@Tuples@(positroids`BCFWbridge[##,True]&@@@#&/@(Tuples/@Tuples[allRecursedYMpositroidTrees@@@#])&/@bcfwPartitions[n,k,True])];ReplacePart[DeleteDuplicates[Sort/@Join@@NestList[rotatePositroidLabel[1]/@#&/@#&,seeds,n-1]],{1->ymPositroidAmp[n,k]}]]];


(* ::Subsection:: *)
(*From Positroids to superFunctions*)


treeTools`functionTypes["K",7]="Analytic superFunctions for TreeLike Positroids";
treeTools`functionNames["K",7]={"spinorFormOfPositroid[\[Sigma][perm__]]","twistorFormOfPositroid[\[Sigma][perm__]]","fromPositroidsToSuperFunctions[exprn_]"};


spinorFormOfPositroid[\[Sigma][perm___Integer]]:=If[treePositroidQ[\[Sigma][perm]],(spinorFormOfPositroid[\[Sigma][perm]]=Which[positroidKinematicSupport[\[Sigma][perm]]==0,0,Length[Select[{perm},#>Length[{perm}]&]]==2,1/Times@@ab@@@Partition[Range[Length[{perm}]],2,1,1],\[Sigma][perm]===positroidCyclicRep[\[Sigma][perm]],toSuperSpinorFunctions[Length[{perm}]][twistorFormOfPositroid[\[Sigma][perm]]],True,Module[{images=NestList[rotatePositroidLabel[1],\[Sigma][perm],Length[{perm}]-1],n=Length[{perm}],rot},rot=Flatten[Position[images,positroidCyclicRep[\[Sigma][perm]]]][[1]];permuteLegs[Ordering[Partition[Range[n],n,1,1][[rot]]]][toSuperSpinorFunctions[n][twistorFormOfPositroid[positroidCyclicRep[\[Sigma][perm]]]]]]]),If[nonVanishingPositroidQ[\[Sigma][perm]],positroidRepresentative[\[Sigma][perm]],0]];



(* ::Subsubsection:: *)
(*R-invariants for Tree-Like Positroids*)


twistorFormOfPositroid[\[Sigma][permutation__Integer]]/;Length[{permutation}]>=3&&treePositroidQ[\[Sigma][permutation]]:=If[\[Sigma][permutation]===positroidCyclicRep[\[Sigma][permutation]],Set[twistorFormOfPositroid[\[Sigma][permutation]],If[MemberQ[{{1},{2}},DeleteDuplicates[{permutation}-Range[Length[{permutation}]]]],1,(Set[twistorFormOfPositroid[\[Sigma][permutation]],Module[{factorizations=positroids`factorizations[\[Sigma][permutation]],left,right,fact,nL,n=Length[{permutation}],aHat,nHat,oneHat},If[Length[factorizations]===0,0,(fact=(*First[factorizations];*)factorizations[[1]];nL=Length[List@@fact[[1]]];left=twistorFormOfPositroid[fact[[1]]];right=twistorFormOfPositroid[fact[[2]]];(If[Not[TrueQ[fact[[-1]]]],(If[fact[[2]]===\[Sigma][2,3,4],left,aHat=cap[{nL-1,nL},{n,n-1,1}];nHat=cap[{n,n-1},{nL,nL-1,1}];left=(left/.{R[x___]:>(R@@({x}/.Thread[Rule[{nL},{aHat}]]))});right=(right/.{R[x___]:>(R@@({x}/.Thread[Rule[Range[Length[List@@fact[[2]]]],ReplacePart[Range[Length[List@@fact[[2]]]]+nL-2,{1->aHat,-1->nHat}]]]))});(left*right*R[1,nL-1,nL,n-1,n])]),If[fact[[1]]===\[Sigma][2,3,4],(right/.{R[x__]:>R@@({x}/.Thread[Rule[Range[Length[List@@fact[[2]]]],Range[Length[List@@fact[[2]]]]+1]])}),(aHat=cap[{nL-1,nL},{1,2,n}];oneHat=cap[{1,2},{nL,nL-1,n}];left=(left/.{R[x___]:>(R@@({x}/.Thread[Rule[{1,nL},{oneHat,aHat}]]))});right=(right/.{R[x___]:>(R@@({x}/.Thread[Rule[Range[Length[List@@fact[[2]]]],ReplacePart[Range[Length[List@@fact[[2]]]]+nL-2,{1->aHat}]]]))});(left*right*R[1,2,nL-1,nL,n]))]]/.{R[x___]:>(R@@({x}/.Thread[Rule[Range[n],RotateRight[Range[n],-fact[[3,1]]]]]))}//.{R[x___,y_,z___,y_,w___]:>1,cap[{a1___,a_,a2___},{b1___,a_,b2___}]:>a}))]]])]],Module[{images=NestList[rotatePositroidLabel[-1],\[Sigma][permutation],Length[{permutation}]-1],rot,n=Length[{permutation}]},rot=Ordering[images][[1]];Set[twistorFormOfPositroid[\[Sigma][permutation]],(twistorFormOfPositroid[positroidCyclicRep[\[Sigma][permutation]]]/.{R[x__]:>R@@({x}/.{q_Integer:>Mod[q+rot-1,n,1]})})]]];



(* ::Subsubsection:: *)
(*Spinor superFunctions for Tree-Like Positroids*)


fromPositroidsToSuperFunctions[exprn_]:=(exprn/.{\[Sigma][perm__Integer]:>spinorFormOfPositroid[\[Sigma][perm]]});


(* ::Subsection:: *)
(*Numeric forms for non-Vanishing Positroids  *)


treeTools`functionTypes["K",8]="Numeric superFunctions for NonVanishing Positroids";
treeTools`functionNames["K",8]={"directPositroidEvaluation[\[Sigma][perm__]]","fromPositroidsToSuperFunctionsN[exprn_]"};


fromPositroidsToSuperFunctionsN[exprn_]:=(exprn/.{\[Sigma][perm__Integer]/;Length[{perm}]===Length[Ls]:>Which[positroidKinematicSupport[\[Sigma][perm]]==0,0,treePositroidQ[\[Sigma][perm]],If[{perm}===Range[Length[{perm}]]+2,1/Det/@Partition[Ls,2,1,1],Block[{mtSuper=evaluate[toSuperTwistorFunctions[Length[{perm}],False,False][twistorFormOfPositroid[\[Sigma][perm]]]],uplift=Array[If[#1>#2>1,Det[Ls[[{#2,#1}]]],0]&,{Length[{perm}],Length[{perm}]}]},mtSuper/.superFunction[fcn_,mat_]:>superFunction[fcn/Times@@Det/@Partition[Ls,2,1,1],mat . uplift]]],True,directPositroidEvaluation[\[Sigma][perm]]]});



(* ::Subsubsection:: *)
(*Direct numeric evaluation of the Positroid Volume Form (Orientation Ignored)*)


directPositroidEvaluation[\[Sigma][perm__Integer]]:=If[Not[nonVanishingPositroidQ[\[Sigma][perm]]],0,Block[{degree=positroidKinematicSupport[\[Sigma][perm]],mat=positroidRepresentative[\[Sigma][perm]][[1]],out,soln,eqns,jac},eqns=Join[mat . Lbs,NullSpace[mat] . Ls];soln=Solve[eqns==0];jac=Det[D[Flatten[eqns][[5;;-1]],{Sort@Variables[mat]}]/.#]&/@soln;out=Function[{fcn,matHat},Block[{n=Length[matHat[[1]]],k=Length[matHat]-2,gauge},gauge=Select[Join[{1,n},#]&/@Subsets[Range[2,n-1],{k}],Not[Quiet[Chop[Quiet[N[Det[Quiet[N[matHat[[All,#]],1000]]],500]],Power[10,-400]]]===0]&,1][[1]];superFunction[fcn Power[Det[matHat[[All,gauge]]],4]Power[Det[Ls[[{1,-1}]]],-4],(Inverse[matHat[[All,gauge]]] . matHat)[[3;;-1]]]]]@@@((Transpose[{Power[-1,Length[mat]+1]Power[Det[Ls[[{1,2}]]],2](1/Times@@Variables[mat]/.soln)/jac,(mat/.soln)}]));If[degree==1,Total[out],Total[Function[{fcn,ephMat},superFunction[fcn,RootApproximant[Quiet[Chop[Quiet@N[#,1000],Power[10,-800]]],degree]&/@#&/@ephMat]]@@@(List@@@out)]]]];

directPositroidEvaluation[positroid[matrix_List]]:=Module[{cell=positroidLabel[positroid[matrix]]},Block[{degree=positroidKinematicSupport[cell],mat=matrix,out,soln,eqns,jac,gf=(List@@positroidNecklace[cell][[1]])},mat=Inverse[mat[[All,gf]]] . mat;eqns=Join[mat . Lbs,NullSpace[mat] . Ls];soln=Solve[eqns==0];jac=Det[D[Flatten[eqns][[5;;-1]],{Sort@Variables[mat]}]/.#]&/@soln;out=Function[{fcn,matHat},Block[{n=Length[matHat[[1]]],k=Length[matHat]-2,gauge},gauge=Select[Join[{1,n},#]&/@Subsets[Range[2,n-1],{k}],Not[Quiet[Chop[Quiet[N[Det[Quiet[N[matHat[[All,#]],1000]]],500]],Power[10,-400]]]===0]&,1][[1]];superFunction[fcn Power[Det[matHat[[All,gauge]]],4]Power[Det[Ls[[{1,-1}]]],-4],(Inverse[matHat[[All,gauge]]] . matHat)[[3;;-1]]]]]@@@((Transpose[{Power[-1,Length[mat]+1]Power[Det[Ls[[{1,2}]]],2](1/Times@@Variables[mat]/.soln)/jac,(mat/.soln)}]));If[degree==1,Total[out],Total[Function[{fcn,ephMat},superFunction[fcn,RootApproximant[Quiet[Chop[Quiet@N[#,1000],Power[10,-800]]],degree]&/@#&/@ephMat]]@@@(List@@@out)]]]];



(* ::Subsection:: *)
(*Covering Relations and the Positroid Stratification*)


treeTools`functionTypes["K",9]="Covering Relations and the Positroid Stratification";
treeTools`functionNames["K",9]={"positroidDimension[\[Sigma][perm__]]","positroidBoundaries[\[Sigma][perm__]]",
"positroidBoundaryInversions[\[Sigma][perm__]]","positroidInverseBoundaries[\[Sigma][perm__]]","",
"numberOfPositroids[n_,k_,dim_:]","allPositroids[n_,k_,dim_:]",
"randomPositroid[n_,k_,dim_:]"};


positroidDimension[\[Sigma][permLabel__Integer]]:=positroidDimension[\[Sigma][permLabel]]=If[Not[\[Sigma][permLabel]===positroidCyclicRep[\[Sigma][permLabel]]],positroidDimension[positroidCyclicRep[\[Sigma][permLabel]]],Set[positroidDimension[\[Sigma][permLabel]],Block[{perm={permLabel},n=Length@{permLabel},dim},If[Mod[perm,n,1]===Range[n],0,(dim=Block[{k,ext},k=Length[Select[perm,#>n&]];ext=Transpose[{Range[n]+n,Partition[Join[perm,perm+n],n+1,1]}];Total[Function[{y,z},Length[Select[z,z[[-1]]>=#>y&]]]@@@ext]-k^2];dim)]]]];

positroidBoundaries[\[Sigma][permLabel__Integer]]:=Block[{swaps=positroids`boundaryTranspositions[\[Sigma][permLabel]],n=Length[{permLabel}]},\[Sigma]@@@(ReplacePart[{permLabel},Thread[Rule[#,Reverse@{permLabel}[[#]]+If[OrderedQ[#],0,{n,-n}]]]]&/@Mod[swaps,n,1])];

positroidBoundaryInversions[\[Sigma][perm__Integer]]:=Block[{bdy=List@@@positroidBoundaries[\[Sigma][perm]],n=Length[{perm}]},\[Pi]@@@Mod[(Select[DeleteCases[Transpose[{{perm},#}],{y_,y_}],OrderedQ,1][[1]]&/@bdy),n,1]];

positroidInverseBoundaries[\[Sigma][permLabel__Integer]]:=positroidInverseBoundaries[\[Sigma][permLabel]]=Block[{n=Length[{permLabel}],extendedPermutation=List@@(Join[#,#+Length[#]]&@(List@@decoratePermutation[\[Sigma][permLabel]])),perm=List@@decoratePermutation[\[Sigma][permLabel]],faces},faces=({permLabel}/.(Join@@(Function[{x,y,z},(If[Count[Drop[perm,x],#]>0,{y->#-n,#->y+n},{y->#,#->y}]&/@z)]@@@DeleteCases[Table[{j-n,extendedPermutation[[j]]-n,If[Count[perm,#]==1,#,#-n]&/@(Function[{y},y[[Flatten[Position[(y[[#]]<Min[Drop[y,#]]&/@Range[Length[y]]),True]]]]]@Select[extendedPermutation[[1;;j]],#>extendedPermutation[[j]]&])},{j,n+1,Length[extendedPermutation]}],{_,{}}])));\[Sigma]@@@faces];



(* ::Subsubsection:: *)
(*Listing all Positroids*)


numberOfPositroids[n_,k_Integer,dim_Integer]:=Which[dim===-1,1,MemberQ[{n-2,-2},k],KroneckerDelta[dim,0],MemberQ[{n-3,-1},k],Binomial[n,2+dim-1],k<-2||TrueQ[k>n-2],0,True,Module[{q},SeriesCoefficient[Power[q-1,-n]Sum[Power[q,-(k+2-r)^2]Power[(Power[Power[q,r-k-2]-1,r]Power[Power[q,k+3-r]-1,n-r]-Power[Power[q,r-k-1]-1,r]Power[Power[q,k+2-r]-1,n-r])Binomial[n,r]],{r,0,k+1}],{q,0,dim}]]];
numberOfPositroids[n_,k_]:=numberOfPositroids[n,k,2n-4];

allPositroids[n_Integer,k_Integer,dim_Integer]/;((-2<=k<=n-2)&&(MemberQ[Range[-1,n(k+2)-(k+2)^2],dim])):=allPositroids[n,k,dim]=(If[Not[ValueQ[treeTools`timingHead]],Set[treeTools`timingHead,{"allPositroids["<>StringJoin@@Riffle[ToString/@{n,k,dim},","]<>"]",Row[{Style["allPositroids["<>StringJoin@@Riffle[ToString/@{n,k,dim},","]<>"]",Bold,FontSize->14]}]}]];Which[dim==0,Join@@(DeleteDuplicates[NestList[rotatePositroidLabel[1],#,n-1]]&/@Sort[DeleteDuplicates[positroidCyclicRep/@(\[Sigma]@@@(Normal[SparseArray[#->n&/@#,{n}]]+Range[n]&/@Subsets[Range[n],{k+2}]))]]),dim==n(k+2)-(k+2)^2,{\[Sigma]@@(Range[n]+k+2)},dim<=(n(k+2)-(k+2)^2)/2,Join@@(DeleteDuplicates[NestList[rotatePositroidLabel[1],#,n-1]]&/@Sort[DeleteDuplicates[positroidCyclicRep/@DeleteDuplicates[Join@@(positroidInverseBoundaries/@allPositroids[n,k,dim-1])]]]),True,Join@@(DeleteDuplicates[NestList[rotatePositroidLabel[1],#,n-1]]&/@Sort[DeleteDuplicates[positroidCyclicRep/@DeleteDuplicates[Join@@(positroidBoundaries/@allPositroids[n,k,dim+1])]]])]);
allPositroids[n_Integer,k_Integer]:=allPositroids[n,k,2n-4];




(* ::Subsubsection:: *)
(*Randomly Generated Positroids*)


randomPositroid[n_Integer,k_Integer,dim_Integer]/;dim>0&&(k+2<=n)&&(0<=dim<=(n (k+2)-(k+2)^2)):=Which[dim===(n (k+2)-(k+2)^2),\[Sigma]@@(Range[n]+k+2),True,Catch[Block[{seedList=Join[{randomPositroid[n,k,0],randomPositroid[n,k,(k+2)n-(k+2)^2]},Select[DeleteDuplicates[decoratePermutation/@(\[Sigma]@@@(randomPerm[n]&/@Range[100]))],Length[Select[List@@#,#>n&]]==k+2&]],kList,dimList,best},dimList=Function[{cell},If[#==dim,Throw[cell],#]&@positroidDimension[cell]]/@seedList;best=Ordering[Abs[dimList-dim]][[1]];If[dimList[[best]]-dim>0,Nest[#[[RandomInteger[{1,Length[#]}]]]&@(positroidBoundaries[#])&@#&,seedList[[best]],Abs[dimList[[best]]-dim]],Nest[#[[RandomInteger[{1,Length[#]}]]]&@(positroidInverseBoundaries[#])&,seedList[[best]],Abs[dimList[[best]]-dim]]]]]];
randomPositroid[n_Integer,k_Integer,0]/;(k+2<=n):=\[Sigma]@@(Range[n]+Normal[SparseArray[#->n&/@randomSubset[n,k+2],n]]);
randomPositroid[n_Integer,k_Integer]/;n>=3&&MemberQ[Range@@Sort[{0,n-4}],k]:=RandomChoice[ymPositroidAmpRandom[n,k]];



(* ::Subsection:: *)
(*Oriented Canonical Charts and Signed Covering Relations*)


treeTools`functionTypes["K",10]="Oriented Charts and Signed Covering Relations";
treeTools`functionNames["K",10]={
"positroidReferenceChartOrientation[\[Sigma][perm__]]","positroidReferenceChartAtlas[\[Sigma][perm__]]","accessibleChartBoundaries[positroid[mat_]]","positroidAtlasOrientations[\[Sigma][perm__]]",
"","positroidOrientedBoundaryRule","positroidOrientedInverseBoundaryRule"};


(* ::Subsubsection:: *)
(*Induced Orientation for Positroids Obtainable via Tree Recursion *)


positroidReferenceChartOrientation[\[Sigma][perm___Integer]]:=If[treePositroidQ[\[Sigma][perm]],positroids`recursedPositroidTreeOrientation[\[Sigma][perm]],1];

positroidReferenceChartAtlas[\[Sigma][perm__]]:=Module[{n=Length[{perm}],k=positroidRank[\[Sigma][perm]]},Table[positroid@(RotateRight[positroidRepresentative[Nest[rotatePositroidLabel[-1],\[Sigma][perm],j-1]][[1]],{0,j-1}] . DiagonalMatrix[PadRight[If[EvenQ[k],-1,1]&/@Range[j-1],n,1]]),{j,n}]];

accessibleChartBoundaries[positroid[mat_List]]:=Module[{perm=positroidLabel[positroid[mat]],chart=variables[mat],bdy},bdy=positroidBoundaries[perm];Select[({#,positroidLabel[positroid[mat]/.{#->0}]}&/@Reverse@chart),MemberQ[bdy,#[[2]]]&]];

positroidAtlasOrientations[\[Sigma][perm__Integer]]:=positroidAtlasOrientations[\[Sigma][perm]]=positroids`relativeChartOrientations/@positroids`lexicographicAtlas[\[Sigma][perm]];



(* ::Subsubsection:: *)
(*Boundary Signs Induced by Chart Orientations*)


positroidOrientedBoundaryRule={\[Sigma][perm__]:>Total[positroids`signedBoundaies[\[Sigma][perm]]]};

positroidOrientedInverseBoundaryRule={\[Sigma][perm__]:>Total[positroids`signedInverseBoundaies[\[Sigma][perm]]]};


(* ::Subsubsection:: *)
(*Internal: Induced Orientations of Boundaries*)


positroids`recursedPositroidTreeOrientation[\[Sigma][2,3,4]]:=1;positroids`recursedPositroidTreeOrientation[\[Sigma][3,4,5]]:=1;

positroids`recursedPositroidTreeOrientation[\[Sigma][perm__Integer]]:=positroids`recursedPositroidTreeOrientation[\[Sigma][perm]]=(Block[{factorizations=positroids`factorizations[\[Sigma][perm]],particular,lowerSigns,refChartSign=Signature[Ordering[(Reverse/@(positroidTropicalFaceLabels[\[Sigma][perm]]))]],bridgedChartData,bridgedChartSignature},If[Length[factorizations]===0,0,(particular=Last[factorizations];lowerSigns=Times@@(positroids`recursedPositroidTreeOrientation/@particular[[1;;2]]);bridgedChartData=positroids`orientedBridge@@particular;bridgedChartSignature=Signature[Ordering[Reverse/@(positroids`tropicalizeFaceLabels[bridgedChartData])]];If[Not[TrueQ[particular[[-1]]]],-1,1]lowerSigns refChartSign bridgedChartSignature)] ]);

positroids`tropicalizeFaceLabels[{faceList__List}]:=positroids`tropicalizeFaceLabels[{faceList}]=Block[{k=Length[{faceList}[[1]]],data},data=NestList[(PadLeft[{-1},Length[#],1]*RotateLeft[#])&/@#&,{faceList},k-1];data=(Sort/@Abs/@(Sort/@Gather[#,#1[[1]]===#2[[1]]&])[[All,-1]])&/@data;data={#2,#1[[#2]]}&@@@Transpose[{{faceList},(Position[data,#][[-1,1]]&/@{faceList})}]];

positroids`relativeChartOrientations[{transListA__\[Tau]},transListB_List:{}]/;(MemberQ[{bridgeChainToPositroidLabel[{transListA}],{}},bridgeChainToPositroidLabel[transListB]]):=If[transListB==={},Block[{n=Max[Flatten[List@@@{transListA}]],perm,refChart,aChart,treeSignFix},perm=bridgeChainToPositroidLabel[{transListA}];treeSignFix=If[positroidDimension[perm]==2Length[List@@perm]-4,(positroids`recursedPositroidTreeOrientation[perm]/.{0->1}),1];refChart=positroidTropicalFaceLabels[perm];aChart=positroids`tropicalizeFaceLabels[positroids`bridgeChainToFaceLabels[{transListA}]];Set[positroids`relativeChartOrientations[{transListA}],treeSignFix Signature[Ordering[{#2,#1}&@@@aChart]]Signature[Ordering[{#2,#1}&@@@refChart]]]],Times@@(positroids`relativeChartOrientations/@{{transListA},transListB})];

positroids`lexMin[{inputFaces__List},lexMin_:1]:=Block[{n=Max[Max[Flatten[{inputFaces}]],lexMin],min,remaining,faceList},faceList=Sort[Mod[#-lexMin+1,n,1]]&/@{inputFaces};min=faceList[[-1]];remaining=faceList[[1;;-2]];While[Length[remaining]>0,(min=If[OrderedQ[{min,remaining[[-1]]}],min,remaining[[-1]]];remaining=remaining[[1;;-2]];)];Sort[Mod[min+lexMin-1,n,1]]];

positroids`bridgeChainToFaceLabels[{\[Tau][a_,b_]}]:={List[b],List[a]};
positroids`bridgeChainToFaceLabels[{\[Tau][a_,b_],sequence__\[Tau]}]:=positroids`bridgeChainToFaceLabels[{\[Tau][a,b],sequence}]=Module[{perm=bridgeChainToPositroidLabel[{\[Tau][a,b],sequence}],inv,lower=positroids`bridgeChainToFaceLabels[{sequence}],n,new,changed,conjgQ,lexMin},n=Length[List@@perm];If[Not[MemberQ[Flatten@(List@@@{sequence}),a]],lower=Sort/@(Append[#,a]&/@lower)];conjgQ=Not[MemberQ[positroids`bridgeBoundaries[perm][[1,All,1]],{a,b}]];If[Not[conjgQ],(lexMin=Sort[positroids`lexMin[lower,b]/.Thread[Rule[#,Reverse[#]]]&@(Mod[(List@@perm)[[{a,b}]],n,1])];Prepend[lower,lexMin]),lower=(lower);lexMin=Sort[positroids`lexMin[lower,a]];Prepend[Sort/@(lower/.(Thread[Rule[#,Reverse[#]]]&@({a,b}))),Sort[(lexMin)]]]];

positroids`canonicalBridgeFaceLabels[\[Sigma][perm__Integer]]:=positroids`canonicalBridgeFaceLabels[\[Sigma][perm]]=positroids`bridgeChainToFaceLabels[positroids`bridgeChain[\[Sigma][perm]][[1]]];

positroids`lexicographicAtlas[\[Sigma][perm__Integer]]:=positroids`lexicographicAtlas[\[Sigma][perm]]=Block[{n=Length[{perm}],permList},permList=NestList[rotatePositroidLabel[-1],\[Sigma][perm],n-1];#1/.#2&@@@Transpose[{(positroids`bridgeChain[#][[1]]&/@permList),(Thread[Rule[Range[n],#]]&/@Partition[Range[n],n,1,1])}]];

positroids`orientedBoundarySigns[\[Sigma][perm__Integer]]:=positroids`orientedBoundarySigns[\[Sigma][perm]]=Block[{lexSigns=positroidAtlasOrientations[\[Sigma][perm]],bdy=positroidBoundaryInversions[\[Sigma][perm]],lChains=positroids`lexicographicAtlas[\[Sigma][perm]],invLists,d},d=Length[lChains[[1]]];invLists=(positroids`bridgeChainToInversions/@lChains);Function[{inv},Block[{pos=Flatten[Position[invLists[[inv[[2]]]],inv]][[-1]]},positroids`relativeChartOrientations[Drop[lChains[[inv[[2]]]],{pos}]]*lexSigns[[inv[[2]]]]*Power[-1,pos]]]/@(List@@@bdy)];

positroids`orientedBoundaries[\[Sigma][perm__Integer]]:=Transpose[{positroidBoundaries[\[Sigma][perm]],positroids`orientedBoundarySigns[\[Sigma][perm]]}];

positroids`orientedInverseBoundarySigns[\[Sigma][perm__Integer]]:=(Cases[positroids`orientedBoundaries[#],{\[Sigma][perm],sign_}:>sign][[1]]&/@positroidInverseBoundaries[\[Sigma][perm]]);

positroids`orientedInverseBoundaries[\[Sigma][perm__Integer]]:=Transpose[{positroidInverseBoundaries[\[Sigma][perm]],positroids`orientedInverseBoundarySigns[\[Sigma][perm]]}];

positroids`signedBoundaies[\[Sigma][perm__Integer]]:=Times@@@(positroids`orientedBoundaries[\[Sigma][perm]]);

positroids`signedInverseBoundaies[\[Sigma][perm__Integer]]:=Times@@@(positroids`orientedInverseBoundaries[\[Sigma][perm]]);


(* ::Subsection:: *)
(*Functional Relations from Oriented Homology*)


treeTools`functionTypes["K",11]="Functional Relations via Oriented Positroid Homology";
treeTools`functionNames["K",11]={
"positroidIdentities[\[Sigma][perm__]]","positroidTreeIdentities[\[Sigma][perm__]]",
"","numberOfIndependentSuperFunctions[n_,k_]"};


positroidIdentities[\[Sigma][perm__Integer]]/;(positroidDimension[\[Sigma][perm]]==2Length[{perm}]-4)&&nonVanishingPositroidQ[\[Sigma][perm]]:=Block[{possibleIds=positroidInverseBoundaries[\[Sigma][perm]]},Function[{plus,minus},If[MemberQ[plus[[All,1]],\[Sigma][perm]],{DeleteDuplicates[Prepend[plus[[All,1]],\[Sigma][perm]]],minus[[All,1]]},{DeleteDuplicates[Prepend[minus[[All,1]],\[Sigma][perm]]],plus[[All,1]]}]]@@@(Gather[#,#1[[2]]===#2[[2]]&]&/@((Select[#,nonVanishingPositroidQ[#[[1]]]&]&/@Select[positroids`orientedBoundaries/@possibleIds,MemberQ[#[[All,1]],\[Sigma][perm]]&])))];

positroidTreeIdentities[\[Sigma][perm__Integer]]/;(positroidDimension[\[Sigma][perm]]==2Length[{perm}]-4)&&treePositroidQ[\[Sigma][perm]]:=Block[{possibleIds=positroidInverseBoundaries[\[Sigma][perm]]},Function[{plus,minus},If[MemberQ[plus[[All,1]],\[Sigma][perm]],{DeleteDuplicates[Prepend[plus[[All,1]],\[Sigma][perm]]],minus[[All,1]]},{DeleteDuplicates[Prepend[minus[[All,1]],\[Sigma][perm]]],plus[[All,1]]}]]@@@(Gather[#,#1[[2]]===#2[[2]]&]&/@((Select[#,nonVanishingPositroidQ[#[[1]]]&]&/@Select[Select[positroids`orientedBoundaries/@possibleIds,MemberQ[#[[All,1]],\[Sigma][perm]]&],Max[positroidKinematicSupport/@#[[All,1]]]==1&])))];

numberOfIndependentSuperFunctions[n_,k_]:=Product[Binomial[n-j,4],{j,k}]/Product[Binomial[k-j+4,4],{j,k}];



(* ::Section:: *)
(*Evaluation and Kinematics*)


treeTools`functionTypes["L"]="Evaluation and Kinematic Data ";


(* ::Subsection:: *)
(*Global Variables for use in Evaluation*)


treeTools`functionTypes["L",1]="Global Variables Used for Evaluation";
treeTools`functionNames["L",1]={
"Ls","Lbs","Zs","","pList"};


(* ::Subsection:: *)
(*Specifying Kinematic Data for Use in Evaluation*)


treeTools`functionTypes["L",2]="Specifying Kinematic Data for Evaluation";
treeTools`functionNames["L",2]={
"useReferenceKinematics[n_]","useRandomKinematics[n_,realQ_:False,prec_:\[Infinity]]","",
"useSpinors[\[Lambda]_List,\[Lambda]b_List]","useTwistors[zs_List]"};


(* ::Subsubsection:: *)
(*Reference Kinematics*)


useReferenceKinematics[n_Integer]/;n>=4:=(treeTools`resetStoredKinematicEvaluations;Zs=Array[Binomial[#1-2+Floor[4#2/3],#1-1-#2+1]&,{n,4}];(*Zs=Transpose[Join[Transpose[Zs[[All,1;;2]]],Transpose[Zs[[RotateLeft[Range[n],2],3;;4]]]]];*)Ls=Zs[[All,1;;2]];Lbs=((Normal[SparseArray[Thread[Rule[#,(Det[Ls[[{##}]]]&@@@Partition[RotateLeft[#],2,1,1])/(Det[Ls[[#[[1;;2]]]]]*Det[Ls[[#[[2;;3]]]]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[All,3;;4]]);pList=TensorProduct@@@Transpose[{Ls,Lbs}];(*xList=Total[pList[[1;;Mod[#-1,Length[pList],1]]]]&/@Range[Length[pList]];*));

treeTools`referenceTwistorList=Function[{n},{1,Binomial[n,2],Binomial[n+2,5],Binomial[n+3,7]}]/@Range[50];


(* ::Subsubsection:: *)
(*Randomly Generated Kinematics*)


useRandomKinematics[3]:=(ClearAll[Zs];treeTools`resetStoredKinematicEvaluations;Block[{seeds=RandomInteger[{1,10},{3}]*Transpose[{{1,1,1},randomSubset[10,3]}],dual},seeds=Total[seeds[[1;;#]]]&/@Range[3];dual=Transpose[# NullSpace[Transpose[seeds]][[1]]&/@RandomInteger[{1,10},{2}]];{Ls,Lbs}=(Partition[{seeds,dual},2,1,1][[RandomInteger[{1,2}]]]);pList=TensorProduct@@@Transpose[{Ls,Lbs}];];)
useRandomKinematics[n_Integer]/;n>=4:=(treeTools`resetStoredKinematicEvaluations;Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,4},{n+6,1}],3][[5;;-3]];Ls=Zs[[All,1;;2]];Lbs=((Normal[SparseArray[Thread[Rule[#,(Det[Ls[[{##}]]]&@@@Partition[RotateLeft[#],2,1,1])/(Det[Ls[[#[[1;;2]]]]]*Det[Ls[[#[[2;;3]]]]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[All,3;;4]]);pList=TensorProduct@@@Transpose[{Ls,Lbs}];(*xList=Total[pList[[1;;Mod[#-1,Length[pList],1]]]]&/@Range[Length[pList]];*));

useRandomKinematics[n_,False]:=useRandomKinematics[n];
useRandomKinematics[n_,True,prec_:0]:=useSpinors[treeTools`generateRandomSpinorsReal[n,prec]];



(* ::Subsubsection:: *)
(*Specification of Kinematics*)


useSpinors[ls_List,lbs_List]/;MatrixQ[ls]&&MatrixQ[lbs]&&Length[ls]==Length[lbs]:=(treeTools`resetStoredKinematicEvaluations;Ls=ls;Lbs=lbs;pList=FullSimplify[TensorProduct@@@Transpose[{Ls,Lbs}]];(*xList=Total[pList[[1;;Mod[#-1,Length[pList],1]]]]&/@Range[Length[pList]];*)Zs=Join@@@Transpose[{Ls,(Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,Det[Ls[[{j,i}]]],0],{Length[Ls],Length[Ls]}]] . Lbs)}];);
useSpinors[{ls_List,lbs_List}]:=useSpinors[ls,lbs];

useTwistors[zs_List]/;Length[zs]>=4:=(treeTools`resetStoredKinematicEvaluations;Zs=zs;Ls=Zs[[All,1;;2]];Lbs=FullSimplify[((Normal[SparseArray[Thread[Rule[#,(Det[Ls[[{##}]]]&@@@Partition[RotateLeft[#],2,1,1])/(Det[Ls[[#[[1;;2]]]]]*Det[Ls[[#[[2;;3]]]]])]],Length[zs]]]&/@(RotateRight@Partition[Range[Length[zs]],3,1,1])) . Zs[[All,3;;4]])];pList=FullSimplify[TensorProduct@@@Transpose[{Ls,Lbs}]];(*xList=Total[pList[[1;;Mod[#-1,Length[pList],1]]]]&/@Range[Length[pList]];*));
useTwistors[zs__List]:=useTwistors[{zs}];



(* ::Subsection:: *)
(*Display of Globally-Specified Kinematic Data*)


treeTools`functionTypes["L",3]="Displaying Specified Kinematic Data";
treeTools`functionNames["L",3]={
"showSpinors","showTwistors","showMomenta","showMomentaComponents"};


showSpinors:=If[Length[Ls]==0,Print["No kinematic data has been specified. Try calling ",Style["useReferenceKinematics[]",Bold]," or ",Style["useRandomKinematics[]",Bold],"."],Grid[Join[{Join[{""},nice[\[Lambda][#]]&/@Range[Length[Ls]]]},Transpose@Join[Prepend[Style[#,FontFamily->Times,FontSize->14]&/@#&/@Ls,nice@{\[Lambda]["",1],\[Lambda]["",2]}]],{""&/@Range[Length[Ls]+1]},{Join[{""},nice[\[Lambda]b[#]]&/@Range[Length[Ls]]]},Transpose@Join[Prepend[Style[#,FontFamily->Times,FontSize->14]&/@#&/@Lbs,nice@{\[Lambda]b["",1],\[Lambda]b["",2]}]]],Frame->{None,None,{{{6,7},{2,Length[Ls]+1}}->True,{{2,3},{2,Length[Ls]+1}}->True}},Spacings->{0,0.2}]];

showTwistors:=If[Length[Zs]==0,Print["No kinematic data has been specified. Try calling ",Style["useReferenceKinematics[]",Bold]," or ",Style["useRandomKinematics[]",Bold],"."],TableForm[Transpose[Zs],TableHeadings->{{nice[\[Lambda]["",1]],nice[\[Lambda]["",2]],Superscript["\[Mu]",1],Superscript["\[Mu]",2]},(Subscript[z,#]&/@Range[Length[Zs]])},TableAlignments->Center]];

showMomenta:=If[Length[Ls]==0,Print["No kinematic data has been specified. Try calling ",Style["useReferenceKinematics[]",Bold]," or ",Style["useRandomKinematics[]",Bold],"."],TableForm[{nice/@(TensorProduct@@@Transpose[{Ls,Lbs}])},TableHeadings->{{},(nice[p/@Range[Length[Ls]]])},TableAlignments->Center]];

showMomentaComponents:=If[Length[Ls]==0,Print["No kinematic data has been specified. Try calling ",Style["useReferenceKinematics[]",Bold]," or ",Style["useRandomKinematics[]",Bold],"."],TableForm[Transpose@toFourComponentMomenta[Ls,Lbs],TableHeadings->{Superscript[p,ToString[#]]&/@Range[0,3],(Subsuperscript[p,#,"\[Mu]"]&/@Range[Length[Ls]])},TableAlignments->Center]];



(* ::Subsection:: *)
(*Generating Random Kinematics*)


treeTools`functionTypes["L",4]="Randomly Generating OnShell Kinematic Data";
treeTools`functionNames["L",4]={
"generateRandomSpinors[n_,realQ_:False,prec_:\[Infinity]]","generateRandomMomenta[n_,prec_:\[Infinity]]","generateRandomTwistors[n_]"};


generateRandomSpinors[n_Integer]/;n>=4:=Block[{ls=Function[{diffs},{1&/@Range[n],Total[diffs[[1;;#]]]&/@Range[Length[diffs]]}]@(RandomInteger[{1,20},{n}]),lPerp,lbs},lPerp=NullSpace[ls];RotateLeft/@Transpose/@{ls,RandomInteger[{1,20},{2,n-2}] . lPerp}];
generateRandomSpinors[n_Integer,True,prec_:0]:=treeTools`generateRandomSpinorsReal[n,prec];

generateRandomMomenta[n_Integer,prec_:0]/;n>=4:=TensorProduct@@@Transpose[treeTools`generateRandomSpinorsReal[n,prec]];

generateRandomTwistors[n_Integer]/;n>=4:=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,20},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+6,1}],3][[5;;-3]];


treeTools`generateRandomSpinorsReal[n_Integer,prec_:0]/;n>=4:=Module[{\[Alpha],\[Beta],\[Gamma],\[Delta]},Block[{out,seedLsLbs,net,netRules},seedLsLbs=Transpose[List[{#1,#2+I #3},{#1,#2-I #3}]&@@@({#1,2#2 #3,(#2^2-#3^2)}&@@@RandomInteger[{-10,10},{n-2,3}])];net=Total[TensorProduct@@@Transpose[seedLsLbs]];netRules=Thread[Rule[{\[Alpha],\[Beta],\[Gamma],\[Delta]},{net[[1,1]],1/2 (net[[1,2]]+net[[2,1]]),1/2 I (net[[1,2]]-net[[2,1]]),net[[2,2]]}]];out=List[Join[{{Sqrt[Abs[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]]], 0},{Sqrt[Abs[(\[Beta]^2 + \[Gamma]^2)/\[Delta]]],(((\[Beta] + I*\[Gamma]))/Sqrt[Abs[(\[Beta]^2 + \[Gamma]^2)/\[Delta]]])}},seedLsLbs[[1]]],Join[{{-Sqrt[Abs[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]]], 0},{-Sqrt[Abs[(\[Beta]^2 + \[Gamma]^2)/\[Delta]]],- (\[Beta] - I*\[Gamma])/Sqrt[Abs[(\[Beta]^2 + \[Gamma]^2)/\[Delta]]]}},seedLsLbs[[2]]]]/.netRules;If[prec===0,out,Quiet[N[out,prec]]]]];


(* ::Subsection:: *)
(*Maps Between Kinematic Variables*)


treeTools`functionTypes["L",5]="Mapping Between Different Kinematic Variables";
treeTools`functionNames["L",5]={
"fromMomentumToSpinors[pList_]","toFourComponentMomenta[pMat_]","",
"fromMomentumXToBiTwistor[xMat_]","fromBitwistorToMomentumX[{zA_,zB_}]"};


fromMomentumToSpinors[pMat_List]/;(Dimensions[pMat]==={2,2}):=Block[{testMat=Quiet[Chop[Quiet[N[explicify[0,pMat],500]],Power[10,-400]]]},If[Chop[Det[testMat],Power[10,-400]]!=0,Print["The momentum is not null."];pMat,Which[testMat[[1]]==={0,0},{{0,1},pMat[[2]]},pMat[[All,1]]==={0,0},{pMat[[All,2]],{0,1}},True,({{1,pMat[[2,1]]/pMat[[1,1]]},pMat[[1]]})]]];

toFourComponentMomenta[pMat_List]/;(Dimensions[pMat]==={2,2}):=If[Not[Chop[Quiet[N[Det[explicify[0,pMat]],400]],Power[10,-300]]==0],toFourComponentMomenta[TensorProduct@@pMat],1/2 {#1+#4,#2+#3,1/I (#3-#2),#1-#4}&@@Flatten[pMat]];
toFourComponentMomenta[\[Lambda]_List,\[Lambda]b_List]/;(Length/@{\[Lambda],\[Lambda]b}==={2,2}):=toFourComponentMomenta@(TensorProduct[\[Lambda],\[Lambda]b]);
toFourComponentMomenta[\[Lambda]_List,\[Lambda]b_List]/;SameQ@@(Length/@{\[Lambda],\[Lambda]b}):=toFourComponentMomenta@(TensorProduct@@@Transpose[{\[Lambda],\[Lambda]b}]);
toFourComponentMomenta[pMat_List]/;(Dimensions[pMat]==={Length[Ls],2,2}):=toFourComponentMomenta/@pMat;

fromMomentumXToBiTwistor[pMat_List]/;MatrixQ[pMat]&&Length[pMat]==2:={{1,0,-pMat[[2,1]],-pMat[[2,2]]},{0,1,pMat[[1,1]],pMat[[1,2]]}};

fromBiTwistorToMomentumX[zA_List,zB_List]/;Length[zA]==Length[zB]==4:=Module[{twoBracket=Det[{zA[[1;;2]],zB[[1;;2]]}]},If[twoBracket===0,{{inf,inf},{inf,inf}},(TensorProduct[zA[[1;;2]],zB[[3;;4]]]-TensorProduct[zB[[1;;2]],zA[[3;;4]]])/twoBracket]];
fromBiTwistorToMomentumX[{zA_,zB_}]:=fromBiTwistorToMomentumX[zA,zB];


(* ::Subsection:: *)
(*Evaluation of Analytic Expressions*)


treeTools`functionTypes["L",6]="Evaluation of Analytic Expressions";
treeTools`functionNames["L",6]={
"evaluate[exprn_]","evaluatePermuted[legOrdering_][exprn_]","",
"evaluateWithSpinors[\[Lambda]_List,\[Lambda]b_List][exprn_]","evaluateWithTwistors[zs_List][exprn_]"};


evaluate[exprn0_]:=Block[{exprn},exprn=(ReleaseHold[exprn0]/.{\[Sigma][x_Integer,y_Integer]:>\[Sigma][x]-\[Sigma][y]});Unprotect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,ss,\[Epsilon]p,\[Epsilon]m,superFunction];ClearAll[ab,sb,sab,asb,p,br,s,\[Lambda],\[Lambda]b,ss,\[Epsilon]p,\[Epsilon]m,abZs,superFunction];If[Not[MatrixQ[Ls]],(Block[{workingN=Max[Cases[Flatten[List[Cases[exprn,sb[x__]:>x,{0,\[Infinity]}],Cases[exprn,ab[x__]:>x,{0,\[Infinity]}],Cases[exprn,asb[x__]:>x,{0,\[Infinity]}],Cases[exprn,sab[x__]:>x,{0,\[Infinity]}],Cases[exprn,p[x__]:>x,{0,\[Infinity]}],Cases[exprn,s[x__]:>x,{0,\[Infinity]}]]],q_Integer,{0,\[Infinity]}]]},If[workingN<3,exprn,(Print["No kinematic data has been specified. Reference kinematics for ",workingN," particles have been used."];useReferenceKinematics[workingN];evaluate[ReleaseHold[exprn0]])]]),(If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],((Set@@@{{ab,treeTools`abNr[Length[Zs]]},{sb,treeTools`sbNr[Length[Zs]]},{asb,treeTools`asbNr[Length[Zs]]},{sab,treeTools`sabNr[Length[Zs]]},{br,treeTools`brNr[Length[Zs]]},{s,treeTools`sNr[Length[Zs]]},{\[Lambda],treeTools`\[Lambda]Nr[Length[Zs]]},{\[Lambda]b,treeTools`\[Lambda]bNr[Length[Zs]]},{\[Epsilon]p,treeTools`\[Epsilon]pNr[Length[Zs]]},{\[Epsilon]m,treeTools`\[Epsilon]mNr[Length[Zs]]},{ss,treeTools`ssNr[Length[Zs]]}})),(Set@@@{{ab,treeTools`abN},{sb,treeTools`sbN},{asb,treeTools`asbN},{sab,treeTools`sabN},{br,treeTools`brN},{s,treeTools`sN},{\[Lambda],treeTools`\[Lambda]N},{\[Lambda]b,treeTools`\[Lambda]bN},{\[Epsilon]p,treeTools`\[Epsilon]pN},{\[Epsilon]m,treeTools`\[Epsilon]mN},{ss,treeTools`ssN}})];(exprn=exprn;If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],(abZs[x___Integer]:=abZs[x]=Signature[Ordering[{x}]]treeTools`abZsNr[Length[Zs]][Sequence@@Sort[{x}]]),(abZs[x___Integer]:=abZs[x]=Signature[Ordering[{x}]]treeTools`abZsN[Sequence@@Sort[{x}]])];exprn=exprn;(*If[Zs===treeTools`referenceTwistorList[[1;;Length[Zs]]],Set[p,treeTools`pNr[Length[Zs]]],Set[p,treeTools`pN]];exprn=exprn;*)ClearAll[ab,sb,sab,asb,p,br,s,\[Lambda],\[Lambda]b,abZs,ss,\[Epsilon]p,\[Epsilon]m,superFunction];Protect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,ss,\[Epsilon]p,\[Epsilon]m,superFunction];If[Not[Not[TrueQ[storeKinematicEvaluationsQ]]],resetStoredKinematicEvaluations];If[Length[Cases[Variables[exprn],treeTools`abN[__]|treeTools`sbN[__]|treeTools`asbN[__]|treeTools`brN[__]|treeTools`sN[__]|abZs[__]|treeTools`abZsN[__]|treeTools`\[Lambda]N[__]|treeTools`\[Lambda]bN[__]|treeTools`abNr[_][__]|treeTools`sbNr[_][__]|treeTools`asbNr[_][__]|treeTools`brNr[_][__]|treeTools`sNr[_][__]|treeTools`abZsNr[_][__]|treeTools`\[Lambda]Nr[_][__]|treeTools`\[Lambda]bNr[_][__]|treeTools`ssNr[_][__]|treeTools`\[Epsilon]mNr[_][__]|treeTools`\[Epsilon]pNr[_][__]|treeTools`ssN[__]|treeTools`\[Epsilon]mN[__]|treeTools`\[Epsilon]pN[__]|error[__],{0,\[Infinity]}]]>0,exprn=(exprn/.Join[Rule@@@(Reverse/@{{ab,treeTools`abN},{sb,treeTools`sbN},{asb,treeTools`asbN},{sab,treeTools`sabN},{br,treeTools`brN},{s,treeTools`sN},{\[Lambda],treeTools`\[Lambda]N},{\[Lambda]b,treeTools`\[Lambda]bN},{ab,abZs},{\[Epsilon]p,treeTools`\[Epsilon]pN},{\[Epsilon]m,treeTools`\[Epsilon]mN},{ss,treeTools`ssN}}),Rule@@@(Reverse/@{{ab,treeTools`abNr[Length[Zs]]},{sb,treeTools`sbNr[Length[Zs]]},{asb,treeTools`asbNr[Length[Zs]]},{sab,treeTools`sabNr[Length[Zs]]},{br,treeTools`brNr[Length[Zs]]},{s,treeTools`sNr[Length[Zs]]},{\[Lambda],treeTools`\[Lambda]Nr[Length[Zs]]},{\[Lambda]b,treeTools`\[Lambda]bNr[Length[Zs]]},{ab,abZs},{\[Epsilon]p,treeTools`\[Epsilon]pNr[Length[Zs]]},{\[Epsilon]m,treeTools`\[Epsilon]mNr[Length[Zs]]},{ss,treeTools`ssNr[Length[Zs]]}})]);If[Count[exprn,error[__],{0,\[Infinity]}]>0,Print["Incorrectly specified kinematic function(s): ",DeleteDuplicates[Cases[exprn,error[head_,args_]:>nice[head@@args],{0,\[Infinity]}]]];(exprn/.{error[head_,args_]:>(head@@args)}/.Join[Rule@@@(Reverse/@{{ab,treeTools`abN},{sb,treeTools`sbN},{asb,treeTools`asbN},{sab,treeTools`sabN},{br,treeTools`brN},{s,treeTools`sN},{\[Lambda],treeTools`\[Lambda]N},{\[Lambda]b,treeTools`\[Lambda]bN}}),Rule@@@(Reverse/@{{ab,treeTools`abNr[Length[Zs]]},{sb,treeTools`sbNr[Length[Zs]]},{asb,treeTools`asbNr[Length[Zs]]},{sab,treeTools`sabNr[Length[Zs]]},{br,treeTools`brNr[Length[Zs]]},{s,treeTools`sNr[Length[Zs]]},{\[Lambda],treeTools`\[Lambda]Nr[Length[Zs]]},{\[Lambda]b,treeTools`\[Lambda]bNr[Length[Zs]]}})]),Block[{workingN=Max[Cases[Flatten[List[Cases[exprn0,sb[x__]:>x,{0,\[Infinity]}],Cases[exprn0,ab[x__]:>x,{0,\[Infinity]}],Cases[exprn0,asb[x__]:>x,{0,\[Infinity]}],Cases[exprn0,sab[x__]:>x,{0,\[Infinity]}],Cases[exprn0,p[x__]:>x,{0,\[Infinity]}],Cases[exprn0,s[x__]:>x,{0,\[Infinity]}],Cases[exprn0,\[Epsilon]p[x__]:>x,{0,\[Infinity]}],Cases[exprn0,\[Epsilon]m[x__]:>x,{0,\[Infinity]}],Cases[exprn0,ss[x__]:>x,{0,\[Infinity]}]]],q_Integer,{0,\[Infinity]}]]},If[workingN<3||workingN>30||Count[exprn0,\[Epsilon][y_],{0,\[Infinity]}]>0,exprn,(Print["Insufficient kinematic data has been specified. Reference kinematics for ",workingN," particles have been used."];evaluateWithTwistors[treeTools`referenceTwistorList[[1;;workingN]]][ReleaseHold[exprn0]])]]],exprn]))]];SetAttributes[evaluate,HoldFirst];

evaluatePermuted[perm_List][exprn0_]:=If[perm===Sort[perm],evaluate[exprn0],If[(Length[DeleteDuplicates[perm]]==Length[perm]<=Length[Ls])&&(Max[Abs[perm]]<=Length[Ls]),Block[{exprn,evalRules,rotate=Thread[Rule[Sort[perm],perm]],permZs},Unprotect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,ss,\[Epsilon]p,\[Epsilon]m,superFunction];ClearAll[ab,sb,sab,asb,p,br,s,\[Lambda],\[Lambda]b,abZs,superFunction,ss,\[Epsilon]p,\[Epsilon]m];permZs=treeTools`zPerm[Range[Length[Ls]]/.rotate];exprn=(ReleaseHold[exprn0]);\[Epsilon]p[x_Integer]:=treeTools`\[Epsilon]pN[(x)/.rotate];\[Epsilon]m[x_Integer]:=treeTools`\[Epsilon]mN[(x)/.rotate];ss[x___]:=treeTools`ssN@@({x}/.rotate);ab[x___]:=ab[x]=treeTools`abN@@({x}/.rotate);sb[x___]:=sb[x]=treeTools`sbN@@({x}/.rotate);asb[x___]:=asb[x]=treeTools`asbN@@({x}/.rotate);sab[x___]:=sab[x]=treeTools`sabN@@({x}/.rotate);br[x___]:=br[x]=treeTools`brN@@({x}/.rotate);s[x___]:=s[x]=treeTools`sN@@Sort[({x}/.rotate)];\[Lambda][x_,y___]:=\[Lambda][x,y]=treeTools`\[Lambda]N[(x/.rotate),y];\[Lambda]b[x_,y___]:=\[Lambda]b[x,y]=treeTools`\[Lambda]bN[(x/.rotate),y];exprn=exprn;abZs[x__Integer]:=If[Not[OrderedQ[{x}]],Signature[Ordering[{x}]]abZs@@Sort[{x}],(abZs[x]=Det[permZs[[{x}/.Reverse/@rotate]]])];exprn=(exprn/.{superFunction[fcn_,cMat_]:>superFunction[ fcn,cMat[[All,Ordering@(Range[Length[cMat[[1]]]]/.rotate)]]]}/.{colorFactor[x__]:>colorFactor@@({x}/.rotate)});ClearAll[ab,sb,sab,asb,p,br,s,\[Lambda],\[Lambda]b,abZs,superFunction,ss,\[Epsilon]p,\[Epsilon]m];Protect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,superFunction,ss,\[Epsilon]p,\[Epsilon]m];exprn]]];SetAttributes[evaluatePermuted,HoldRest];

evaluateWithSpinors[ls_List,lbs_List][exprn_]:=evaluateWithSpinors[{ls,lbs}][exprn];
evaluateWithSpinors[{ls_List,lbs_List}][exprn0_]:=Block[{exprn,evalRules,pList=TensorProduct@@@Transpose[{ls,lbs}],Ls=ls,Lbs=lbs,zs=Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,Det[ls[[{j,i}]]],0],{Length[ls],Length[ls]}]]},Unprotect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,superFunction,ss,\[Epsilon]p,\[Epsilon]m];ClearAll[p,br,s,f,ab,sb,sab,asb,\[Lambda],\[Lambda]b,superFunction,ss,\[Epsilon]p,\[Epsilon]m];zs=Join@@@Transpose[{ls,zs . lbs}];evalRules={p[x___]:>Total[pList[[{x}]]],x[y_]:>Total[pList[[1;;Mod[y-1,Length[pList],1]]]]};exprn=ReleaseHold[exprn0];br[args__]:=Block[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.evalRules)},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];ss[x_,y_]:=Block[{args={x,y}/.({\[Epsilon]p[q_Integer]:>TensorProduct[{-1,1},Lbs[[q]]]/Det[{{-1,1},Ls[[q]]}],\[Epsilon]m[q_Integer]:>TensorProduct[Ls[[q]],{-1,1}]/Det[{{-1,1},Lbs[[q]]}],p[q_Integer]:>TensorProduct[Ls[[q]],Lbs[[q]]]})},If[And@@MatrixQ/@args,Det[Total[args]],error[ss,{x,y}]]];s[x__Integer]:=Det[Total[pList[[Flatten[List@@@{x}]]]]];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[{B},2]/.evalRules)]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];ab[x1_Integer,x2_Integer]:=ab[x1,x2]=Det[Ls[[{x1,x2}]]];ab[x1_Integer,x2_Integer,y__Integer]:=If[Not[OrderedQ[{x1,x2,y}]],Signature[Ordering[{x1,x2,y}]]ab@@Sort[{x1,x2,y}],(ab[x1,x2,y]=Det[zs[[{x1,x2,y}]]])];sb[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[{B},2]/.evalRules)]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sb[x1_Integer,x2_Integer]:=sb[x1,x2]=Det[Lbs[[{x1,x2}]]];\[Lambda][x__]:=Ls[[x]];\[Lambda]b[x__]:=Lbs[[x]];exprn=(exprn/.evalRules);ClearAll[p,br,s,f,ab,sb,sab,asb,\[Lambda],\[Lambda]b,superFunction,ss,\[Epsilon]p,\[Epsilon]m];Protect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,superFunction,ss,\[Epsilon]p,\[Epsilon]m];exprn];SetAttributes[evaluateWithSpinors,HoldRest];

evaluateWithTwistors[zs_List][exprn0_]:=Block[{exprn,evalRules,pList,Ls,Lbs},Ls=zs[[All,1;;2]];Lbs=((Normal[SparseArray[Thread[Rule[#,(Det[Ls[[{##}]]]&@@@Partition[RotateLeft[#],2,1,1])/(Det[Ls[[#[[1;;2]]]]]*Det[Ls[[#[[2;;3]]]]])]],Length[zs]]]&/@(RotateRight@Partition[Range[Length[zs]],3,1,1])) . zs[[All,3;;4]]);pList=TensorProduct@@@Transpose[{Ls,Lbs}];Unprotect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,superFunction];ClearAll[p,br,s,f,ab,sb,sab,asb,\[Lambda],\[Lambda]b];(evalRules={p[x___]:>Total[pList[[{x}]]],x[y_]:>Total[pList[[1;;Mod[y-1,Length[pList],1]]]]};exprn=ReleaseHold[exprn0];br[args__]:=Block[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.evalRules)},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];s[x__Integer]:=Det[Total[pList[[Flatten[List@@@{x}]]]]];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[{B},2]/.evalRules)]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];ab[x1_Integer,x2_Integer]:=ab[x1,x2]=Det[Ls[[{x1,x2}]]];ab[x1_Integer,x2_Integer,y__Integer]:=If[Not[OrderedQ[{x1,x2,y}]],Signature[Ordering[{x1,x2,y}]]ab@@Sort[{x1,x2,y}],(ab[x1,x2,y]=Det[zs[[{x1,x2,y}]]])];sb[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[{B},2]/.evalRules)]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.evalRules)]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sb[x1_Integer,x2_Integer]:=sb[x1,x2]=Det[Lbs[[{x1,x2}]]];\[Lambda][x__]:=Ls[[x]];\[Lambda]b[x__]:=Lbs[[x]];exprn=(exprn/.evalRules);ClearAll[p,br,s,f,ab,sb,sab,asb,\[Lambda],\[Lambda]b];Protect[ab,asb,sab,br,s,cap,p,\[Lambda],\[Lambda]b,abZs,superFunction];exprn)];SetAttributes[evaluateWithTwistors,HoldRest];


(* ::Subsubsection:: *)
(*Internal: Evaluation Behind-the-Scenes*)


storeKinematicEvaluationsQ=True;

treeTools`resetStoredKinematicEvaluations:=(ClearAll[treeTools`pN,treeTools`abN,treeTools`sbN,treeTools`asbN,treeTools`sabN,treeTools`sN,treeTools`brN,treeTools`\[Lambda]N,treeTools`\[Lambda]bN,treeTools`zPerm,treeTools`abZsN,treeTools`\[Epsilon]pN,treeTools`\[Epsilon]mN,treeTools`ssN,treeTools`scatteringEquationSolutionsN];treeTools`zPerm[perm_List]/;(Length[perm]<=Length[Ls]):=treeTools`zPerm[perm]=If[(Length[DeleteDuplicates[perm]]==Length[perm])&&Max[Abs[perm]]<=Length[Ls],Join@@@Transpose[{Ls[[perm]],(Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,Det[Ls[[perm[[{j,i}]]]]],0],{Length[perm],Length[perm]}]] . (Lbs[[perm]]))}]];treeTools`\[Lambda]N[x__Integer]/;({x}[[1]]<=Length[Ls]):=treeTools`\[Lambda]N[x]=Ls[[x]];treeTools`\[Lambda]bN[x__Integer]/;({x}[[1]]<=Length[Lbs]):=treeTools`\[Lambda]bN[x]=Lbs[[x]];treeTools`pN[]={{0,0},{0,0}};treeTools`pN[x_Integer]/;(Abs[x]<=Length[Ls]):=(treeTools`pN[x]=TensorProduct[Ls[[x]],Lbs[[x]]]);treeTools`pN[x__Integer]/;(Max[Abs[{x}]]<=Length[Ls]):=If[Not[OrderedQ[{x}]],treeTools`pN@@Sort[{x}],(treeTools`pN[x]=Total[treeTools`pN/@{x}])];treeTools`sN[x__Integer]/;(Max[Abs[{x}]]<=Length[Ls]):=If[Not[OrderedQ[{x}]],treeTools`sN@@Sort[{x}],(treeTools`sN[x]=Det[treeTools`pN[x]])];treeTools`\[Epsilon]pN[x_Integer]/;(x<=Length[Ls]):=treeTools`\[Epsilon]pN[x]=TensorProduct[{-1,1},Lbs[[x]]]/Det[{{-1,1},Ls[[x]]}];treeTools`\[Epsilon]mN[x_Integer]/;(x<=Length[Ls]):=treeTools`\[Epsilon]mN[x]=TensorProduct[Ls[[x]],{-1,1}]/Det[{{-1,1},Lbs[[x]]}];treeTools`ssN[x_,y_]/;And[MatrixQ[x],MatrixQ[y]]:=treeTools`ssN[x,y]=Det[x+y];treeTools`ssN[x_,p[y__Integer]]/;(0<=Max[{y}]<=Length[Ls])&&MatrixQ[x]:=treeTools`ssN[x,p[y]]=Det[x+treeTools`pN[y]];treeTools`ssN[p[y__Integer],x_]/;(0<=Max[{y}]<=Length[Ls])&&MatrixQ[x]:=treeTools`ssN[p[y],x]=Det[x+treeTools`pN[y]];treeTools`ssN[p[y__Integer],p[x__Integer]]/;(0<=Max[{y,x}]<=Length[Ls])&&MatrixQ[x]:=treeTools`ssN[p[y],p[x]]=Det[treeTools`pN[y]+treeTools`pN[y]];treeTools`brN[args__p]:=treeTools`brN[args]=Module[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.{p[x___]:>treeTools`pN[x]})},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];treeTools`abN[x_Integer,y_Integer]/;(Max[Abs[{x,y}]]<=Length[Ls]):=If[Not[OrderedQ[{x,y}]],-treeTools`abN[y,x],(treeTools`abN[x,y]=Det[Ls[[{x,y}]]])];treeTools`abN[x_Integer,y_Integer,z__Integer]:=treeTools`abN[x,y,z]=If[Length[DeleteDuplicates[{x,y,z}]]<4,0,abZs[x,y,z]];treeTools`abZsN[x___Integer]/;(Max[Abs[{x}]]<=Length[Zs]):=If[Not[OrderedQ[{x}]],Signature[Ordering[{x}]]treeTools`abZsN@@Sort[{x}],(treeTools`abZsN[x]=Det[Zs[[{x},1;;Length[{x}]]]])];treeTools`abN[x___,cap[y_,z_,q___],w___]:=treeTools`abN[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(treeTools`abN[x,#,w]&/@y) . ((treeTools`abN@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((treeTools`abN[x,#1,#2,w]treeTools`abN@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];treeTools`abN[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{argList={B}/.{p[x___]:>treeTools`pN[x]}},If[Count[argList,p[___],{0,\[Infinity]}]>0||(Max[Abs[{a,c}]]>Length[Ls])||(Not[And@@(MatrixQ/@argList)]),error2[ab,{a,B,c}],(treeTools`abN[a,B,c]=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[argList,2])]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))])]];treeTools`asbN[a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{argList=({B}/.{p[x___]:>treeTools`pN[x]})},If[Count[argList,p[___],{0,\[Infinity]}]>0||(Max[Abs[{a,c}]]>Length[Ls])||(Not[And@@(MatrixQ/@argList)]),error2[asb,{a,B,c}],(treeTools`asbN[a,B,c]=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[argList,{{0,0},{0,0}}],2])]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))])]];treeTools`sbN[x_Integer,y_Integer]/;(Max[Abs[{x,y}]]<=Length[Lbs]):=If[Not[OrderedQ[{x,y}]],-treeTools`sbN[y,x],(treeTools`sbN[x,y]=Det[Lbs[[{x,y}]]])];treeTools`sbN[a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Block[{argList={B}/.{p[x___]:>treeTools`pN[x]}},If[Count[argList,p[___],{0,\[Infinity]}]>0||(Max[Abs[{a,c}]]>Length[Lbs])||(Not[And@@(MatrixQ/@argList)]),error2[sb,{a,B,c}],(treeTools`sbN[a,B,c]=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[argList,2])]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))])]];treeTools`sabN[a_,B___,c_]:=treeTools`asbN[c,Sequence@@Reverse[{B}],a];treeTools`abN[a_,B__,c_]/;(OddQ[Length[{B}]]):=error[ab,{a,B,c}];treeTools`sbN[a_,B__,c_]/;(OddQ[Length[{B}]]):=error[sb,{a,B,c}];treeTools`asbN[a_,B__,c_]/;(EvenQ[Length[{B}]]):=error[asb,{a,B,c}];);
treeTools`resetStoredKinematicEvaluations;

treeTools`clearAllStoredKinematicEvaluations:=((ClearAll[treeTools`pNr,treeTools`abNr,treeTools`sbNr,treeTools`asbNr,treeTools`sabNr,treeTools`sNr,treeTools`\[Lambda]Nr,treeTools`\[Lambda]bNr,treeTools`zPermNr,treeTools`abZsNr,treeTools`brNr,treeTools`ssNr,treeTools`\[Epsilon]pNr,treeTools`\[Epsilon]mNr,treeTools`scatteringEquationSolutionsN];treeTools`zPermNr[n_Integer][perm_List]/;(Length[perm]<=Length[Ls]):=treeTools`zPermNr[n][perm]=If[(Length[DeleteDuplicates[perm]]==Length[perm])&&Max[Abs[perm]]<=Length[Ls],Join@@@Transpose[{Ls[[perm]],(Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,Det[Ls[[perm[[{j,i}]]]]],0],{Length[perm],Length[perm]}]] . (Lbs[[perm]]))}]];treeTools`\[Lambda]Nr[n_Integer][x__Integer]/;({x}[[1]]<=Length[Ls]):=treeTools`\[Lambda]Nr[n][x]=Ls[[x]];treeTools`\[Lambda]bNr[n_Integer][x__Integer]/;({x}[[1]]<=Length[Lbs]):=treeTools`\[Lambda]bNr[n][x]=Lbs[[x]];treeTools`pNr[n_Integer][]={{0,0},{0,0}};treeTools`pNr[n_Integer][x_Integer]/;(Abs[x]<=Length[Ls]):=(treeTools`pNr[n][x]=TensorProduct[Ls[[x]],Lbs[[x]]]);treeTools`pNr[n_Integer][x__Integer]/;(Max[Abs[{x}]]<=Length[Ls]):=If[Not[OrderedQ[{x}]],treeTools`pNr[n]@@Sort[{x}],(treeTools`pNr[n][x]=Total[treeTools`pNr[n]/@{x}])];treeTools`\[Epsilon]pNr[n_Integer][x_Integer]/;(x<=Length[Ls]):=treeTools`\[Epsilon]pNr[n][x]=TensorProduct[{-1,1},Lbs[[x]]]/Det[{{-1,1},Ls[[x]]}];treeTools`\[Epsilon]mNr[n_Integer][x_Integer]/;(x<=Length[Ls]):=treeTools`\[Epsilon]mNr[n][x]=TensorProduct[Ls[[x]],{-1,1}]/Det[{{-1,1},Lbs[[x]]}];treeTools`ssNr[n_Integer][x_?MatrixQ,y_?MatrixQ]:=treeTools`ssNr[n][x,y]=Det[x+y];treeTools`ssNr[n_Integer][x_?MatrixQ,p[y__Integer]]/;0<=Max[{y}]<=Length[Ls]:=treeTools`ssNr[n][x,p[y]]=Det[x+treeTools`pNr[n][y]];treeTools`ssNr[n_Integer][p[y__Integer],x_?MatrixQ]/;0<=Max[{y}]<=Length[Ls]:=treeTools`ssNr[n][p[y],x]=Det[x+treeTools`pNr[n][y]];treeTools`ssNr[n_Integer][p[y__Integer],p[x__Integer]]/;0<=Max[{x,y}]<=Length[Ls]:=treeTools`ssNr[n][p[y],p[x]]=Det[treeTools`pNr[n][x]+treeTools`pNr[n][y]];treeTools`sNr[n_Integer][x__Integer]/;(Max[Abs[{x}]]<=Length[Ls]):=If[Not[OrderedQ[{x}]],treeTools`sNr[n]@@Sort[{x}],(treeTools`sNr[n][x]=Det[treeTools`pNr[n][x]])];treeTools`abNr[n_Integer][x_Integer,y_Integer]/;(Max[Abs[{x,y}]]<=Length[Ls]):=If[Not[OrderedQ[{x,y}]],-treeTools`abNr[Length[Zs]][y,x],(treeTools`abNr[Length[Zs]][x,y]=Det[Ls[[{x,y}]]])];treeTools`abNr[n_Integer][x_Integer,y_Integer,z__Integer]:=If[Not[OrderedQ[{x,y,z}]],Signature[Ordering[{x,y,z}]]treeTools`abNr[n]@@Sort[{x,y,z}],(treeTools`abNr[n][x,y,z]=If[Length[DeleteDuplicates[{x,y,z}]]<4,0,abZs[x,y,z]])];treeTools`abZsNr[n_Integer][x___Integer]/;(Max[Abs[{x}]]<=Length[Zs]):=If[Not[OrderedQ[{x}]],Signature[Ordering[{x}]]treeTools`abZsNr[n]@@Sort[{x}],(treeTools`abZsNr[n][x]=Det[Zs[[{x},1;;Length[{x}]]]])];treeTools`brNr[n_Integer][args__]:=treeTools`brNr[n][args]=Module[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.{p[x___]:>treeTools`pNr[n][x]})},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];treeTools`abNr[n_Integer][x___,cap[y_,z_,q___],w___]:=treeTools`abNr[n][x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(treeTools`abNr[n][x,#,w]&/@y) . ((treeTools`abNr[n]@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((treeTools`abNr[n][x,#1,#2,w]treeTools`abNr[n]@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];treeTools`abNr[n_Integer][a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Module[{argList={B}/.{p[x___]:>treeTools`pNr[n]@@Sort[{x}]}},If[Count[argList,p[___],{0,\[Infinity]}]>0||(Max[Abs[{a,c}]]>Length[Ls])||(Not[And@@(MatrixQ/@argList)]),error[ab,{a,B,c}],(treeTools`abNr[n][a,B,c]=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[argList,2])]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))])]];treeTools`asbNr[n_Integer][a_Integer,B__p,c_Integer]/;OddQ[Length[{B}]]:=Module[{argList=({B}/.{p[x___]:>treeTools`pNr[n]@@Sort[{x}]})},If[Count[argList,p[___],{0,\[Infinity]}]>0||(Max[Abs[{a,c}]]>Length[Ls])||(Not[And@@(MatrixQ/@argList)]),error[asb,{a,B,c}],(treeTools`asbNr[n][a,B,c]=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[argList,{{0,0},{0,0}}],2])]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))])]];treeTools`sbNr[n_Integer][x_Integer,y_Integer]/;(Max[Abs[{x,y}]]<=Length[Lbs]):=If[Not[OrderedQ[{x,y}]],-treeTools`sbNr[n][y,x],(treeTools`sbNr[n][x,y]=Det[Lbs[[{x,y}]]])];treeTools`sbNr[n_Integer][a_Integer,B__p,c_Integer]/;EvenQ[Length[{B}]]:=Block[{argList={B}/.{p[x___]:>treeTools`pNr[n]@@Sort[{x}]}},If[Count[argList,p[___],{0,\[Infinity]}]>0||(Max[Abs[{a,c}]]>Length[Lbs])||(Not[And@@(MatrixQ/@argList)]),error[sb,{a,B,c}],(treeTools`sbNr[n][a,B,c]=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[argList,2])]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))])]];treeTools`sabNr[n_Integer][a_,B__,c_]:=treeTools`asbNr[n][c,Sequence@@Reverse[{B}],a];treeTools`abNr[n_Integer][a_,B__,c_]/;(OddQ[Length[{B}]]):=error[ab,{a,B,c}];treeTools`sbNr[n_Integer][a_,B__,c_]/;(OddQ[Length[{B}]]):=error[sb,{a,B,c}];treeTools`asbNr[n_Integer][a_,B__,c_]/;(EvenQ[Length[{B}]]):=error[asb,{a,B,c}];);treeTools`resetStoredKinematicEvaluations;);
treeTools`clearAllStoredKinematicEvaluations;


(* ::Subsection:: *)
(*Modifications of Kinematics: Shifts etc.*)


treeTools`functionTypes["L",7]="Modifications of Kinematic Data";
treeTools`functionNames["L",7]={
"bcfwShiftSpinors[{a_,b_}]","",
"inverseSoftSpinors[newLegs__]"};


(* ::Subsubsection:: *)
(*BCFW Shifted Spinors*)


bcfwShiftSpinors[a_Integer,b_Integer]/;a<=Length[Ls]&&b<=Length[Ls]&&Not[SameQ@@Mod[{a,b},Length[Ls]]]:={ReplacePart[Ls,{b->Ls[[b]]+\[Alpha] Ls[[a]]}],ReplacePart[Lbs,{a->Lbs[[a]]-\[Alpha] Lbs[[b]]}]};
bcfwShiftSpinors[{a_Integer,b_Integer}]:=bcfwShiftSpinors[a,b];


(* ::Subsubsection:: *)
(*Inverse Soft Spinors*)


inverseSoftSpinors[slot_Integer,{ls_List,lbs_List}]/;1<=slot<=(Length[ls]+1):=Block[{n=Length[ls],l,lb},{l,lb}=RandomInteger[{1,20},{2,2}];{Insert[ReplacePart[ls,{Mod[slot-1,n,1]->ls[[Mod[slot-1,n,1]]]-\[Epsilon] l Det[{lbs[[Mod[slot,n,1]]],lb}]/Det[lbs[[Mod[{slot,slot-1},n,1]]]],Mod[slot,n,1]->ls[[Mod[slot,n,1]]]+\[Epsilon] l Det[{lbs[[Mod[slot-1,n,1]]],lb}]/Det[lbs[[Mod[{slot,slot-1},n,1]]]]}],\[Epsilon] l,slot],Insert[lbs,lb,slot]}];
inverseSoftSpinors[slot_Integer,{ls_List,lbs_List}]/;-1>=slot>=-(Length[ls]+1):=Block[{n=Length[ls],l,lb},{l,lb}=RandomInteger[{1,20},{2,2}];{Insert[ls,l,-slot],Insert[ReplacePart[lbs,{Mod[-slot-1,n,1]->lbs[[Mod[-slot-1,n,1]]]-\[Epsilon] lb Det[{ls[[Mod[-slot,n,1]]],l}]/Det[ls[[Mod[{-slot,-slot-1},n,1]]]],Mod[-slot,n,1]->lbs[[Mod[-slot,n,1]]]+\[Epsilon] lb Det[{ls[[Mod[-slot-1,n,1]]],l}]/Det[ls[[Mod[{-slot,-slot-1},n,1]]]]}],\[Epsilon] lb,-slot]}];
inverseSoftSpinors[slot_]:=inverseSoftSpinors[slot,{Ls,Lbs}];
inverseSoftSpinors[{slotList_Integer},{ls_List,lbs_List}]:=(inverseSoftSpinors[slotList,{ls,lbs}]/.\[Epsilon]->Symbol[StringJoin["\[Epsilon]"<>ToString[Length[{slotList}]]]]);
inverseSoftSpinors[{slotList__Integer,lastSlot_Integer},{ls_List,lbs_List}]:=inverseSoftSpinors[{slotList},(inverseSoftSpinors[lastSlot,{ls,lbs}]/.\[Epsilon]->Symbol[StringJoin["\[Epsilon]"<>ToString[Length[{slotList}]+1]]])];


(* ::Section:: *)
(*About the Package*)


treeTools`functionTypes["M"]="Information and Syntax for Using Package";


(* ::Subsection:: *)
(*Listing Functions*)


treeTools`functionTypes["M",1]="Information about the Package";
treeTools`functionNames["M",1]={
"protectedSymbolList","symbolsAndFunctionHeads","",
"definedFunctionCategories[]","definedFunctionCategories[section_]","definedFunctionCategories[sec_,subsection_]"};


ClearAll[protectedSymbolList,symbolsAndFunctionHeads,treeTools`definedFunctionsList];


protectedSymbolList:=protectedSymbolList=DeleteDuplicates[DeleteCases[Join@@treeTools`symbolsAndFunctionHeads[[1]],""]];

symbolsAndFunctionHeads:=symbolsAndFunctionHeads=Sort[DeleteDuplicates[DeleteCases[Join@@(Join@@treeTools`symbolsAndFunctionHeads),""]]]/.Append[(#->Style[#,Darker[Blue],Bold]&/@protectedSymbolList),x_String:>Style[x,Bold]];

definedFunctionCategories[]:=Grid[Transpose[{Style[#<>". ",FontFamily->"Times",FontSize->24,Bold]&/@(treeTools`functionGroupings),Style[#,FontFamily->"Times",Darker@Red,FontSize->24,Bold]&/@#}]&@treeTools`definedFunctionsList[[1,All,1,1,1]],Alignment->Left];

definedFunctionCategories[x_]/;MemberQ[Join[treeTools`functionGroupings,Symbol/@treeTools`functionGroupings],x]:=definedFunctionCategories[x]=Module[{no=Flatten[Position[treeTools`functionGroupings,ToString[x]]][[1]]},Grid[Prepend[Transpose[{Row[{Style[ToString[x]<>".",FontFamily->"Times",FontSize->16,Bold],#}]&/@(Style[ToString[#],FontFamily->"Times",FontSize->16,Bold]&/@Range[Length[#]]),Row[{"  ",Style[#,FontFamily->"Times",Darker@Blue,FontSize->20,Bold]}]&/@#}]&@(treeTools`definedFunctionsList[[1,no,1,2,1,All,1,1,1]]),definedFunctionCategories[][[1,no]]],Alignment->Left]];

definedFunctionCategories[x_,b_Integer]/;MemberQ[Join[treeTools`functionGroupings,Symbol/@treeTools`functionGroupings],x]:=definedFunctionCategories[x,b]=Module[{a=Flatten[Position[treeTools`functionGroupings,ToString[x]]][[1]]},If[b>Length[treeTools`definedFunctionsList[[1,a,1,2,1]]],"",Column[{Grid[{definedFunctionCategories[x][[1,1]],definedFunctionCategories[x][[1,b+1]]},Alignment->Left],Column[Row[{"      ",#}]&/@(Join@@treeTools`definedFunctionsList[[1,a,1,2,1,b,1,2,1,All,1]]//.{{q___,"","",r___}:>{q,"",r},{q___,""}:>{q}}),Alignment->Left]},Alignment->Left]]];

definedFunctionCategories[x_Integer,q___]/;MemberQ[Range[Length[treeTools`functionGroupings]],x]:=definedFunctionCategories[treeTools`functionGroupings[[x]],q];







treeTools`definedFunctionsList:=treeTools`definedFunctionsList=Column[Column[{#[[1]],Column[(Function[{data},Column[{data[[1]],Row[Column[#,Alignment->Left]&/@(Function[{list},Module[{breaks=Prepend[Append[Flatten[Position[list,""]],Length[list]+1],0],new,lens},new=list[[#1+1;;#2-1]]&@@@Partition[breaks,2,1];new=(new//.{{x___,{y__},{z__},w___}/;Length[{y,z}]<=6:>{x,{y,"",z},w}});new=Join@@(If[Length[#]>7,PadRight[#,If[Length[new]==1,Length[new[[1]]]-Count[new[[1]],"",{0,\[Infinity]}]+1,7],""]&/@Partition[#,7,7,1,{}],{PadRight[#,7,""]}]&/@new);If[Length[new]==1,((new[[{1}]]//.{{x___,"",""}:>{x,""}})),new]]]@data[[2;;-1]]),Spacer[1]]},Alignment->{Left,Center}]]/@#[[2;;-1]])]},Alignment->Left]&/@(Prepend[(Prepend[#2,#1]&@@@#2),#1]&@@@Prepend[Function[{head,range},{Style[treeTools`functionTypes[head],FontFamily->"Times",Bold,FontSize->32,Darker@Red],({Style[treeTools`functionTypes[head,#],FontFamily->"Times",Bold,Italic,FontSize->26,Darker@Blue],(treeTools`formatFunctionName/@treeTools`functionNames[head,#])}&/@Range[range])}]@@@(treeTools`functionSections[[2;;-1]]),{Style[treeTools`functionTypes["A"],FontFamily->"Times",Bold,FontSize->32,Darker@Red],({Style[treeTools`functionTypes["A",#],FontFamily->"Times",Bold,Italic,FontSize->26,Darker@Blue],(treeTools`formatFunctionName[#,True]&/@treeTools`functionNames["A",#])})&/@Range[5]}])];
treeTools`functionGroupings:=Select[DownValues[treeTools`functionTypes][[All,1,1,-1]],Head[#]==String&];
treeTools`functionSections:=Module[{dv=DownValues[treeTools`functionTypes][[All,1,1,1]]},({#,Count[dv,#]-1}&/@DeleteDuplicates[dv])];



treeTools`symbolsAndFunctionHeads:=Function[{head,range},StringJoin@@@#&/@((Characters/@#&/@(treeTools`functionNames[head,#]&/@Range[range]))//.{a___,"[",b___}:>{a})]@@@(treeTools`functionSections);

treeTools`formatFunctionName["",protectedQ_:False]:="";
treeTools`formatFunctionName[name_String,protectedQ_:False]:=Module[{blackList=Characters/@{"Ls","Zs","colorDressedYMampSeeds","colorDressedYMamp","localCovariantPartialYMamp","localCovariantColoredYMamp","localCovariantGRamp","colorFactorToTracesRule","colorFactorReductionRule","False","True","Integer"},blueList=Characters/@{"\[Xi]","superFunction","colorFactor","\[Sigma]","amp","\[Lambda]b","\[Lambda]"},replace},replace=Join[{{x___,"_","L","i","s","t",y___}:>{x,Row[Join[Style[#,Bold,RGBColor[0.263`,0.537`,0.345`]]&/@{"_"},Style[#,Bold,Black]&/@{"L","i","s","t"}]],y}},Function[{b},{x___,Sequence@@b,y___}:>{x,Row[Style[#,Bold,Black]&/@b],y}]/@blackList,{{x___,"t","r","[",y___}:>{x,Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{"t","r"}],"[",y}},Prepend[Function[{b},{x___,Sequence@@b,y___}:>{x,Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@b],y}]/@blueList,#->#&@Characters["superFunctionProductRule"]],{{x___,"_","p",y___}:>{x,Row[Join[Style[#,Bold,RGBColor[0.263`,0.537`,0.345`]]&/@{"_"},Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{"p"}]],y},{x___,"_","a","m","p",y___}:>{x,Row[Join[Style[#,Bold,RGBColor[0.263`,0.537`,0.345`]]&/@{"_"},Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{"a","m","p"}]],y},{x___,"_","m",y___}:>{x,Row[Join[Style[#,Bold,RGBColor[0.263`,0.537`,0.345`]]&/@{"_"},Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{"m"}]],y},{x___,"_","\[Tau]",y___}:>{x,Row[Join[Style[#,Bold,RGBColor[0.263`,0.537`,0.345`]]&/@{"_"},Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{"\[Tau]"}]],y}}];(If[Head[#]===String,{#},#]&@Characters[name])//.replace/.{{x_}:>Row[{Style[x,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]}],{x_,y_}:>Row[{Style[StringJoin[x,y],Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]}],{"t","r","[",y___,"]"}:>Row[{Style["tr",Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{"s","u","p","e","r","F","u","n","c","t","i","o","n","[",y___,"]"}:>Row[{Style["superFunction",Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{"a","b","[",y___,"]"}:>Row[{Style["ab",Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Style["[",Bold,Black],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{"c","a","p","[",y___,"]"}:>Row[{Style["cap",Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{"R","[",y___,"]"}:>Row[{Style["R",Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{"c","o","l","o","r","F","a","c","t","o","r","[",y___,"]"}:>Row[{Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{"c","o","l","o","r","F","a","c","t","o","r"}],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{"a","m","p","[",y___,"]"}:>Row[{Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{"a","m","p"}],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{x___,"[",y___,":",y0___,",",y3___,":",y4___,"]","[",y5___,"]"}:>Row[{Row[Style[#,Bold,If[protectedQ,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`],Black]]&/@{x}],Style["[",Bold],Row[Which[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Head[#]===Style,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style[":",Bold],Row[Style[#,Bold]&/@{y0,","}],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y3}],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Black]]&/@{":",y4}],Style["][",Bold,Black],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y5}],Style["]",Bold,Black]}],{x___,"[",y___,":",y0___,",",y3___,":",y4___,"]"}:>Row[{Row[Style[#,Bold,If[protectedQ,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`],Black]]&/@{x}],Style["[",Bold],Row[Which[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style[":",Bold],Row[Style[#,Bold]&/@{y0,","}],Row[Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]&/@{y3}],Row[Style[#,Bold]&/@{":",y4}],Style["]",Bold,Black]}],{x___,"[",y___,":",y2___,"]","[",z___,"]"}:>Row[{Row[Style[#,Bold,If[protectedQ,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`],Black]]&/@{x}],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style[":",Bold,Black],If[{y2}==={},Nothing,Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Black]]&/@{y2}]],Style["][",Black,Bold],Row[Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]&/@{z}],Style["]",Bold]}],{x___,"[",y___,":",y2___,"]"}:>Row[{Row[Style[#,Bold,If[protectedQ,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`],Black]]&/@{x}],Style["[",Bold],(*Row[Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]&/@{y}]*)Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style[":",Bold],If[{y2}==={},Nothing,Row[Which[MemberQ[{"3","{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y2}]],Style["]",Bold,Black]}],{x___,"[",y___,"]","[",z___,"]"}:>Row[{Row[Style[#,Bold,If[protectedQ,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`],Black]]&/@{x}],Style["[",Bold,Black],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["][",Black,Bold],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{z}],Style["]",Bold]}],{x___,"[",y___,"]"}:>Row[{Row[Style[#,Bold,If[protectedQ,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`],Black]]&/@{x}],Style["[",Bold],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],Head[#]===Row,#,True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{x_,y__}:>Row[Style[#,Bold,Black]&/@{x,y}]}];
treeTools`formatSymbol[name_String]:=(If[Head[#]===String,{#},#]&@Characters[name])/.{{"(","p","L","i","s","t",")"}->Row[Style[#,Bold,Black]&/@{"(","p","L","i","s","t",")"}],{"L","s"}->Row[Style[#,Bold,Black]&/@{"L","s"}],{"L","b","s"}->Row[Style[#,Bold,Black]&/@{"L","b","s"}],{"Z","s"}->Row[Style[#,Bold,Black]&/@{"Z","s"}],{x___,"[",y___,":",y2___,"]","[",z___,"]"}:>Row[{Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{x}],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",":",","},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style[":",Bold,Black],Row[Style[#,Black]&/@{y2}],Style["][",Black,Bold],Row[Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]&/@{z}],Style["]",Bold]}],{x___,"[",y___,":",y2___,"]"}:>Row[{Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{x}],Style["[",Bold],Row[Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]&/@{y}],Style[":",Bold],Row[Style[#,Bold]&/@{y2}],Style["]",Bold,Black]}],{x___,"[",y___,"]","[",z___,"]"}:>Row[{Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{x}],Style["[",Bold,Black],Row[If[MemberQ[{"{","}",",",":"},#],Style[#,Bold,Black],Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["][",Black,Bold],Row[Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]&/@{z}],Style["]",Bold]}],{x___,"[",y___,"]"}:>Row[{Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{x}],Style["[",Bold],Row[Which[MemberQ[{"{","}",":",",","[","]"},#],Style[#,Bold,Black],MemberQ[{"\[Sigma]"},#],Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]],True,Style[#,Bold,Italic,RGBColor[0.263`,0.537`,0.345`]]]&/@{y}],Style["]",Bold,Black]}],{x_,y___}:>Row[Style[#,Bold,RGBColor[0.`,0.17131303883421073`,0.7671473258564127`]]&/@{x,y}]};
treeTools`formatSymbol[""]:="";


(* ::Subsection:: *)
(*Installing the Package*)


treeTools`functionTypes["M",2]="Installing the Package";
treeTools`functionNames["M",2]={"installTreeAmplitudesPackage"};


installTreeAmplitudesPackage:=Module[{pathList=$Path,notebookDirs=DeleteDuplicates[DeleteCases[Quiet[NotebookDirectory/@Notebooks[]],$Failed]],installPath},installPath=pathList[[Append[Flatten[Position[(Characters[pathList]//.{x___,"/",y___}:>{y}),Characters["Applications"]]],1][[1]]]];If[treeTools`packageDirectory===installPath,If[Not[notebookDirs==={$Failed}]&&(Or@@(MemberQ[FileNames["*.m",#],FileNameJoin[{#,"tree_amplitudes.m"}]]&/@notebookDirs)),If[FileExistsQ[FileNameJoin[{installPath,"tree_amplitudes.m"}]],DeleteFile[FileNameJoin[{installPath,"tree_amplitudes.m"}]]];notebookDirs=Select[notebookDirs,MemberQ[FileNames["*.m",#],FileNameJoin[{#,"tree_amplitudes.m"}]]&,1][[1]];CopyFile[FileNameJoin[{notebookDirs,"tree_amplitudes.m"}],FileNameJoin[{installPath,"tree_amplitudes.m"}]];Print["The tree_amplitudes Package has been successfully (re)installed to\n ","   ",installPath,"\n","To use, simply evaluate: ","<<tree_amplitudes.m"," in any new notebook."];,Print["The package is already installed.\nIf you'd like to reinstall, call `installTreeAmplitudesPackage' again\n from a notebook saved to a directory with a copy of tree_amplitudes.m in it."]],If[FileExistsQ[treeTools`packagePath],If[FileExistsQ[FileNameJoin[{installPath,"tree_amplitudes.m"}]],DeleteFile[FileNameJoin[{installPath,"tree_amplitudes.m"}]]];CopyFile[treeTools`packagePath,FileNameJoin[{installPath,"tree_amplitudes.m"}]];Print["The tree_amplitudes Package has been successfully installed to\n ","   ",installPath,"\n","To use, simply evaluate: ","<<tree_amplitudes.m"," in any new notebook."];]];];


treeTools`packagePath=$InputFileName;
treeTools`packageDirectory=FileNameJoin[FileNameSplit[treeTools`packagePath][[1;;-2]]];


(* ::Section:: *)
(*Suppression the Listing of Stored Data (when using "?")*)


(* ::Subsection:: *)
(*Suppressing the Display of Stored Numeric  Values*)


treeTools`abN::usage=""
treeTools`sabN::usage=""
treeTools`asbN::usage=""
treeTools`sbN::usage=""
treeTools`pN::usage=""
treeTools`sN::usage=""
treeTools`abZsN::usage=""
treeTools`abNr::usage=""
treeTools`sabNr::usage=""
treeTools`asbNr::usage=""
treeTools`sbNr::usage=""
treeTools`pNr::usage=""
treeTools`sNr::usage=""
treeTools`abZsNr::usage=""
treeTools`ymAmpReferenceN::usage=""
treeTools`fullYMampReferenceN::usage=""
treeTools`grAmpReferenceN::usage=""

ymAmpN::usage=""
grAmpN::usage=""


(* ::Section:: *)
(*Splash Screen*)


treeTools`splashGraphics:=Module[{offSets=PadRight[{{-0.275,-0.015},{-0.275,-0.275},{-0.25,-0.135},{-0.25,-0.135},{0.485,-0.175},{0.485,0.175},{0.1,0.2},{-0.05,0.35}},8,{0,0}],anchors=PadRight[{{-1,-1},{-1,0},{-1,0},{-1,0},{1,0},{1,0},{-1,1},{-1,1}},8,{{-1,0}}],states={randomComponentStatesYM[4][8,2],randomComponentStatesGR[6][8,2]}},Row[{Graphics[Join[{Text[(nice[states[[1,#]]]/.{Subsuperscript[x_,y_,z_]:>Subsuperscript[Row@(Style[#,FontFamily->"Times",FontSize->18]&/@x[[1,2;;-2]]),Row[{"",Style[#,FontSize->12]&@y}],Row[{" ",Style[z,FontSize->12]}]]}),1.65{Cos[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8]}+offSets[[#]],anchors[[#]]]&/@Range[8]},{Black,AbsoluteThickness[3],CapForm["Round"],Line[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}}]&/@Range[8],Arrowheads[0.1],Arrow[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}},{0,0.9}]&/@Range[8]},{Black,AbsoluteThickness[6],Circle[{0,0},0.65],Opacity[1],GrayLevel[0.7],Disk[{0,0},0.65]},{}],PlotRange->{{-2,2},{-2,2}},Background->White,ImageSize->200],Spacer[20],Graphics[Join[{Text[(nice[states[[2,#]]]/.{Subsuperscript[x_,y_,z_]:>Subsuperscript[Row@(Style[#,FontFamily->"Times",FontSize->18]&/@x[[1,2;;-2]]),y,Style[z,FontSize->12]]}),1.65{Cos[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8]}+offSets[[#]],anchors[[#]]]&/@Range[8]},{Black,AbsoluteThickness[3],CapForm["Round"],Line[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}}]&/@Range[8],Arrowheads[0.1],Arrow[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}},{0,0.9}]&/@Range[8]},{Black,AbsoluteThickness[6],Circle[{0,0},0.65],Opacity[1],GrayLevel[0.7],Disk[{0,0},0.65]},{}],PlotRange->{{-2,2},{-2,2}},Background->White,ImageSize->200]}]];
Print[\!\(\*
TagBox[
StyleBox[
RowBox[{"Panel", "[", 
RowBox[{
RowBox[{"Column", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Computational Tools\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "22"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<for \>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Tree Amplitudes\>\"", ",", "Bold", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "28"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\< in\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}]}], "]"}], "]"}], ",", "treeTools`splashGraphics", ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<Gauge Theory\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", "Bold", ",", "Italic", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "28"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\< & \>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Gravity\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", "Bold", ",", "Italic", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "28"}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Jacob L. Bourjaily, 2023\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Alignment", ",", "Center"}], "]"}], ",", 
RowBox[{"Spacings", "->", 
RowBox[{"{", 
RowBox[{"0", ",", 
RowBox[{"{", 
RowBox[{"0.0", ",", "0.6", ",", "0.6", ",", "0.6", ",", "1.2"}], "}"}]}], "}"}]}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"15", ",", "15"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "0"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)];



End[]
EndPackage[]


==> anc/walkthrough_and_demonstrations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    710383,      17236]
NotebookOptionsPosition[    621667,      15907]
NotebookOutlinePosition[    629212,      16047]
CellTagsIndexPosition[    629169,      16044]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "The ",
 StyleBox["tree_amplitudes",
  FontFamily->"American Typewriter",
  FontWeight->"SemiBold",
  FontSlant->"Plain"],
 " Package"
}], "Title",
 CellChangeTimes->{{3.903097173924718*^9, 3.90309717450001*^9}, {
   3.9030975872027483`*^9, 3.903097588466061*^9}, {3.90318384137245*^9, 
   3.9031838742546587`*^9}, {3.9062124979049683`*^9, 3.906212510375826*^9}, {
   3.906212680611744*^9, 3.906212684685442*^9}, {3.9107926853025227`*^9, 
   3.910792687209828*^9}, 3.910803220404195*^9},
 FontFamily->"Palatino",
 FontWeight->"Bold",
 FontSlant->"Italic",ExpressionUUID->"f6d648a1-6af5-4a49-91c7-d825089f0deb"],

Cell[CellGroupData[{

Cell["Getting Started", "Subtitle",
 CellChangeTimes->{{3.9062120662975883`*^9, 3.9062120685690823`*^9}, {
  3.906212523757476*^9, 3.906212528318822*^9}, {3.9105324538046637`*^9, 
  3.9105324552674303`*^9}},ExpressionUUID->"9f3718dd-d513-4aba-b3e2-\
80e77db23838"],

Cell[CellGroupData[{

Cell["Loading the Package", "Chapter",
 CellChangeTimes->{{3.9062121509414377`*^9, 3.906212151504937*^9}, {
  3.906212549023663*^9, 
  3.90621255641499*^9}},ExpressionUUID->"f855b2df-431a-409f-a9cb-\
feca86b4f63b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "tree_amplitudes.m"}]}], "Input",
 CellChangeTimes->{{3.906212568009461*^9, 3.906212578351308*^9}, {
  3.909825712364887*^9, 3.909825720123089*^9}, {3.9098259634843693`*^9, 
  3.909825968124977*^9}, {3.910359719594734*^9, 3.9103597225088873`*^9}, {
  3.910359845986556*^9, 3.910359846876438*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9abfb86e-d27e-4798-9fa8-ccd2e6358358"],

Cell[BoxData[
 PanelBox[
  TagBox[GridBox[{
     {
      TemplateBox[{
        StyleBox[
        "\"Computational Tools\"", FontFamily -> "Times", FontSize -> 22, 
         StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox[
        "\"for \"", FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
         False], 
        StyleBox[
        "\"Tree Amplitudes\"", Bold, FontFamily -> "Times", FontSize -> 28, 
         StripOnInput -> False], 
        StyleBox[
        "\" in\"", FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
         False]},
       "RowDefault"]},
     {
      TemplateBox[{
        GraphicsBox[{{
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[Psi]\"", FontFamily -> "Times", FontSize -> 18, 
                  StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox[
                  TemplateBox[{"\"(\"", "2", "\")\""}, "RowDefault"], 
                  FontSize -> 12, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"+1/2\"", FontSize -> 12, StripOnInput -> False]},
                 "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], TraditionalForm], {-1.7994012286436232`, 
            0.6164276634023981}, 
            ImageScaled[{0, 0}]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Phi]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    OverscriptBox[
                    TemplateBox[{"1", "2"}, "RowDefault"], "_"], "\")\""}, 
                   "RowDefault"], FontSize -> 12, StripOnInput -> False]}, 
                "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"0\"", FontSize -> 12, StripOnInput -> False]}, 
                "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], 
             TraditionalForm], {-1.7994012286436232`, -0.9064276634023981}, 
            NCache[
             ImageScaled[{0, 
               Rational[1, 2]}], 
             ImageScaled[{0, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[Psi]\"", FontFamily -> "Times", FontSize -> 18, 
                  StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox[
                  TemplateBox[{"\"(\"", "4", "\")\""}, "RowDefault"], 
                  FontSize -> 12, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"+1/2\"", FontSize -> 12, StripOnInput -> False]},
                 "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], 
             TraditionalForm], {-0.8814276634023981, -1.659401228643623}, 
            NCache[
             ImageScaled[{0, 
               Rational[1, 2]}], 
             ImageScaled[{0, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[Psi]\"", FontFamily -> "Times", FontSize -> 18, 
                  StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox[
                  TemplateBox[{"\"(\"", "1", "\")\""}, "RowDefault"], 
                  FontSize -> 12, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"+1/2\"", FontSize -> 12, StripOnInput -> False]},
                 "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], TraditionalForm], {
            0.3814276634023981, -1.659401228643623}, 
            NCache[
             ImageScaled[{0, 
               Rational[1, 2]}], 
             ImageScaled[{0, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[Psi]\"", FontFamily -> "Times", FontSize -> 18, 
                  StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox[
                  TemplateBox[{"\"(\"", "3", "\")\""}, "RowDefault"], 
                  FontSize -> 12, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"+1/2\"", FontSize -> 12, StripOnInput -> False]},
                 "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], TraditionalForm], {
            2.009401228643623, -0.8064276634023981}, 
            NCache[
             ImageScaled[{1, 
               Rational[1, 2]}], 
             ImageScaled[{1, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"g\"", FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
                  False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox["\"\"", FontSize -> 12, StripOnInput -> False]}, 
                "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"-1\"", FontSize -> 12, StripOnInput -> False]}, 
                "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], TraditionalForm], {2.009401228643623, 
            0.8064276634023981}, 
            NCache[
             ImageScaled[{1, 
               Rational[1, 2]}], 
             ImageScaled[{1, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Psi]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    OverscriptBox[
                    TemplateBox[{"4"}, "RowDefault"], "_"], "\")\""}, 
                   "RowDefault"], FontSize -> 12, StripOnInput -> False]}, 
                "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"-1/2\"", FontSize -> 12, StripOnInput -> False]},
                 "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], TraditionalForm], {0.7314276634023981, 
            1.724401228643623}, 
            ImageScaled[{0, 1}]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Psi]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"\"", 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    OverscriptBox[
                    TemplateBox[{"3"}, "RowDefault"], "_"], "\")\""}, 
                   "RowDefault"], FontSize -> 12, StripOnInput -> False]}, 
                "RowDefault"], 
               TemplateBox[{"\" \"", 
                 StyleBox["\"-1/2\"", FontSize -> 12, StripOnInput -> False]},
                 "RowDefault"]}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox], TraditionalForm], {-0.6814276634023981, 
            1.874401228643623}, 
            ImageScaled[{0, 1}]]}, 
          GrayLevel[0], 
          AbsoluteThickness[3], 
          CapForm["Round"], {
           LineBox[{{-1.38581929876693, -0.5740251485476346}, {0, 0}}], 
           LineBox[{{-0.5740251485476346, -1.38581929876693}, {0, 0}}], 
           LineBox[{{0.5740251485476346, -1.38581929876693}, {0, 0}}], 
           LineBox[{{1.38581929876693, -0.5740251485476346}, {0, 0}}], 
           LineBox[{{1.38581929876693, 0.5740251485476346}, {0, 0}}], 
           LineBox[{{0.5740251485476346, 1.38581929876693}, {0, 0}}], 
           LineBox[{{-0.5740251485476346, 1.38581929876693}, {0, 0}}], 
           LineBox[{{-1.38581929876693, 0.5740251485476346}, {0, 0}}]}, 
          Arrowheads[0.1], {
           
           ArrowBox[{{-1.38581929876693, -0.5740251485476346}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{-0.5740251485476346, -1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{0.5740251485476346, -1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{1.38581929876693, -0.5740251485476346}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{1.38581929876693, 0.5740251485476346}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{0.5740251485476346, 1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{-0.5740251485476346, 1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{-1.38581929876693, 0.5740251485476346}, {0, 0}}, {
            0, 0.9}]}, 
          GrayLevel[0], 
          AbsoluteThickness[6], 
          CircleBox[{0, 0}, 0.65], 
          Opacity[1], 
          GrayLevel[0.7], 
          DiskBox[{0, 0}, 0.65]}, PlotRange -> {{-2, 2}, {-2, 2}}, Background -> 
         GrayLevel[1], ImageSize -> 200], 
        TemplateBox[{20}, "Spacer1"], 
        GraphicsBox[{{
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Gamma]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 OverscriptBox[
                  TemplateBox[{"3", "6"}, "RowDefault"], "_"], "\")\""}, 
                "RowDefault"], 
               StyleBox["\"-1\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {-1.7994012286436232`, 0.6164276634023981}, 
            ImageScaled[{0, 0}]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Phi]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 OverscriptBox[
                  TemplateBox[{"1", "2", "5", "6"}, "RowDefault"], "_"], 
                 "\")\""}, "RowDefault"], 
               StyleBox["\"0\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {-1.7994012286436232`, -0.9064276634023981}, 
            NCache[
             ImageScaled[{0, 
               Rational[1, 2]}], 
             ImageScaled[{0, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[Gamma]\"", FontFamily -> "Times", FontSize -> 18, 
                  StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", "1", "6", "\")\""}, "RowDefault"], 
               StyleBox["\"+1\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {-0.8814276634023981, -1.659401228643623}, 
            NCache[
             ImageScaled[{0, 
               Rational[1, 2]}], 
             ImageScaled[{0, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[Psi]\"", FontFamily -> "Times", FontSize -> 18, 
                  StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", "3", "7", "8", "\")\""}, "RowDefault"], 
               StyleBox["\"+1/2\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {0.3814276634023981, -1.659401228643623}, 
            NCache[
             ImageScaled[{0, 
               Rational[1, 2]}], 
             ImageScaled[{0, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Psi]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 OverscriptBox[
                  TemplateBox[{"1", "2", "4"}, "RowDefault"], "_"], "\")\""}, 
                "RowDefault"], 
               StyleBox["\"-1/2\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {2.009401228643623, -0.8064276634023981}, 
            NCache[
             ImageScaled[{1, 
               Rational[1, 2]}], 
             ImageScaled[{1, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[Psi]\"", FontFamily -> "Times", FontSize -> 18, 
                  StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", "1", "2", "6", "\")\""}, "RowDefault"], 
               StyleBox["\"+1/2\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {2.009401228643623, 0.8064276634023981}, 
            NCache[
             ImageScaled[{1, 
               Rational[1, 2]}], 
             ImageScaled[{1, 0.5}]]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Phi]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 OverscriptBox[
                  TemplateBox[{"1", "6", "7", "8"}, "RowDefault"], "_"], 
                 "\")\""}, "RowDefault"], 
               StyleBox["\"0\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {0.7314276634023981, 1.724401228643623}, 
            ImageScaled[{0, 1}]], 
           InsetBox[
            FormBox[
             TemplateBox[{
               TemplateBox[{
                 StyleBox[
                  OverscriptBox["\"\[Psi]\"", "_"], FontFamily -> "Times", 
                  FontSize -> 18, StripOnInput -> False]}, "RowDefault"], 
               TemplateBox[{"\"(\"", 
                 OverscriptBox[
                  TemplateBox[{"3", "7", "8"}, "RowDefault"], "_"], "\")\""}, 
                "RowDefault"], 
               StyleBox["\"-1/2\"", FontSize -> 12, StripOnInput -> False]}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
             TraditionalForm], {-0.6814276634023981, 1.874401228643623}, 
            ImageScaled[{0, 1}]]}, 
          GrayLevel[0], 
          AbsoluteThickness[3], 
          CapForm["Round"], {
           LineBox[{{-1.38581929876693, -0.5740251485476346}, {0, 0}}], 
           LineBox[{{-0.5740251485476346, -1.38581929876693}, {0, 0}}], 
           LineBox[{{0.5740251485476346, -1.38581929876693}, {0, 0}}], 
           LineBox[{{1.38581929876693, -0.5740251485476346}, {0, 0}}], 
           LineBox[{{1.38581929876693, 0.5740251485476346}, {0, 0}}], 
           LineBox[{{0.5740251485476346, 1.38581929876693}, {0, 0}}], 
           LineBox[{{-0.5740251485476346, 1.38581929876693}, {0, 0}}], 
           LineBox[{{-1.38581929876693, 0.5740251485476346}, {0, 0}}]}, 
          Arrowheads[0.1], {
           
           ArrowBox[{{-1.38581929876693, -0.5740251485476346}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{-0.5740251485476346, -1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{0.5740251485476346, -1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{1.38581929876693, -0.5740251485476346}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{1.38581929876693, 0.5740251485476346}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{0.5740251485476346, 1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{-0.5740251485476346, 1.38581929876693}, {0, 0}}, {
            0, 0.9}], 
           
           ArrowBox[{{-1.38581929876693, 0.5740251485476346}, {0, 0}}, {
            0, 0.9}]}, 
          GrayLevel[0], 
          AbsoluteThickness[6], 
          CircleBox[{0, 0}, 0.65], 
          Opacity[1], 
          GrayLevel[0.7], 
          DiskBox[{0, 0}, 0.65]}, PlotRange -> {{-2, 2}, {-2, 2}}, Background -> 
         GrayLevel[1], ImageSize -> 200]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox[
        "\"Gauge Theory\"", FontFamily -> "Times", Bold, Italic, FontSize -> 
         28, StripOnInput -> False], 
        StyleBox[
        "\" & \"", FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
         False], 
        StyleBox[
        "\"Gravity\"", FontFamily -> "Times", Bold, Italic, FontSize -> 28, 
         StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox[
        "\"Jacob L. Bourjaily, 2023\"", FontFamily -> "Times", FontSize -> 18,
          StripOnInput -> False]},
       "RowDefault"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {0., 0.6, 0.6, 0.6, 1.2}}],
   "Column"],
  Background->RGBColor[
    Rational[3, 4], 
    Rational[3, 4], 
    Rational[9, 10]],
  FrameMargins->{{15, 15}, {0, 0}}]], "Print",
 CellChangeTimes->{{3.9126874950609903`*^9, 3.912687510256802*^9}, 
   3.912775353156002*^9, 3.912854107005286*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f2d97bae-cb00-4bf4-8d83-d99f0bc93ca0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Installing the package (for use in future notebooks, saved elsewhere)\
\>", "Chapter",
 CellChangeTimes->{{3.9124350593280897`*^9, 
  3.912435087582267*^9}},ExpressionUUID->"27e83cd8-ab34-48f4-b1a8-\
3e24e7e3c730"],

Cell[TextData[{
 "To ",
 StyleBox["install",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" the package, and make it accessible to new notebooks (in any \
directory), use",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912432856739809*^9, 
  3.912432874086555*^9}},ExpressionUUID->"a7f04632-8fde-4bff-9d65-\
f265fe84a8cc"],

Cell[CellGroupData[{

Cell[BoxData["installTreeAmplitudesPackage"], "Input",
 CellChangeTimes->{{3.912434415109424*^9, 3.912434415878791*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"33b9af4a-237b-4362-8716-055484ad98a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The tree_amplitudes Package has been successfully installed to\
\\n \"\>", "\[InvisibleSpace]", "\<\"   \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/bourjaily/Library/Mathematica/Applications\"\>", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"To use, simply evaluate: \"\>", 
   "\[InvisibleSpace]", "\<\"<<tree_amplitudes.m\"\>", 
   "\[InvisibleSpace]", "\<\" in any new notebook.\"\>"}],
  SequenceForm[
  "The tree_amplitudes Package has been successfully installed to\n ", "   ", 
   "/Users/bourjaily/Library/Mathematica/Applications", "\n", 
   "To use, simply evaluate: ", "<<tree_amplitudes.m", 
   " in any new notebook."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9124348175452023`*^9, 3.912434826111992*^9}, 
   3.9124350374798203`*^9, 3.912596076077462*^9, 3.912598274756205*^9, 
   3.912687360503614*^9, 3.912687498505883*^9, 3.912775354119649*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f21eb6f4-3446-46b1-8ba2-8db08a55d052"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions Defined by the Package", "Subtitle",
 CellChangeTimes->{{3.906212917719438*^9, 
  3.906212921861876*^9}},ExpressionUUID->"adcb231e-a78c-4828-95f0-\
62d61af46c3b"],

Cell[CellGroupData[{

Cell["All (Protected) Symbols Used in the Package", "Section",
 CellChangeTimes->{{3.9105307601576853`*^9, 
  3.910530798169115*^9}},ExpressionUUID->"bcbb31f3-edb6-4bd0-b347-\
915520dc08b8"],

Cell[BoxData[
 RowBox[{"Grid", "@", 
  RowBox[{"Partition", "[", 
   RowBox[{"protectedSymbolList", ",", "6", ",", "6", ",", "1", ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9105307989614277`*^9, 3.910530821248746*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b28986da-d2df-4b16-8e1e-b57e8e10616b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Alphabetical List of Functions and Symbols", "Section",
 CellChangeTimes->{{3.910530845875771*^9, 
  3.910530855513319*^9}},ExpressionUUID->"3cb4ec90-c257-48c7-9ab3-\
2f8d4bf01ae0"],

Cell[BoxData[
 RowBox[{"Column", "/@", 
  RowBox[{"Partition", "[", 
   RowBox[{"symbolsAndFunctionHeads", ",", "12", ",", "12", ",", "1", ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910530856536931*^9, 3.910530889456781*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"633ad19a-e167-4d0e-aa89-63061c7d95d1"],

Cell[BoxData[
 RowBox[{"Length", "[", "symbolsAndFunctionHeads", "]"}]], "Input",
 CellChangeTimes->{{3.911924105185875*^9, 3.911924108830287*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"a478465c-1a0d-406b-8357-fc9f41c81feb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contextual Categories of Functions Defined by the Package", "Chapter",
 CellChangeTimes->{{3.906362803538641*^9, 3.9063628040888643`*^9}, {
  3.906363897027769*^9, 3.906363907565173*^9}, {3.910530744661088*^9, 
  3.9105307541855373`*^9}, {3.910530911946538*^9, 3.910530915146343*^9}, {
  3.9105324718500843`*^9, 
  3.910532497893018*^9}},ExpressionUUID->"0767a433-7462-4bb5-b595-\
895e8b449acd"],

Cell[CellGroupData[{

Cell["Top-Level Function Categories", "Section",
 CellChangeTimes->{{3.910531508554838*^9, 
  3.91053151948956*^9}},ExpressionUUID->"cb815209-45d8-4f73-abef-\
71ca50ed131d"],

Cell[TextData[{
 "Categories of functions defined by the package can be listed using the \
\[OpenCurlyDoubleQuote]appendix-like\[CloseCurlyDoubleQuote] function ",
 StyleBox["definedFunctionCategories[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.910530918077491*^9, 3.910530938823411*^9}, {
  3.910531259697041*^9, 
  3.910531305887539*^9}},ExpressionUUID->"dfd7a940-329c-4c24-9857-\
7efeb728fd1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "]"}]], "Input",
 CellChangeTimes->{{3.908974488207108*^9, 3.908974489783984*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a60a3d98-fdff-4da1-974b-d82a4764b3a9"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"A. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Abstract(/Protected) Symbols\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"B. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"General Utilities and Mathematical Tools\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"C. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Aspects of External Component States\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"D. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Analytic Expressions of External Kinematics\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"E. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Aspects of On Shell Recursion\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"F. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Ordered/Planar Partial Amplitudes of pure sYM\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"G. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Colored (NonPlanar) Amplitudes of sYM\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"H. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Tree Amplitudes in pure superGravity\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"I. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Scattering Amplitudes in Other Theories\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"J. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Twistor String Theory and the Scattering Equations\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"K. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Positroids: Grassmannian Geometry of On Shell \
Functions\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"L. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Evaluation and Kinematic Data \"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     StyleBox["\<\"M. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Information and Syntax for Using Package\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9103598514512978`*^9, 3.910446512262868*^9, 
  3.9105148019271183`*^9, 3.910514850280714*^9, 3.910530726981124*^9, 
  3.910531255567667*^9, 3.911913422132188*^9, 3.912435137761286*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"91eb0b53-5b7a-4b0e-a023-7ff05bc1bb61"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Sub-Categories of Functions:", "Section",
 CellChangeTimes->{{3.910531524779008*^9, 
  3.910531531213348*^9}},ExpressionUUID->"f5bc0eed-ff05-4f72-b085-\
0ed82f5f3a10"],

Cell[TextData[{
 "Sub-categories can be listed via ",
 StyleBox["definedFunctionCategories[section_]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9105313101711397`*^9, 
  3.910531360655055*^9}},ExpressionUUID->"fbea6899-3c12-4b90-87e9-\
797d79f3d783"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "F", "]"}]], "Input",
 CellChangeTimes->{{3.9107313350923853`*^9, 3.910731335687323*^9}, {
  3.9107831182705927`*^9, 3.9107831184361477`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c1aee8fc-f568-49b7-8932-9faf8a0239da"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"F. \"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold], 
     StyleBox["\<\"Ordered/Planar Partial Amplitudes of pure sYM\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Times",
      FontSize->24,
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {
     TemplateBox[{
       StyleBox[
       "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False], 
       StyleBox[
       "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False]},
      "RowDefault"], 
     TemplateBox[{"\"  \"", 
       StyleBox[
       "\"Ordered Partial Amplitudes: Bases, Identities, and Reduction\"", 
        FontFamily -> "Times", 
        RGBColor[0, 0, 
         Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
      "RowDefault"]},
    {
     TemplateBox[{
       StyleBox[
       "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False], 
       StyleBox[
       "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False]},
      "RowDefault"], 
     TemplateBox[{"\"  \"", 
       StyleBox[
       "\"Analytic Expressions for Ordered superAmplitudes in sYM\"", 
        FontFamily -> "Times", 
        RGBColor[0, 0, 
         Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
      "RowDefault"]},
    {
     TemplateBox[{
       StyleBox[
       "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False], 
       StyleBox[
       "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False]},
      "RowDefault"], 
     TemplateBox[{"\"  \"", 
       StyleBox[
       "\"Numeric Expressions for Ordered superAmplitudes in sYM\"", 
        FontFamily -> "Times", 
        RGBColor[0, 0, 
         Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
      "RowDefault"]},
    {
     TemplateBox[{
       StyleBox[
       "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False], 
       StyleBox[
       "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False]},
      "RowDefault"], 
     TemplateBox[{"\"  \"", 
       StyleBox[
       "\"Analytic Component Amplitudes of sYM\"", FontFamily -> "Times", 
        RGBColor[0, 0, 
         Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
      "RowDefault"]},
    {
     TemplateBox[{
       StyleBox[
       "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False], 
       StyleBox[
       "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False]},
      "RowDefault"], 
     TemplateBox[{"\"  \"", 
       StyleBox[
       "\"Numerically Determined Component Amplitudes of sYM\"", FontFamily -> 
        "Times", 
        RGBColor[0, 0, 
         Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
      "RowDefault"]},
    {
     TemplateBox[{
       StyleBox[
       "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False], 
       StyleBox[
       "\"6\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
        False]},
      "RowDefault"], 
     TemplateBox[{"\"  \"", 
       StyleBox[
       "\"Relations Among sYM Component Amplitudes\"", FontFamily -> "Times", 
        
        RGBColor[0, 0, 
         Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
      "RowDefault"]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.910731336613966*^9, 3.910783118747818*^9, 
  3.911913425244274*^9, 3.912435139676291*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"17ab0859-8883-4876-aeaa-5980b2e7a970"]
}, Open  ]],

Cell["These can also be accessed using a number, so ", "Text",
 CellChangeTimes->{{3.9105313877468853`*^9, 
  3.910531398298458*^9}},ExpressionUUID->"33f1050d-4ca5-48e1-88a2-\
43e43761ea6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "/@", 
  RowBox[{"Range", "[", "13", "]"}]}]], "Input",
 CellChangeTimes->{{3.910531399475731*^9, 3.910531402097766*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"549f1c5c-feb2-4a0b-b551-7c6fe081a5ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox["\<\"A. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Abstract(/Protected) Symbols\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"A.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox["\"Labeling External States\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"A.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Kinematic Functions, Symbols, and Invariants\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"A.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"superFunctions and Amplitudes\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"A.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Positroids and the Grassmannian\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"A.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Scattering Equations and the Twistor String\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"B. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"General Utilities and Mathematical Tools\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"B.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Mathematical Functions and Operations\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"B.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Generally Useful Mathematical Functions\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"B.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Generally Useful Non-Mathematical Functions\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"B.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox["\"Formatting Output\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"C. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Aspects of External Component States\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"C.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"(Stylized) Listing of Component States\"", FontFamily -> "Times", 
          
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"C.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Random External States of Amplitudes\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"C.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Aspects and Manipulations of External States\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"C.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Helicities and Polarizations of Gluons/Gravitons\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"D. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Analytic Expressions of External Kinematics\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"D.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"General Aspects of Spinor Expressions\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"D.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox["\"(Spinor) superFunctions\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"D.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Component Functions of (Spinor) superFunctions\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"D.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Manipulations of Spinor Expressions\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"D.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Analytic Expressions of Momentum Twistors\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"D.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"6\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Translations From Twistors to Spinor Variables\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"E. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Aspects of On Shell Recursion\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"E.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Factorizations of Amplitudes/Bridge Partitions\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"E.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Naming and Enumerating Terms in BCFW\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"E.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"On Shell Cut Data for Shifted Momenta\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"F. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Ordered/Planar Partial Amplitudes of pure sYM\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Ordered Partial Amplitudes: Bases, Identities, and Reduction\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Analytic Expressions for Ordered superAmplitudes in sYM\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Numeric Expressions for Ordered superAmplitudes in sYM\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Analytic Component Amplitudes of sYM\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Numerically Determined Component Amplitudes of sYM\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"6\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Relations Among sYM Component Amplitudes\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"G. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Colored (NonPlanar) Amplitudes of sYM\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"G.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Color Factors: Bases, Reduction, Trace Expansions\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"G.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Graphical Representation of Color Factor Tensors\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"G.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Analytic, Color Dressed superAmplitudes\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"G.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Numeric, Color Dressed superAmplitudes\"", FontFamily -> "Times", 
          
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"G.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Local, Covariant, Color-Dressed Helicity Amplitudes\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"H. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Tree Amplitudes in pure superGravity\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"H.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Analytic, superAmplitudes of sGR\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"H.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox["\"Numeric superAmplitudes of sGR\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"H.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Analytic Component Amplitudes of sGR\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"H.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Local, Covariant, Color Kinematic Dual Graviton Amplitudes\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"H.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Numeric Component Amplitudes of sGR\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"H.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"6\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Relations Among Component Amplitudes of sGR\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"I. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Scattering Amplitudes in Other Theories\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"I.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Local Poles of Feynman Graphs\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"I.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Tree Amplitudes of Scalar Field Theory\"", FontFamily -> "Times", 
          
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"I.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Tree Amplitudes via Double Copies\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"J. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Twistor String Theory and the Scattering Equations\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"J.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"General Aspects of the Scattering Equation Formalism\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"J.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Ingredients Used in the Formalism of CHY\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"J.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Representations of Tree Amplitudes in the Formalism of CHY\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"J.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Grassmannian Representation of the Twistor String\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"J.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Connected Prescription for Twistor String Theory (RSV)\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"K. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Positroids: Grassmannian Geometry of On Shell \
Functions\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Positroid Labeling of superFunctions\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"General Manipulations of Positroid Labels\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Positroid Geometry and Combinatorial Data\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Kinematic Support and Factorizability\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Drawing Representative Plabic Graphs\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"6\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Combinatorial Recursion Relations for sYM\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"7\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Analytic superFunctions for TreeLike Positroids\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"8\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Numeric superFunctions for NonVanishing Positroids\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"9\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Covering Relations and the Positroid Stratification\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"10\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Oriented Charts and Signed Covering Relations\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"K.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"11\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Functional Relations via Oriented Positroid Homology\"", 
          FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"L. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Evaluation and Kinematic Data \"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"L.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Global Variables Used for Evaluation\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"L.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Specifying Kinematic Data for Evaluation\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"L.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"3\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Displaying Specified Kinematic Data\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"L.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"4\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Randomly Generating OnShell Kinematic Data\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"L.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"5\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Mapping Between Different Kinematic Variables\"", FontFamily -> 
          "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"L.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"6\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Evaluation of Analytic Expressions\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]},
      {
       TemplateBox[{
         StyleBox[
         "\"L.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"7\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Modifications of Kinematic Data\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox["\<\"M. \"\>",
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold], 
       StyleBox["\<\"Information and Syntax for Using Package\"\>",
        StripOnInput->False,
        LineColor->RGBColor[
          Rational[2, 3], 0, 0],
        FrontFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        BackFaceColor->RGBColor[
          Rational[2, 3], 0, 0],
        GraphicsColor->RGBColor[
          Rational[2, 3], 0, 0],
        FontFamily->"Times",
        FontSize->24,
        FontWeight->Bold,
        FontColor->RGBColor[
          Rational[2, 3], 0, 0]]},
      {
       TemplateBox[{
         StyleBox[
         "\"M.\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False], 
         StyleBox[
         "\"1\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
          False]},
        "RowDefault"], 
       TemplateBox[{"\"  \"", 
         StyleBox[
         "\"Information about the Package\"", FontFamily -> "Times", 
          RGBColor[0, 0, 
           Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
        "RowDefault"]}
     },
     AutoDelete->False,
     GridBoxAlignment->{"Columns" -> {{Left}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.910531402366742*^9, 3.911913427255636*^9, 
  3.9124351420736094`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"90bcdae1-09e1-4033-b8e2-125e11e984af"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Listing Functions of by Sub-Category", "Section",
 CellChangeTimes->{{3.910531539752646*^9, 3.910531553000598*^9}, {
  3.9124354442712593`*^9, 
  3.912435446273032*^9}},ExpressionUUID->"8f1520bb-6a88-430f-8c9d-\
a6a4b3e4d8e0"],

Cell["\<\
Within each sub-section, relevant functions are listed as in:\
\>", "Text",
 CellChangeTimes->{{3.9105314237253*^9, 
  3.91053144631842*^9}},ExpressionUUID->"a5c57494-f058-4cb8-88de-\
19701c6d7625"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531447745933*^9, 3.910531451147141*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0a3de928-0fec-41f6-8990-a629f521dfda"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox["\<\"F. \"\>",
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->24,
          FontWeight->Bold], 
         StyleBox["\<\"Ordered/Planar Partial Amplitudes of pure sYM\"\>",
          StripOnInput->False,
          LineColor->RGBColor[
            Rational[2, 3], 0, 0],
          FrontFaceColor->RGBColor[
            Rational[2, 3], 0, 0],
          BackFaceColor->RGBColor[
            Rational[2, 3], 0, 0],
          GraphicsColor->RGBColor[
            Rational[2, 3], 0, 0],
          FontFamily->"Times",
          FontSize->24,
          FontWeight->Bold,
          FontColor->RGBColor[
            Rational[2, 3], 0, 0]]},
        {
         TemplateBox[{
           StyleBox[
           "\"F.\"", FontFamily -> "Times", FontSize -> 16, Bold, 
            StripOnInput -> False], 
           StyleBox[
           "\"2\"", FontFamily -> "Times", FontSize -> 16, Bold, StripOnInput -> 
            False]},
          "RowDefault"], 
         TemplateBox[{"\"  \"", 
           StyleBox[
           "\"Analytic Expressions for Ordered superAmplitudes in sYM\"", 
            FontFamily -> "Times", 
            RGBColor[0, 0, 
             Rational[2, 3]], FontSize -> 20, Bold, StripOnInput -> False]},
          "RowDefault"]}
       },
       AutoDelete->False,
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]},
    {
     TagBox[GridBox[{
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"l\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"g\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"O\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"d\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"i\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"g\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\":\"", Bold, StripOnInput -> False], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"R\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"n\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"d\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"l\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"g\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"O\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"d\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"i\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"g\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\":\"", Bold, StripOnInput -> False], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", "\"\""},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"T\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"l\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"T\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"l\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"B\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", "\"\""},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"T\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"w\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"i\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"s\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"t\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"T\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"w\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"i\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"s\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"t\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"R\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"n\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"d\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", "\"\""},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"S\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"u\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"T\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"w\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"i\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"s\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"t\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]},
        {
         TemplateBox[{"\"      \"", 
           TemplateBox[{
             TemplateBox[{
               StyleBox["\"y\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"S\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"u\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"e\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"T\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"w\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"i\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"s\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"t\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"r\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"A\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"p\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"R\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"a\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"n\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"d\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"o\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"m\"", Bold, 
                GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
             StyleBox["\"[\"", Bold, StripOnInput -> False], 
             TemplateBox[{
               StyleBox["\"n\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\",\"", Bold, 
                GrayLevel[0], StripOnInput -> False], 
               StyleBox["\"k\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False], 
               StyleBox["\"_\"", Bold, Italic, 
                RGBColor[0.263, 0.537, 0.345], StripOnInput -> False]}, 
              "RowDefault"], 
             StyleBox["\"]\"", Bold, 
              GrayLevel[0], StripOnInput -> False]}, "RowDefault"]},
          "RowDefault"]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.910531451421176*^9, 3.911913433244828*^9, 
  3.91243514657648*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"65b01616-5436-4394-9416-69460e9954ce"]
}, Open  ]],

Cell[TextData[{
 "Although not detailed \[OpenCurlyDoubleQuote]documentation\
\[CloseCurlyDoubleQuote] ",
 StyleBox["per-se ",
  FontSlant->"Italic"],
 "the general context of these functions should be fairly clear by the \
structure of the arguments they require. "
}], "Text",
 CellChangeTimes->{{3.910531560030631*^9, 3.910531593331729*^9}, {
  3.911913438132353*^9, 3.9119134382653522`*^9}, {3.91243515006159*^9, 
  3.912435159980186*^9}},ExpressionUUID->"d6dc8098-fc5a-4268-aee5-\
36e29181184b"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A. Abstract/Protected Symbols", "Chapter",
 CellChangeTimes->{{3.9105316077343884`*^9, 
  3.91053164703963*^9}},ExpressionUUID->"2b7eb7b2-99ca-4b4d-9778-\
978a8b600cb2"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "A", "]"}]], "Input",
 CellChangeTimes->{{3.910531649298882*^9, 3.910531650689352*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"490176a5-4f85-43f9-8fb6-6ced22192f59"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"A", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "5", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912435181340391*^9, 3.912435195638338*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c0778632-de38-4cbb-928f-38d96e0d9896"],

Cell[CellGroupData[{

Cell["Labeling of External States", "Section",
 CellChangeTimes->{{3.91053165483001*^9, 
  3.910531660406682*^9}},ExpressionUUID->"d3d7d72a-c136-418c-97e7-\
c1043dd9dd60"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"A", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531661147352*^9, 3.9105316628126717`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"fed2159b-df68-4765-a788-67b3eba8a74e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kinematic Functions, Symbols, and Lorentz-Invariants", "Section",
 CellChangeTimes->{{3.910531693276415*^9, 3.9105316995437527`*^9}, {
  3.9105325167274847`*^9, 
  3.9105325178937683`*^9}},ExpressionUUID->"f6be0498-8359-4f6f-b7e4-\
f5471b16214c"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"A", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105317073273697`*^9, 3.910531709070332*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"0b084254-0224-46fb-8337-303c34d42564"]
}, Open  ]],

Cell[CellGroupData[{

Cell["superFunctions and (Abstract) Amplitudes", "Section",
 CellChangeTimes->{{3.91053252422579*^9, 3.910532529325362*^9}, {
  3.9124352335112953`*^9, 
  3.9124352351398*^9}},ExpressionUUID->"c0a43b1a-6964-4f10-958e-a9d7c28403a9"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"A", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531712353775*^9, 3.9105317123843927`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3c3cffd4-f065-4ce2-8b26-328a025e43a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Positroids and the Grassmannian", "Section",
 CellChangeTimes->{{3.9105325332308617`*^9, 
  3.910532537166008*^9}},ExpressionUUID->"9b17283e-714c-4250-8ca5-\
d7de0d0ee32b"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"A", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531716186307*^9, 3.910531716219068*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"68378409-88b2-4514-85d0-67b8e7a3664b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scattering Equations and Twistor String Theory", "Section",
 CellChangeTimes->{{3.9105325406314907`*^9, 
  3.910532550845067*^9}},ExpressionUUID->"60d0b047-0cd9-4479-84ea-\
fa8ba5cc18a5"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"A", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531720034894*^9, 3.910531720146988*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"58bae464-20a3-440a-aaaa-cfa21e33719a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["B. General Utilities and Mathematical Tools", "Chapter",
 CellChangeTimes->{{3.910531725776307*^9, 3.910531726024122*^9}, {
  3.910532301975835*^9, 
  3.910532307789065*^9}},ExpressionUUID->"a2e8f82f-377d-49e2-b1fc-\
3efae3791383"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "B", "]"}]], "Input",
 CellChangeTimes->{{3.9105317334273243`*^9, 3.910531735358308*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"3ba8a041-5351-4079-8ca7-1529331bffdf"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"B", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "4", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9124352481431093`*^9, 3.91243525676189*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6d7d693b-870f-436b-9e33-cd3615072610"],

Cell[CellGroupData[{

Cell["Mathematical Functions and Operations", "Section",
 CellChangeTimes->{{3.910532316320423*^9, 
  3.910532320453054*^9}},ExpressionUUID->"15b8c0eb-999f-4e18-bb16-\
e59801c07e20"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"B", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105317394715033`*^9, 3.910531741388563*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"87519921-5a6c-4a9e-974f-a8602029043b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generally Useful, Mathematical Functions", "Section",
 CellChangeTimes->{{3.910532324619461*^9, 
  3.910532337534129*^9}},ExpressionUUID->"ad719a11-2bf8-4a0b-a1c5-\
57eb619085cb"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"B", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105317445342827`*^9, 3.9105317445849867`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7ae1bed3-ad82-4bbc-bfd4-380324d0b641"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generally Useful, Non-Mathematical Functions", "Section",
 CellChangeTimes->{{3.910532341690085*^9, 
  3.910532350850391*^9}},ExpressionUUID->"7eefee0b-dc84-4df7-bcba-\
4c447c7f7fdf"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"B", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531746328174*^9, 3.910531746354227*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"79a22ea6-337b-48f6-b1db-71fd0cd940da"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Formatting Expressions (\[OpenCurlyDoubleQuote]Nice-ification\
\[CloseCurlyDoubleQuote])", "Section",
 CellChangeTimes->{{3.910532357333652*^9, 
  3.910532394077533*^9}},ExpressionUUID->"f5cb4249-e20b-4b35-af81-\
eb23d75f4557"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"B", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531747587748*^9, 3.910531747674882*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d585458c-933e-4e29-9a4a-01b777e018b7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["C. Regarding External, Component States of Supermultiplets", "Chapter",
 CellChangeTimes->{{3.9105322758585787`*^9, 
  3.9105322977563753`*^9}},ExpressionUUID->"2b3587eb-c994-454d-8fe5-\
abe344c64df2"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "C", "]"}]], "Input",
 CellChangeTimes->{{3.9105317525515013`*^9, 3.910531753093224*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3add508a-d3f6-4ff9-b769-19132d08a317"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"C", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "4", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912435297280903*^9, 3.9124353017731953`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2beb98ef-60ae-43fe-8dc7-863ea620454d"],

Cell[CellGroupData[{

Cell["Stylized Listing of Component States", "Section",
 CellChangeTimes->{{3.9105325630332117`*^9, 
  3.9105325688415537`*^9}},ExpressionUUID->"7898e902-6596-4e44-b1ba-\
cce93d5e6c65"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"C", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105317562211847`*^9, 3.910531756336769*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"da65f8ab-3c3d-4105-bb76-8abf8969028e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating Random Sets of External States", "Section",
 CellChangeTimes->{{3.910532571081352*^9, 
  3.9105325799228497`*^9}},ExpressionUUID->"72c530e5-0657-4bfe-8720-\
a90c128c653b"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"C", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531758225215*^9, 3.910531758294133*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5ebf21fd-25c0-450b-9be7-9884f8037c49"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Characteristics of and Modifications to External States", "Section",
 CellChangeTimes->{{3.910532582859844*^9, 
  3.910532606825082*^9}},ExpressionUUID->"f3b90158-a791-42c9-95d5-\
cb8ead5d937d"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"C", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105317602813873`*^9, 3.910531760357909*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"80ca4fa1-5fff-487d-86b0-973baf7b9f16"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Helicity and Polarization Rules", "Section",
 CellChangeTimes->{{3.910532611489078*^9, 
  3.91053262612013*^9}},ExpressionUUID->"fdb2cf0a-c53b-4ecc-a919-\
189fe88fcf65"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"C", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531761883922*^9, 3.910531762002437*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fb59f5a1-9c1a-4a6d-a591-11339d0c797d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["D. Analytic Functions of External Kinematics", "Chapter",
 CellChangeTimes->{{3.9105322599464283`*^9, 
  3.910532271230132*^9}},ExpressionUUID->"1253c8e8-4ebf-4489-ac1e-\
4bed17976fec"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "D", "]"}]], "Input",
 CellChangeTimes->{{3.9105317675208273`*^9, 3.910531767589973*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"45014ce6-3740-4bc7-a1c1-209eea44570b"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"D", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "6", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912435342124895*^9, 3.912435348882826*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8db3b904-55a2-4931-8b28-50e2ae3e1474"],

Cell[CellGroupData[{

Cell["Generalities of Expressions Involving Spinors and Momenta", "Section",
 CellChangeTimes->{{3.9105326327814083`*^9, 
  3.9105326494737453`*^9}},ExpressionUUID->"c6cea5ec-bace-436a-b736-\
69efcf6696c6"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"D", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531772704957*^9, 3.910531773259646*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0b306a5f-7edc-4f69-adaa-e9c0eaf012a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["superFunctions (of Spinor Variables)", "Section",
 CellChangeTimes->{{3.910532655202653*^9, 3.910532661405116*^9}, {
  3.912435361207409*^9, 
  3.91243536496539*^9}},ExpressionUUID->"088f6773-b034-4b0e-b166-\
4f3d839be053"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"D", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105317769942636`*^9, 3.910531777031423*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a5958da5-398a-437c-a710-33543c81f579"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Component Functions of superFunctions", "Section",
 CellChangeTimes->{{3.9105326685699863`*^9, 
  3.910532676040349*^9}},ExpressionUUID->"299d1283-74c4-411a-8afd-\
9e451047ce14"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"D", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531778559474*^9, 3.9105317786632423`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9f6878c2-2ae8-4ee1-af86-2657236131d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Manipulations of Spinor-Dependent Expressions", "Section",
 CellChangeTimes->{{3.910532680325534*^9, 
  3.910532687519452*^9}},ExpressionUUID->"67ddbbc6-975b-41e5-9c9e-\
c6783f2f0cf7"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"D", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531779835347*^9, 3.9105317798521*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"cfa0c82a-63a6-481e-b5bc-c00afa2ad7cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic Expressions involving Momentum-Twistor Variables", "Section",
 CellChangeTimes->{{3.910532690576846*^9, 
  3.910532700304093*^9}},ExpressionUUID->"26d5fdd3-f622-4266-9af8-\
9a55fd645103"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"D", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531781202424*^9, 3.910531781860436*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1a092b8b-7aef-4309-990c-ec9bed368566"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Translations from Twistors to Spinor Variables ", "Section",
 CellChangeTimes->{{3.910532702478958*^9, 
  3.910532714799367*^9}},ExpressionUUID->"30c50817-d842-4f88-8774-\
6f1ab4854ce2"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"D", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531783144701*^9, 3.910531783245304*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4f11860b-c804-4514-9fa5-b9c1670fd469"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["E. Aspects of On-Shell Recursion", "Chapter",
 CellChangeTimes->{{3.910532247910421*^9, 
  3.910532254202754*^9}},ExpressionUUID->"f73bca6b-0dfd-4529-b5e2-\
39bf0cef30ad"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "E", "]"}]], "Input",
 CellChangeTimes->{{3.910531784688285*^9, 3.9105317915084553`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9828b119-bc49-4d4a-b030-7dbc94ed943a"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"E", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "3", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912435391885289*^9, 3.9124353996079283`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a8a895a4-b013-4011-a9c1-5b4ee6b52934"],

Cell[CellGroupData[{

Cell["Factorizations of Amplitudes and BCFW Bridging ", "Section",
 CellChangeTimes->{{3.9105327191723022`*^9, 
  3.910532730131785*^9}},ExpressionUUID->"7f4ee824-a577-4f67-a55f-\
b7c02293c9af"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"E", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531786829314*^9, 3.910531798675261*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"16ba0539-5b1b-4b66-a221-45e222c1bc72"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Naming and Enumerating Terms in BCFW", "Section",
 CellChangeTimes->{{3.9105327339578648`*^9, 
  3.910532741188142*^9}},ExpressionUUID->"ab71098a-3ee4-41ff-9344-\
aae798093083"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"E", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531802868235*^9, 3.910531802946041*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"90a32754-dbcc-40c4-a2d0-99d888093d52"]
}, Open  ]],

Cell[CellGroupData[{

Cell["On-Shell Cuts for Shifted Momenta", "Section",
 CellChangeTimes->{{3.9105327441885443`*^9, 
  3.910532754043767*^9}},ExpressionUUID->"2bd568f3-6842-4a98-9a2c-\
8ba38be83c32"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"E", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531805696541*^9, 3.9105318057932262`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"28e8b26d-8432-4545-b5e2-a4c78c345ec0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["F. Ordered/Planar Partial Amplitudes of (pure) sYM", "Chapter",
 CellChangeTimes->{{3.910532228076095*^9, 
  3.910532238443348*^9}},ExpressionUUID->"8904bb97-43ad-43e2-b3a4-\
54d33c5902db"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "F", "]"}]], "Input",
 CellChangeTimes->{{3.910531842928919*^9, 3.910531843405246*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"928f2cee-4bdb-40fe-a30e-5a97e2d846fa"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"F", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "7", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912435471995652*^9, 3.912435477382729*^9}, {
  3.9124356371421013`*^9, 3.9124356374288397`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"072b4b65-c109-459d-acdd-93a50eb02e40"],

Cell[CellGroupData[{

Cell["Ordered, Partial Amplitudes: Bases, Identities and Reduction", "Section",
 CellChangeTimes->{{3.91053275834704*^9, 
  3.910532768426982*^9}},ExpressionUUID->"7d3dad7e-fa50-4a82-8efc-\
58dae44ae481"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531848947846*^9, 3.910531849261188*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c46065b7-ced1-421d-9c3c-cf7eeaac4a05"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic Expressions for Ordered, Partial Amplitudes of sYM", "Section",
 CellChangeTimes->{{3.910532871817052*^9, 
  3.910532901395482*^9}},ExpressionUUID->"94d0e9d6-d27c-4291-880e-\
b7ccbfd49f15"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105318515677567`*^9, 3.910531851657473*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cfe186ec-6636-41a3-9c9e-56ed14ddb2fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric Expressions for Ordered, Partial Amplitudes of sYM", "Section",
 CellChangeTimes->{{3.910532868173335*^9, 
  3.910532907630934*^9}},ExpressionUUID->"241af59d-7b51-4e81-97c4-\
da3b1ad0b39c"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531852888669*^9, 3.9105318529504337`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"cd9731c7-43ad-4c0d-881b-9179c79b9416"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic Expressions for Component Amplitudes of sYM", "Section",
 CellChangeTimes->{{3.9105329122468567`*^9, 
  3.910532921204322*^9}},ExpressionUUID->"78883c7f-18f9-4ead-8d7a-\
ef689330a3f9"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105318541025047`*^9, 3.910531854132119*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d2e42bfb-7dd7-4658-94ce-b4e30c36b16b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local, Covariant Gluonic Amplitudes", "Section",
 CellChangeTimes->{{3.912435674929982*^9, 
  3.912435681437892*^9}},ExpressionUUID->"5bd47d7e-8138-425e-9518-\
0747af4f15c2"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.912435683280437*^9, 3.9124356861035223`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b1b6d0c4-83fb-4ca3-8e6f-ae96a112ef87"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Numerically Recursed/Evaluated Expressions for Component Amplitudes of sYM\
\>", "Section",
 CellChangeTimes->{{3.910532969860639*^9, 
  3.9105330067922773`*^9}},ExpressionUUID->"f6176656-5518-46aa-b293-\
91cc5af149b2"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531855263048*^9, 3.910531855386023*^9}, {
  3.912435691047489*^9, 3.9124356911255083`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e7b66993-ee24-496d-9809-81ae1e757528"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relations Among Component Amplitudes of sYM", "Section",
 CellChangeTimes->{{3.910533012543153*^9, 
  3.9105330189901733`*^9}},ExpressionUUID->"ebb03ab1-7e46-4c11-a9cb-\
d3a3ca3a67b2"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"F", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.91053185688161*^9, 3.910531857458149*^9}, {
  3.912435693460452*^9, 3.912435693741625*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b67b34b3-3744-4af3-addd-fe526d00bcf9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["G. Colored (Non-Planar) Amplitudes of (pure) sYM", "Chapter",
 CellChangeTimes->{{3.910532207754418*^9, 
  3.910532223441924*^9}},ExpressionUUID->"9aadc16c-baee-452b-a85a-\
6b613ccc5e87"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.910531861870421*^9, 3.910531862231542*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"946707aa-db9e-422b-be57-58f4ab795231"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "5", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9124357168578033`*^9, 3.912435723051531*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"121ab912-a1c7-4f94-99ec-fac70919170e"],

Cell[CellGroupData[{

Cell["Color Factors: Bases, Reduction, and the Trace Expansion", "Section",
 CellChangeTimes->{{3.910533023606724*^9, 
  3.910533031351598*^9}},ExpressionUUID->"6a5bbf38-7aa8-4bf3-9c87-\
418d914d67ea"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"G", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531868188414*^9, 3.910531868284519*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"630d3646-0f49-4d81-81fd-0afd891740b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graphical Representation of Color Factors", "Section",
 CellChangeTimes->{{3.910533046490427*^9, 
  3.9105330516714087`*^9}},ExpressionUUID->"9536253b-064f-47a1-abc5-\
5b15681730e3"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"G", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105318711281767`*^9, 3.910531871199072*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"482cde2a-18a4-4ed3-9c96-8e005c06f035"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic, Color-Dressed superAmplitudes of sYM", "Section",
 CellChangeTimes->{{3.910533054612116*^9, 
  3.91053306232218*^9}},ExpressionUUID->"57260da0-276f-4e09-aa43-\
0b00393cd7fb"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"G", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531872380363*^9, 3.91053187261593*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5ceabd32-80b5-4b3f-90e4-ec0d6dfd321c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric, Color-Dressed superAmplitudes of sYM", "Section",
 CellChangeTimes->{{3.9119135693483343`*^9, 3.91191357653414*^9}, {
  3.911913690162529*^9, 
  3.911913703468989*^9}},ExpressionUUID->"8d074094-3710-4eb4-8573-\
332a9e0c8a5e"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"G", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.91191357819639*^9, 3.911913581599011*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"0eaf5291-3a6d-48ad-80f9-7fc8f0a45032"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local, Covariant Color-Kinematic-Dual Amplitudes of Gluons", "Section",
 CellChangeTimes->{{3.9105330653296757`*^9, 3.9105330737145348`*^9}, {
  3.911913705020212*^9, 
  3.911913724840447*^9}},ExpressionUUID->"b881d4fb-a997-4a35-a3ae-\
ac8d02797032"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"G", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531873837276*^9, 3.91053187465344*^9}, {
  3.911913586321147*^9, 3.911913586431911*^9}, {3.911913727174354*^9, 
  3.911913729021844*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c832eba4-0a1c-4026-8963-35d0bb7cdc0b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["H. Tree Amplitudes of (pure) sGR", "Chapter",
 CellChangeTimes->{{3.9105321917746363`*^9, 3.91053220061832*^9}, {
  3.910532241813726*^9, 
  3.910532242178073*^9}},ExpressionUUID->"123f4084-7694-4d27-a2f1-\
2448c1d07c65"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "H", "]"}]], "Input",
 CellChangeTimes->{{3.910531879307651*^9, 3.910531879968637*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"63eba6a9-955c-432b-b04e-4eba0b7296af"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"H", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "6", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912435795389524*^9, 3.912435805486836*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"eb413b04-e64c-4dab-8b38-5a00f08c63f0"],

Cell[CellGroupData[{

Cell["Analytic superAmplitudes of sGR", "Section",
 CellChangeTimes->{{3.9105330788335943`*^9, 
  3.9105330878615713`*^9}},ExpressionUUID->"7f7cfc01-de47-4ce8-9a22-\
62382c27d313"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"H", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531892494129*^9, 3.91053189258281*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4c3b51a6-c62a-46f5-986a-b782304ea6c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric superAmplitudes of sGR", "Section",
 CellChangeTimes->{{3.9105331805135927`*^9, 
  3.9105331887427597`*^9}},ExpressionUUID->"cc2ed464-a3c7-42de-a441-\
fc574c632d9f"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"H", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531893662931*^9, 3.910531894865716*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"efed52e2-1701-4562-8a1d-789509a563d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic Component Amplitudes of sGR", "Section",
 CellChangeTimes->{{3.910533191966373*^9, 
  3.910533195841917*^9}},ExpressionUUID->"f2f0cf7d-ef49-4080-ad94-\
aef46f71f7cb"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"H", ",", "3"}], "]"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"91237f5a-271c-4874-821a-191b8633c41e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local, Covariant, Color-Kinematic Dual Graviton Amplitudes", "Section",
 CellChangeTimes->{{3.910533250732917*^9, 3.910533268411191*^9}, {
  3.911913773492478*^9, 
  3.9119137833543253`*^9}},ExpressionUUID->"f23d7d44-3356-4bed-8f14-\
c747ead666a1"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"H", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531896024396*^9, 3.910531896124761*^9}, {
  3.910533312430274*^9, 3.910533316850173*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"02918fbc-6f5c-4e06-94ea-3edd40814619"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric Component Amplitudes of sGR", "Section",
 CellChangeTimes->{{3.9119137939979057`*^9, 
  3.911913799111147*^9}},ExpressionUUID->"7656abe5-3b7c-4ded-b26d-\
21b96340f481"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"H", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9119138013640738`*^9, 3.911913803978373*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"61ff5416-bb61-4b41-b1c4-4c5da413936d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relations Among Component Amplitudes of sGR", "Section",
 CellChangeTimes->{{3.910533271373698*^9, 3.910533272952901*^9}, {
  3.910533320469749*^9, 
  3.910533327321257*^9}},ExpressionUUID->"81c1ff9e-740e-4c36-a3d5-\
f595498b6669"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"H", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105318998348722`*^9, 3.9105318999160147`*^9}, {
  3.911913806807487*^9, 3.911913806983032*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"162edfc8-ca00-4efb-a5f5-bce3995b5d4f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["I. Scattering Amplitudes of Other Theories", "Chapter",
 CellChangeTimes->{{3.9105321765499372`*^9, 
  3.910532187550005*^9}},ExpressionUUID->"e4b8f2fe-6de7-45c8-9e83-\
b58f88919b5b"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "I", "]"}]], "Input",
 CellChangeTimes->{{3.910531901399583*^9, 3.910531901847294*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4b1510af-9090-47a7-b5f7-26d0a10d29f5"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"I", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "3", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912435844226215*^9, 3.912435851086817*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4b31225f-6dc1-4606-8fcc-c36d29c8255a"],

Cell[CellGroupData[{

Cell["Local Poles of Feynman Diagrams", "Section",
 CellChangeTimes->{{3.9105335672276573`*^9, 
  3.910533572235875*^9}},ExpressionUUID->"bcb71153-2c63-4089-8499-\
c4827abe142c"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"I", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319050242977`*^9, 3.910531905472142*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9738daf6-3b94-4e21-86d0-92eed3ea6094"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree Amplitudes of Scalar Field Theory", "Section",
 CellChangeTimes->{{3.910534734493621*^9, 
  3.910534739326881*^9}},ExpressionUUID->"db4f45c9-1608-40cf-86df-\
85abab2fc4b8"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"I", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531907282693*^9, 3.910531907866825*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ee847e7e-1681-4ea1-8f76-2c3de9ad0e31"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree Amplitudes of Other Theories Obtained via Double-Copies", "Section",
 CellChangeTimes->{{3.911913826281608*^9, 
  3.911913837428544*^9}},ExpressionUUID->"3cc1ecd3-2305-4125-8ee0-\
724f223f678e"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"I", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.911913839524747*^9, 3.9119138427248363`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"cea40620-a9e1-4548-a348-7b93dfdc229a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
J. Twistor String Theory and the Scattering Equation Formalism\
\>", "Chapter",
 CellChangeTimes->{{3.9105321570056677`*^9, 
  3.910532170091717*^9}},ExpressionUUID->"1140dd2a-61cc-4eee-bbee-\
e63217009202"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "J", "]"}]], "Input",
 CellChangeTimes->{{3.91053190937143*^9, 3.91053190958572*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9f2ae581-8b43-40fe-9e67-7096ae5c86c0"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"J", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "5", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912436321755302*^9, 3.9124363287944117`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b2e71ed8-9ce3-4ad2-9ea3-e1d6559952e2"],

Cell[CellGroupData[{

Cell["General Aspects of the Scattering Equation Formalism of CHY", "Section",
 CellChangeTimes->{{3.910534746441345*^9, 
  3.9105347552582607`*^9}},ExpressionUUID->"c121b8b5-35ef-4307-b851-\
95d7cf214fd3"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"J", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319125188103`*^9, 3.91053191495442*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"1efdebe3-a310-40d8-ae26-2fe95befdc8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ingredients Used in the Scattering Equation Formalism", "Section",
 CellChangeTimes->{{3.910534760794855*^9, 
  3.9105347700843763`*^9}},ExpressionUUID->"1c9e54ca-125f-4944-9072-\
75aacdbeb28b"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"J", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531916460841*^9, 3.910531916922702*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c4662ab6-14d1-4777-8f75-1e048251d2d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Representation of Tree Amplitudes in the Scattering Equation Formalism\
\>", "Section",
 CellChangeTimes->{{3.910534773012377*^9, 
  3.91053478674664*^9}},ExpressionUUID->"f9828265-4031-4e62-8a64-\
0b0795c63884"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"J", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531918372274*^9, 3.910531918972183*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c438bd9c-d839-4b42-a6e9-62a2024e4009"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Grassmannian Representation of the Twistor String", "Section",
 CellChangeTimes->{{3.910534789958963*^9, 
  3.9105347964612103`*^9}},ExpressionUUID->"37a488f8-eaec-4717-b811-\
0a02df941e61"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"J", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531920567185*^9, 3.910531921227015*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c8cb998c-c5f4-4f20-a85c-54001e931ec8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Connected Prescription for Twistor String Theory (RSV)", "Section",
 CellChangeTimes->{{3.910534800192161*^9, 
  3.910534807451522*^9}},ExpressionUUID->"772f3c91-3e93-42c3-9529-\
213c5b2c984d"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"J", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531922641437*^9, 3.9105319232337313`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9415d524-24f3-46a0-a8db-179bd18e8dc3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["K. Positroids: Grassmannian Geometry of On-Shell Functions", "Chapter",
 CellChangeTimes->{{3.9105321448176947`*^9, 
  3.910532153421278*^9}},ExpressionUUID->"474c4bb5-aa25-4b46-9912-\
f00da80eb448"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "K", "]"}]], "Input",
 CellChangeTimes->{{3.910531925200699*^9, 3.91053192537745*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a912a238-d747-4b23-a149-fe623f39b8f3"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"K", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "11", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.91243639085507*^9, 3.912436396567778*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"465ab176-0e96-4bdb-96d1-20b009d5b690"],

Cell[CellGroupData[{

Cell["Positroid Labeling of superFunctions and Geometries", "Section",
 CellChangeTimes->{{3.910534812270702*^9, 
  3.9105348190603523`*^9}},ExpressionUUID->"70f94451-e713-4400-b8ee-\
843d8e38013b"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531930335607*^9, 3.910531930958684*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5d179e0f-9c5a-48c1-b51b-2c3049e22360"]
}, Open  ]],

Cell[CellGroupData[{

Cell["General Manipulations of Positroid Labels", "Section",
 CellChangeTimes->{{3.910534821717292*^9, 
  3.910534826369383*^9}},ExpressionUUID->"c3463a78-b41a-45c6-9d16-\
9dc05a9f104b"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531933597949*^9, 3.910531939755262*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c75f161f-ef8d-42dc-b2cf-c17a9c1c3d4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Positroid Geometry and Combinatorial Data", "Section",
 CellChangeTimes->{{3.910534828953772*^9, 
  3.910534837434053*^9}},ExpressionUUID->"77995bd0-f109-4166-8a09-\
2a6e8454ca77"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531943684854*^9, 3.910531943788149*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"c2c440b1-e54a-4650-8c2f-4882ddc60fe7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kinematic Support and Factorizability", "Section",
 CellChangeTimes->{{3.910534840316598*^9, 
  3.910534846684816*^9}},ExpressionUUID->"12de9700-67b8-4303-a2ff-\
2bcabe0efc83"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531946461611*^9, 3.9105319466011133`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"86f90126-f761-4422-bef5-51fa8f8f18e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Drawing Representative Plabic Graphs", "Section",
 CellChangeTimes->{{3.910534850160404*^9, 
  3.910534854910741*^9}},ExpressionUUID->"6adea063-3721-4d9e-9f4f-\
d009d98d9e5e"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531947909444*^9, 3.910531947983494*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"c3616f01-1fd9-48fe-b3b7-01cf17aa6e46"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combinatorial Recursion Relations for sYM", "Section",
 CellChangeTimes->{{3.9105348585271797`*^9, 
  3.9105348662550097`*^9}},ExpressionUUID->"1e63e6cf-b417-44be-a63d-\
7132ac32b021"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531949721918*^9, 3.91053194985782*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"558c7b8d-2319-4b0f-a307-78cc1d6848b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic superFunctions for Tree-Like Positroids", "Section",
 CellChangeTimes->{{3.910535574103924*^9, 
  3.9105355864924927`*^9}},ExpressionUUID->"e06c4749-e5ba-4184-b818-\
9c1815298897"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319516035748`*^9, 3.910531951703343*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"02053837-8632-4519-a0d4-f5825f7bd116"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numeric superFunctions for Non-Vanishing Positroids", "Section",
 CellChangeTimes->{{3.910535588474468*^9, 
  3.910535599810878*^9}},ExpressionUUID->"b6c5a170-1d05-4962-8669-\
92774039ea59"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319528687143`*^9, 3.910531952949544*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"39867dbb-2884-4e55-a926-88bc100cc057"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Covering Relations and the Positroid Stratification of the Grassmannian\
\>", "Section",
 CellChangeTimes->{{3.910535605382249*^9, 
  3.9105356142745457`*^9}},ExpressionUUID->"717571db-adc4-4136-99eb-\
80797186fbb0"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319538874903`*^9, 3.9105319542345943`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"2fbf427a-bba2-4f26-9f4d-e93e01f3b7ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Oriented",
  FontSlant->"Italic"],
 " Charts and Signed Covering Relations"
}], "Section",
 CellChangeTimes->{{3.910535619707847*^9, 
  3.910535638805573*^9}},ExpressionUUID->"e496fb0b-29e0-4203-917d-\
ce6f8efa8483"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319552254057`*^9, 3.910531956553383*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"eb85a150-d24e-4a54-b5b9-17c552196088"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functional Relations Implied by Oriented Positroid Homology", "Section",
 CellChangeTimes->{{3.910535644433853*^9, 
  3.91053565685461*^9}},ExpressionUUID->"5fe77e6d-9a75-4598-ab3b-\
487955154138"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"K", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{3.910531957637053*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"3d742cb8-6031-4af9-867a-b8a049e36bbe"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["L. Evaluation and Specifying Kinematic Data", "Chapter",
 CellChangeTimes->{{3.910532047330146*^9, 3.910532047664987*^9}, {
  3.910532133159747*^9, 3.910532138188221*^9}, {3.91243650402217*^9, 
  3.912436506523149*^9}},ExpressionUUID->"dbafd761-27d5-4a84-a376-\
525c10d88e91"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "L", "]"}]], "Input",
 CellChangeTimes->{3.910531966572055*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"6bfcd892-5521-4ac7-a4b2-11c1056921cb"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"L", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "7", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9124364568365088`*^9, 3.91243646312505*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c78c7023-6b25-4886-a653-7901af6e02fa"],

Cell[CellGroupData[{

Cell["Global Variables Used for Evaluation", "Section",
 CellChangeTimes->{{3.910535660552538*^9, 
  3.9105356838410473`*^9}},ExpressionUUID->"02786bc1-2db6-40d2-a432-\
85756b6110a2"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"L", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319703419323`*^9, 3.910531970460153*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7f7cf66f-5c58-4e48-9823-b7e22273e824"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Specification of Kinematic Data for Use in Evaluation", "Section",
 CellChangeTimes->{{3.910535669738181*^9, 
  3.910535680437662*^9}},ExpressionUUID->"3c9ab061-6eb7-4e85-9af8-\
bd3e7793569c"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"L", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319760508213`*^9, 3.91053197612529*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"a7733b0c-b626-4cc0-b607-3b56f022549a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Displaying Specified Kinematic Data", "Section",
 CellChangeTimes->{{3.9105356865178747`*^9, 
  3.910535694166767*^9}},ExpressionUUID->"24d52394-867e-4fe3-b0a9-\
5de4488ea7e8"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"L", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531977122127*^9, 3.9105319771838617`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"3644aaff-3b32-430a-8e69-23fd66bb69bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Randomly Generating On-Shell Kinematic Data", "Section",
 CellChangeTimes->{{3.910535699489826*^9, 
  3.910535707491829*^9}},ExpressionUUID->"c2aa1e48-c91b-47a9-b76a-\
e42a58c53acc"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"L", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531978092787*^9, 3.910531978165946*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b01aa880-d5f7-432f-aed0-3ed63e9e6cb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mapping Between Different Kinematic Variables", "Section",
 CellChangeTimes->{{3.910535710000215*^9, 
  3.9105357194389353`*^9}},ExpressionUUID->"ec4c52cf-06e8-43ba-8677-\
e83b3bf49bbc"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"L", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531979841175*^9, 3.910531979966066*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6000d3e9-f4a6-43bd-8243-408f43407b40"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation of Analytic Expressions", "Section",
 CellChangeTimes->{{3.910535722976186*^9, 
  3.9105357274021597`*^9}},ExpressionUUID->"d9d489b5-8f67-403e-805a-\
d03dbdb705db"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"L", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.910531981488989*^9, 3.9105319817836943`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"9ac1b072-e042-4b67-b666-fcf0f7b3e09a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modifications of Specified Kinematic Data", "Section",
 CellChangeTimes->{{3.910535729966024*^9, 3.9105357364396048`*^9}, {
  3.912436495625475*^9, 
  3.912436497935526*^9}},ExpressionUUID->"0cb29375-e55c-42cf-b7ba-\
40f28815496f"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"L", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.9105319834015093`*^9, 3.910531983689231*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"83a755ca-681c-465e-a010-6f18e91fb981"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["M. Functions Related to Use of the Package", "Chapter",
 CellChangeTimes->{{3.910531997887245*^9, 3.9105320085992203`*^9}, {
  3.910532050249229*^9, 
  3.910532050503591*^9}},ExpressionUUID->"95964f80-690f-43f1-98a5-\
290325936c28"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", "M", "]"}]], "Input",
 CellChangeTimes->{3.910531987295258*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"80dc3de7-8826-4496-a9a7-81af65183572"],

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"definedFunctionCategories", "[", 
     RowBox[{"M", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9124365112996607`*^9, 3.912436517770069*^9}, {
  3.912436612022168*^9, 3.912436612206772*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2f7113b6-9774-4a07-a5e5-b81d653fb7b9"],

Cell[CellGroupData[{

Cell["Information on Defined Functions Organized by Context", "Section",
 CellChangeTimes->{{3.910532021498781*^9, 3.91053203700482*^9}, {
  3.912436629892962*^9, 
  3.912436646698721*^9}},ExpressionUUID->"1a727e9f-0d26-4e8f-9a76-\
d36554102d64"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"M", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.910532013837368*^9, 3.9105320154775953`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8bda9ce7-5933-46bd-b5f6-56a77712e26a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Installing the tree_amplitudes.m Package", "Section",
 CellChangeTimes->{{3.912436648803816*^9, 
  3.912436658608821*^9}},ExpressionUUID->"600e9e39-9128-410b-ade0-\
deaccde6720f"],

Cell[BoxData[
 RowBox[{"definedFunctionCategories", "[", 
  RowBox[{"M", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.912436662135931*^9, 3.912436663793378*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d4258026-8943-46c2-98f7-ccd1664f018f"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"c822c781-1b2e-4f43-9f4b-7ab7fde5a95f"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example Applications and Illustrations of Use", "Title",
 CellChangeTimes->{{3.912861885144478*^9, 
  3.912861892263896*^9}},ExpressionUUID->"52c07d4f-a2d5-4203-b7f6-\
64da1a73f88b"],

Cell[CellGroupData[{

Cell["Basic Syntax and Example Usage", "Subtitle",
 CellChangeTimes->{{3.9124370216051292`*^9, 3.912437025808845*^9}, {
  3.912687152085191*^9, 
  3.9126871528095284`*^9}},ExpressionUUID->"03701bf2-55ef-4e5c-9b2b-\
bc58acd1702c"],

Cell[CellGroupData[{

Cell["Analytic Expressions for Component Amplitudes", "Chapter",
 CellChangeTimes->{{3.912437029634996*^9, 3.9124370535685387`*^9}, {
  3.9124396181880198`*^9, 3.912439639191271*^9}, {3.91244073598022*^9, 
  3.912440743066659*^9}, {3.912686732574439*^9, 
  3.912686734445281*^9}},ExpressionUUID->"b03c1331-3d2f-4167-a6dc-\
02056903d335"],

Cell[CellGroupData[{

Cell["Analytic Helicity Amplitudes", "Section",
 CellChangeTimes->{{3.912437055830405*^9, 3.912437082184309*^9}, {
  3.9124395887585497`*^9, 3.912439602496541*^9}, {3.912439688754569*^9, 
  3.9124396888950043`*^9}, {3.9124407458792133`*^9, 
  3.9124407477084103`*^9}},ExpressionUUID->"b6f4d222-ae83-4220-8297-\
7f9ee80c18d5"],

Cell[CellGroupData[{

Cell["Specifying Helicities", "Subsection",
 CellChangeTimes->{{3.91243708751849*^9, 3.9124370951132917`*^9}, {
  3.912437177403178*^9, 
  3.9124371909553423`*^9}},ExpressionUUID->"31b647e8-41a0-4a67-98e3-\
d7f42bc3f79f"],

Cell[TextData[{
 "The function ",
 StyleBox["randomHelicityComponent[n_,k_]",
  FontWeight->"Bold"],
 StyleBox[" will return a random assignment of gluon helicities ({m,p}) that \
would correspond to an n-particle ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "3281ca72-bc09-44f3-9214-a810533a46c5"],
 "MHV amplitude."
}], "Text",
 CellChangeTimes->{{3.912437115121849*^9, 
  3.912437192622064*^9}},ExpressionUUID->"fe3f121f-c3cb-42d6-abce-\
31424bc9b1fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"8", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egStates", "=", 
  RowBox[{"randomHelicityComponent", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.912437099352456*^9, 3.912437109481682*^9}, {
  3.91243718443034*^9, 3.912437184624365*^9}, {3.9124395747002697`*^9, 
  3.912439579990035*^9}, {3.912439658177655*^9, 3.912439666971712*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"68896a54-dfd9-42af-aadf-9eff89185f99"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Component Amplitudes", "Subsection",
 CellChangeTimes->{{3.912437213170323*^9, 3.9124372171020603`*^9}, {
  3.9124397257667427`*^9, 3.91243973132152*^9}, {3.9124407532121773`*^9, 
  3.912440754525476*^9}},ExpressionUUID->"f402865f-f2cc-4730-a020-\
c182bb5864e0"],

Cell[TextData[{
 "The function ",
 StyleBox["componentAmp[cmptList__]",
  FontWeight->"Bold"],
 StyleBox[" works for any component of ",
  FontWeight->"Plain"],
 StyleBox["sYM ",
  FontWeight->"Bold"],
 StyleBox["or ",
  FontWeight->"Plain"],
 StyleBox["sGR",
  FontWeight->"Bold"],
 StyleBox[", \nbut uses different algorithms depending on the states \
specified. \n\nFor amplitudes involving ",
  FontWeight->"Plain"],
 StyleBox["only",
  FontWeight->"Bold"],
 StyleBox[" gluons/gravitons, ",
  FontWeight->"Plain"],
 StyleBox["componentAmp",
  FontWeight->"Bold"],
 StyleBox["[] uses ",
  FontWeight->"Plain"],
 StyleBox["component-wise",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", analytic recursion",
  FontWeight->"Bold"],
 StyleBox[" to generate the result",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9124397398052597`*^9, 
  3.912439853649487*^9}},ExpressionUUID->"47c0a437-75d1-464d-ac4c-\
2e690fe5e168"],

Cell[BoxData[
 RowBox[{"egAmp", "=", 
  RowBox[{"componentAmp", "[", "egStates", "]"}]}]], "Input",
 CellChangeTimes->{{3.912437218775565*^9, 3.912437221663085*^9}, {
  3.912439464346505*^9, 3.912439465278679*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"739bd288-fa85-4d90-99e3-6f00fc430b4a"],

Cell[CellGroupData[{

Cell[TextData[{
 "Formatting Expressions to be \[OpenCurlyDoubleQuote]Human-Readable\
\[CloseCurlyDoubleQuote] with ",
 StyleBox["nice",
  FontWeight->"Bold"],
 StyleBox["[]",
  FontWeight->"Plain"]
}], "Subsubsection",
 CellChangeTimes->{{3.912439858862001*^9, 3.912439871945819*^9}, {
  3.91243990748193*^9, 
  3.912439922604579*^9}},ExpressionUUID->"457467e3-ebce-4ac7-b5c4-\
5423ffff3045"],

Cell[TextData[{
 "The symbols appearing in ",
 StyleBox["egAmp",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Plain"],
 "are kinematic invariants of momenta and spinor-variables. "
}], "Text",
 CellChangeTimes->{{3.912439436115458*^9, 3.9124394762545977`*^9}, {
  3.912439549985281*^9, 3.9124395521404552`*^9}, {3.912439875358873*^9, 
  3.912439898070415*^9}, {3.912440039760962*^9, 
  3.912440041197279*^9}},ExpressionUUID->"d6270bc3-d2cb-4f6c-a843-\
5a17ed09bbc0"],

Cell[BoxData[
 RowBox[{"nice", "[", "egAmp", "]"}]], "Input",
 CellChangeTimes->{{3.9124394783052053`*^9, 3.912439480389388*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"28a4e8a3-0478-4f1f-a4ea-01abd29b2a9c"],

Cell[TextData[{
 "A summary of how ",
 StyleBox["nice[]",
  FontWeight->"Bold"],
 StyleBox[" formats expressions is given by ",
  FontWeight->"Plain"],
 StyleBox["illustratingNice",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9124394973262997`*^9, 3.912439519780558*^9}, {
  3.912439554108857*^9, 
  3.91243955870499*^9}},ExpressionUUID->"ea8f9f78-dd16-4726-8e40-\
7b2c6e828b6c"],

Cell[BoxData["illustratingNice"], "Input",
 CellChangeTimes->{{3.9124395205274973`*^9, 3.9124395254274473`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"896f8967-4df9-49f1-a048-205f07bad65a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Graviton Helicity Amplitudes", "Subsection",
 CellChangeTimes->{{3.912439954181432*^9, 
  3.912439968566478*^9}},ExpressionUUID->"cb94cd20-f44e-4be2-89b0-\
572cf92a2147"],

Cell[TextData[{
 "A random choice of graviton helicities for ",
 StyleBox["n",
  FontSlant->"Italic"],
 "-particle ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4f2792d5-51a9-47c2-bf6d-57773c8216f8"],
 "MHV can be chosen using \n",
 StyleBox["randomHelicityComponentGR[n_,k_]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912854331951295*^9, 
  3.912854385700206*^9}},ExpressionUUID->"62202806-5058-4bfa-b985-\
71a23737f796"],

Cell[BoxData[
 RowBox[{"egStatesGR", "=", 
  RowBox[{"randomHelicityComponentGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.912439971014154*^9, 3.9124399882765837`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"813dfc78-9beb-4604-8ad6-28d59796c601"],

Cell[BoxData[{
 RowBox[{"egGRamp", "=", 
  RowBox[{"componentAmp", "[", "egStatesGR", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912439991125705*^9, 3.912440024260728*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"eaf9e9b6-048f-4ddd-9749-163a58358058"],

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{"First", "[", "egGRamp", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.912440170147298*^9, 3.912440174680462*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"7bcb5e72-5866-4fad-bf2e-8f1dfddb210d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Amplitudes for Other External States of sYM and sGR", "Section",
 CellChangeTimes->{{3.912440180414867*^9, 3.912440193474845*^9}, {
  3.912440623909343*^9, 
  3.9124406461596813`*^9}},ExpressionUUID->"cc2cd4d9-ba57-4de5-995b-\
85074a4e0b96"],

Cell[CellGroupData[{

Cell["Syntax for Naming External States", "Subsection",
 CellChangeTimes->{{3.912440194949264*^9, 
  3.912440201305211*^9}},ExpressionUUID->"e9772995-8e9e-48b6-b8df-\
7866ff658331"],

Cell[TextData[{
 "The syntax used to specify external states in \
\[ScriptCapitalN]-supersymmetric YM theory can be seen using the function \n\
",
 StyleBox["componentStateListYM[\[ScriptCapitalN]_]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9124403203024883`*^9, 
  3.912440360583461*^9}},ExpressionUUID->"26714ec5-267f-4aab-b9fd-\
d9966a4ead5f"],

Cell[BoxData[
 RowBox[{"componentStateListYM", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.912440363061874*^9, 
  3.9124403961120253`*^9}},ExpressionUUID->"c92646fe-df19-44fd-9380-\
f2668c12a3d0"],

Cell[BoxData[
 RowBox[{"componentStateListYM", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.912440203953309*^9, 3.912440221183763*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"e5175697-29e6-4d91-9fbd-d229583a3d64"],

Cell[BoxData[
 RowBox[{"componentStateListYM", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.9124402285900393`*^9, 3.912440230661092*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"43ed31e7-7bdc-4974-9fff-26370097d17c"],

Cell["And similarly for \[ScriptCapitalN]-supersymmetric GR theory", "Text",
 CellChangeTimes->{{3.912440377942603*^9, 
  3.9124403887084827`*^9}},ExpressionUUID->"7c7fc1a2-9796-4fa6-bf69-\
227f98cdd047"],

Cell[BoxData[
 RowBox[{"componentStateListGR", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.912440390186039*^9, 3.912440399153668*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"b044db79-613b-4328-99a0-670b6d76f333"],

Cell[BoxData[
 RowBox[{"componentStateListGR", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.9124404045295*^9, 3.9124404046502542`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"7859096b-f63e-431a-be62-4822b4bf677e"],

Cell[BoxData[
 RowBox[{"componentStateListGR", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.912440408845295*^9, 3.912440409112873*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"b81aa631-5d96-4d55-a242-592863622532"]
}, Closed]],

Cell[CellGroupData[{

Cell["Randomly Choosing External States", "Subsection",
 CellChangeTimes->{{3.912440424826251*^9, 
  3.9124404363107977`*^9}},ExpressionUUID->"a3585d56-6eef-4ce4-b474-\
022a400b4896"],

Cell[TextData[{
 "A valid set of external states for ",
 StyleBox["n",
  FontSlant->"Italic"],
 "-particle ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "f187a9fd-d9c4-47fc-bf17-68ac52445ec1"],
 "MHV amplitudes can be found using\n",
 StyleBox["randomComponentStates[n_,k_]",
  FontWeight->"Bold"],
 StyleBox[" or ",
  FontWeight->"Plain"],
 StyleBox["randomComponentStatesGR[n_,k_]",
  FontWeight->"Bold"],
 StyleBox["\n(or, to specify the degree of supersymmetry, ",
  FontWeight->"Plain"],
 StyleBox["randomComponentStatesYM[\[ScriptCapitalN]_][n_,k_]",
  FontWeight->"Bold"],
 StyleBox[")",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912440440225832*^9, 3.912440503256468*^9}, {
  3.912440540111259*^9, 
  3.9124405533108053`*^9}},ExpressionUUID->"73cb06d8-2833-4e77-b910-\
d2ee1c96d6fb"],

Cell[BoxData[{
 RowBox[{"randomComponentStates", "[", 
  RowBox[{"6", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912440464247224*^9, 3.912440464639351*^9}, {
  3.912440506097064*^9, 3.912440515746215*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"6f25625e-fbad-4879-bb69-185138bccee7"],

Cell[BoxData[{
 RowBox[{"randomComponentStatesYM", "[", 
  RowBox[{"6", ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"componentAmp", "@@", "%%"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912440586404829*^9, 3.912440587571897*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"14ea1237-fba8-4d69-9bdb-2a1f274a8e09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"randomComponentStatesGR", "[", "2", "]"}], "[", 
  RowBox[{"6", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.91244052636193*^9, 3.912440529750358*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"e6771cbf-d08c-4ea0-a5c0-71fa145e2399"],

Cell[BoxData[{
 RowBox[{"randomComponentStatesGR", "[", 
  RowBox[{"6", ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"componentAmp", "@@", "%%"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912440555505417*^9, 3.912440573783766*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"29bc32ce-7154-4a3b-8666-84aecce00e54"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analyzing Properties of Expressions", "Section",
 CellChangeTimes->{{3.9124406913494577`*^9, 
  3.912440701820283*^9}},ExpressionUUID->"c10a36c6-9fd1-48e9-98e9-\
595ca832b963"],

Cell[CellGroupData[{

Cell["Little Group and Mass Dimensions", "Subsection",
 CellChangeTimes->{{3.9124408338735933`*^9, 
  3.9124408430290937`*^9}},ExpressionUUID->"e227a058-23ca-476c-a03d-\
97df6d9686ef"],

Cell[CellGroupData[{

Cell["Little Group Weights", "Subsubsection",
 CellChangeTimes->{{3.912686543437285*^9, 
  3.912686548873539*^9}},ExpressionUUID->"18cdf54e-2e7e-4ed9-bb82-\
3aa5cc064fae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egN", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egStates", "=", 
  RowBox[{"randomComponentStatesYM", "[", 
   RowBox[{"egN", ",", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"egN", "-", "4"}]}], "}"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"littleGroup", "[", "egStates", "]"}]}], "Input",
 CellChangeTimes->{{3.9126865311644983`*^9, 3.912686600012719*^9}},
 CellLabel->
  "In[882]:=",ExpressionUUID->"539e05af-a58d-4943-bf62-7fbb106e2d04"],

Cell[BoxData[
 RowBox[{"littleGroup", "@", 
  RowBox[{"componentAmp", "[", "egStates", "]"}]}]], "Input",
 CellChangeTimes->{{3.91268658048063*^9, 3.91268659024039*^9}},
 CellLabel->
  "In[886]:=",ExpressionUUID->"1e28e40b-3748-4882-a8a8-c20356341c9e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mass Scaling Dimensions", "Subsubsection",
 CellChangeTimes->{{3.912686607964045*^9, 
  3.912686612995042*^9}},ExpressionUUID->"d4ba44fd-de48-4250-ad6e-\
78039b3ce46e"],

Cell[BoxData[
 RowBox[{"massDimension", "[", 
  RowBox[{"componentAmp", "[", "egStates", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.91268661404315*^9, 3.912686624753871*^9}},
 CellLabel->
  "In[888]:=",ExpressionUUID->"54f514f9-5693-4958-bb58-8bffeb803bc1"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Modifications of Analytic Expressions", "Section",
 CellChangeTimes->{{3.912686876521332*^9, 
  3.912686882669622*^9}},ExpressionUUID->"e2f0a5de-3a6c-4406-afa7-\
66e5c830626f"],

Cell[CellGroupData[{

Cell["BCFW Deformations", "Subsection",
 CellChangeTimes->{{3.9126868943009977`*^9, 
  3.912686900514406*^9}},ExpressionUUID->"37d50039-4a0f-4648-9111-\
8ad16845c4bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bcfwShift", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], "]"}], "[", 
   RowBox[{"componentAmp", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bcfwShift", "[", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1"}], "}"}], "]"}], "[", " ", 
   RowBox[{"componentAmp", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912686989245943*^9, 3.912687043726274*^9}},
 CellLabel->
  "In[908]:=",ExpressionUUID->"3cf173f0-f7bf-4bf4-bafe-31e6fe121abf"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Expressions for superAmplitudes", "Chapter",
 CellChangeTimes->{{3.912440866937956*^9, 
  3.912440873367378*^9}},ExpressionUUID->"1c01f06b-609e-49df-94ae-\
879532aec4dd"],

Cell[CellGroupData[{

Cell["Basic Syntax of superFunctions", "Section",
 CellChangeTimes->{{3.912440971970446*^9, 3.912440979129202*^9}, {
  3.91285764602855*^9, 
  3.912857646914063*^9}},ExpressionUUID->"8715e4a4-080e-4f96-ac2f-\
e389ec7063aa"],

Cell[TextData[{
 "The package describes ",
 StyleBox["superAmplitudes",
  FontWeight->"Bold"],
 StyleBox[" in terms of ",
  FontWeight->"Plain"],
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" objects defined as follows:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912854469425231*^9, 
  3.912854487473465*^9}},ExpressionUUID->"978631d5-1cb0-4bdf-8704-\
f36569d54b05"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S<P<21_HVX:?3`P;dIYK7AULR0_AVaQM6E4
IF=_I6DP;daUKVMdJ20a=3Dh83hn2W=dLVEQK@Yh0KEGkI:RAQCm?dm1=WnbI@9=
=ddgEK]KaB1n`OR982JY52P>2X8:^^[KiTgBc^QTM9c:^V7;:Vd]bm?WWW_>_Bji
3[OT46N]^7^;0c`0@>B/dO?YL0J7an7SicLBiJ`i9eRFb;7_CKQO?/EN7VbW>IN5
W_RGkfF1;7gn82C6fT19dk2MG/D=JjFT_eGGkMPf>iloO55EEHO9M3BcVjJoOMSZ
CKV_JPieI^4>3^_Cg3KZhk`e9gieZZl=]MnXYAeYDLK]@L]OK^DJ<AAcF8^eoDCG
>_?6P3kHTlNf4>Ia=1fV=JfB[fKDWna[^d3XkZ?7jBH?O6EYk2O;9QC6PaFbe[G=
ATQK=JndKU/a^jKZ9^ImJmQFBjVJEJaF/c;Bm[=fHja6NTee1_Lk6l=PD;lO]44b
UV?m@DP7=J=>iKBKSalgPM/]Md^PjU5?TL?j[;OHAE[9S1]m5niJ0k^aJW[=5VcT
OWNa5_fNR</;cFV7N67<KHQ1endjiB0b1fJUXmb?`ZZjS1D`[gO29/:IVDDj/83F
CDOY@QGJXcgYam[H;WMC6cnR28eDUj;I`X]FiIf_]OA`V5B9WNJPfG>RLMH4FF=X
1g/jXOeURIB//^9iPcccbfSBYMYj9]_F;32e4TdM_M[;N[ebgk:=ND1:S^c;/gjR
c[nFkG[JZKZ3I]d=i]>hTREP;j`Vc/Ce0U07^jUMFR:oQX:d5di]HmK@kj>PeaLW
XR_768UJ2<J::[HYJ9AgDjnBAXKDBYYVjSn6<ME0eJSLc`>[;SYffIPVUV6<ZjZB
nFWPEbOZgW1IMGKUjMO]O4=<CaRC`>c9hlG@ZeP=;j`:oI:9/:3SKPnde;RVE/b]
QCN0f55M2P?IKXdfTI0d<U>]mHcaJRD/Jj4YJ84DCIa]`fQ]XhiCMNlOQU=IM:1;
i_FPX^YARNRkKTU6bdbI^AD3^o6d0lYmQ=5lgbKKW2K28l@hKlKEVEc9aYU^NY8F
[a`j<jJ??A?RWD>laQK23@kF@PicU4SY`]`_=fdm21IIbiOgI?]EG^7]3==^V3/U
TI3n91lZHWnS^89X2NejMBdJBgM;bL>b9RQU?aKC[?oiTg0dh9N?MmJ<VIFIEkNN
G7f`[R92SWUf5G0>Ug22UXWL:6>6I/KV4FI?17?Ij101_?cTmL?[Kk84NH[I0D8R
lEQ1Mj?i8AlDGY7QloN>AgI?mQTW8l`SlIP=^e<fI>]5/:Z/Te4nCI>?7;^NK]ee
3[N0CkOh5VC^?F@XHEk14SUQgcgUdP_fkdLlEXUce_S06_hoeQ2;_4Sa2OXi4WO`
68VC<nQWZWOOD>CgZF;2Rdb]HiD_V?ij1_M:gd:HbY17lP_d1E?]3;X8YXBeYT;O
HO[W_g3oeK3_ei9@Q_3B/LMJBTOYORX2@@6l`Uab[]JEi_Qn3X[<Dg:9P8lLo_RU
0188?4G3>@MBH9D@T7T//g@jQcREjEECOgNIT<QL2Po=a39:8TNYUB99R4aZiH92
XEDBVM9/2c/_dX_B7h]@6P9NO]=<9a8OKTJ@NHDPnSA;STL4<BoA0`V5Ui1hRRm`
528Z18;b64ZG4:M^^]gFEePPa8HU>/bK<a[XB:=i<hfgda@QAP<`6Q;R4Kg/f=^e
^8;0OQULc/aCVEk5nONK3S=;72PlK`A7/Elj]Y1/`Q9?b>F@>7G/kEYOZI8<N4bE
7aY><^I5]V;m`71R242le;[@<[5YCN5Uo[eXGDPj4LbF]D/BhVUNoef4jHS2jW@i
C@/M4fcW`>lfk<m5L:28YiCejmGP:0A14GTRGfYmjZKKXnU:`;:]1Y<g6GiZ9gQc
VJi1:6a_O`=ab[oKXn<]Q0@TGQ9ok9R@0:=aF<Z_ZWfk5Vl3T37P2K[L>diZgejW
:`Q/k@1_m_12SBe1IP[f9nQl51EYk0>2m6k45V4k2E:N@2K4EJUO8GCn0OTkSa@:
IFiTLgAbIF5]2VE^I6mRJPXa830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P
<R0`858P;e9ULfmeLV=ULb0d830PDR0_@fm^M6E^M7<P<b0`858P;deUI6UQ@Vmh
85/`830P>C4b83@hG@Xn?PYUKVA_HVX:=20`86mRJPXl?20_D79_He=UM21K82m@
A4HP;eAUN7@PGB0_@fm/Kg9CL65SIB0l?20_@g<a83HP<21B82m3Lc8P>20`858P
?ShP;dI_KW@P?3`:;eAD<B0e830PDR0_E7Ta83LP<21B82mDNC8P>B0`858P;eAi
=20a<B0`858P;eAi=B0a<R0`858P;eAi=b0a=20`858P;eAi>@Xa=R0`858P;eAi
<C0P<CLP<21B82mDNC4b834i830PDR0_E7Ta<b0b<20`858P;eAi<C@P<S4P<21B
82mDNC4e838b830PDR0n?PXn?PYUKVA_HVX:<S<P<21_HVX:?3`P;dhP<b0_@Fad
IG9^HGAU82m4IGIYHfEBAd8P;daUKVMdJ20b=S4b82m6JFadIG8P;dI/HGAUA6ES
KfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B>dPE1569BH1@
0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<J`W_[CGcgY[m
aeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@0@iH0L3QIVH4
AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE=San9QOU0YAC
/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI_3BNS;]@gYXU
hJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8TbAA@IkXWb0P08
U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D`dgQR7Q<coBd
38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa9^c?WT6<WUWO
K>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaNT/CR32L;Rnc/
K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;A<c<30jGcfCm
ma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQOaPf9`LIOYe[
56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?<W[nioXO2eb:
K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780cL0?N8024P4P@
0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=L0/<P4M02XK1
Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990nM0VZ1PZPjZQ
@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2bn14N1FL1aO0
fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[TB:T0ZU5VY0>
Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHfIQ0cPOV2YF;E
/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL<Vhe[PBg3mN<
^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[PPlQUR0TK2AD
41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB92VI]85DBFXR
GBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhiB[U0ND1i@jEB
3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NGMiMO;YlWGb5o
B_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA9KbBPI:g4TnY
@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDUIE_U:>DLiA[U
/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYlUB:EIYD1UHnZ
C5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ/;Z9N[SjJ_G3
jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^NeGS2EVNk<E6HU
/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?BbmH;en_DNnQ
?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZSFZ<kaSQS]W6:
lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI[4KFX3W3?<Ql
XgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]MHgg7QV[SHk?>
Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OHM7HX^hAmeA7[
j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1abTBiT;XaON72Q
e5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;GXRG[eNAEjng
T_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h1:`9j0ZT14H4
EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H;R`d[2K/NKQE
N7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^GF2aI/nA6S5Z<
8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O`EUa:QhK7agO
4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54UlAMRF=9[TTE
BN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m9kd_`cBS<4>j
bVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYAc17Vm>BJi6k;
7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?KB1]B=W`bdK;
SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]J]^G8UkAmF;;
hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkId:kPGJgUc?:R
l[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^gkIgJam_G_mm]
Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8lI7?AhE7YLO2
SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7RaoPOkih<?=Ui
RWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcdS?JIV[?:Id_?
TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUbZM^mnoaEUj]W
[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOjGO/_g_JjONF>
oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZWZXo[OgEn=MV
ZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcMN[7daO3;S9OC
hhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CCMfW_YZN:gZ^n
?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAcM79UHFd:IFiT
Kf9Z2SHP<21_HVX:Fb0_BD=3@V5cIF@P<S<P<21B85d:IFiTKf9Z2S8d830PKf9Z
2S`l82m>834P;d5/M6EbKV5dIB0_A6EfJF=UAg9QNB0_C6E^IgAX83<c>3DP;dIY
K7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1YEL7G5=GfclgmfJ``Yhb`TJF
0FG;R<`0/XOP8RJ1Q15R80R8Re:/H=gR`57AXZQ5ZaF1>U6;E^[6[BoDDT6YaEYL
F7fOVh32fokNko]nGnk_L?oW>N=Ioo?L0d;JFgQBJBh58I@W:IB59g3BYZFU/nSg
4@<I8TgTRSAio08Y9bh^6ZHPBKi4B;k7oUkNA1PY^Ni2kSEfk7o/D@G20Sk<>PF]
A530cd<8Vh`@`h@_UADRY38=i=Kc2ZDT;P>/Ui>D40ah5LaA7eh;HV@A;Y@8IF8n
:ec6:f65lo;bN2agEgMFW2`oDick3eJCRoho_kaL>FTgnK>0YUj@TaP5KeN`_d;0
2b6a;n13O5iX8V1_`?e5hY@H`448DFbTQE<B04L25/QcTSV0W@4gI/[2TP470;h[
TTN@N192^56Y:2TE/0WPj9cl:7:]5N1<bIbHF<2P2on2Ga2L3]P1L9]8b2EcIP?h
RB`oPIcSR13150Q3@P637HBg^92K=8`[2hXBBCWHBM`X5@FCMX8^ZWXf;c8>/1eP
>f5^>:TGmZ56B`_Sb3fQCbfBi<J@^X80WaLF:?b5?XeA:4Z:0;Tkh:A2FA:i5^bQ
EFJ:`kR0``3_5LTRB3WhBa^@iRYh1S6Q^o9TXN4PQiS@RfGb138>h2=mUe2BC<HC
>49oR58`7Q:RO3@7o_:A17DS5RY0HUBT@5V8Qo:P/L02IfSQ<4/2C@Hc2U0>b;<0
mg`L9o_T2W:=2i;2F3k:Q;Vi/794cT82f46iT]`U7a[I8gO^ENc<7mKX2QZ3cKm6
LQPGXGhH5`6JR[XDTV:`<0oj`B2E`ePFh=5Jg859kRQ>HJgB1W:Le=8g[2DOEPPD
^YC[B3nE]PF3cA9D2V>TK@[O2D>2CDb4iTM44oh4Fj5=1S=:T8]2?UTQ6m7jbG?B
]kj?F^N2[J>m7afaTBROQWPE`/jih:5T>3h5H<dk/3]WN?FWJ2Xd[S:A>dRU=B_R
^K?Z`Ek`_5`fFlbo_7:P_NbH4F;MG7kZ0V;]efXi[o27S0b[TfRNLEfm_NboI?EC
=TM/6i_Ef=6lDC19l3ONP2kZ=NXEjT?Z3LB2mboDCVX_X7_Dno3LnFS?Yab@W1:3
G<T99M_h6:jHBK:@0i79EHcV@CC8C0TEN@Z7MCb8K`54C`jl8g?]0P`HWH^a325g
6ce><T:Y?@_fEOHn<Ij_T90<8OFCK?UkO?h_9fCDnLRD[3:ABVOEU`d9YL[lTKTC
;Xei6H?:WMT7fOg/GNcmk1O/QhXX:?;7_/GnSMg9gP4SCo6en17l>=j2]n8MR0Fm
E_`dgZ90no5Sl7ckLMgH4j6<lMPC@O:C?g`2B>l;QcThnZb<[PYT?/Qmb6b@ldMR
V3el/TMcUHchJ0jA/OcOFC@jeV<[R3;kRU?:]6Jj<NU<AjH7Tl?4V9K`^3>305Tc
[ISAC4<HSF3J<d>Hhck6HbAS^B0Q6D@bka<GUGD_3J`LHA[YW`Rb;e=D>Mj`_ooY
8f^<Uf@558lnIiP6W6BU9VD=6M4i4UM5Q/MDd6C@94Kc`0hIa9F/3Q:X?J`aLlSJ
CEH]H3`fGI73On0XcIMVC`^UfL=JIKERdD9X4K@`a::iTG;J15XTH1mb5V5>^15L
Z7ZaR4E`20lRJ1RCUG0b?6@ME<K8Q@R4d@0RQ?0VJnAXKl4BIFc9J_W?WXhnQG3G
:1@F`gd5XN1lJHU<W2DZI77PIRATLBElEfNF>m/=_XST?H^LPm2;N<Gm2C?Xh<]U
ADXI@KjXB1G^H7[869TSJoRZ^h2]G/P?_[>QL6n8ADTX3Ld2jdB@BaW4]P`]@IFX
6Ze2jm5V]1g]@PfX4Ae2Am4aM1[mP2jR:jPCgH<_D0mjRPK@BcB4HAPMdl1d<F?<
0[?5W31gc1/;`4:aJ2`1Bl<b/2a<P/Va<^`c[1YKPfg6MV0=f;MH2gHJ^h1MaNiP
gEPOmPOfUX9Ce2Uj53>:7FD2aI_2XDAATRPc:EVD^IABBPEU1FDSYHjbWm94>Dfi
B>VTM56NDPIaQ:_Q1[PUkX9khl5h;9j>In8bO25NQMOPMGPSE85fo3[NQOOSK`PJ
XD^`21O8C@BAC?29^LA2HSVaVMQ3=15WRN]4=c50_:MZD4fYCUAO:YLjSIY5WDN]
Y=I@jjU7Z>NPJ_M@Gm9X=0?PQAO`9HfFCI]?FdkKBS]0>dFkBW]46jCCjLId9kXo
?IK>XaOB:nVKj?_Y9nWGj3gde``eQPG3WA76B6M86>F<6/INaPW6=LISaY2:UXZ]
RZm:[8Y0YDAUYLX^UEJEbbXm:T>ZfZ[fZ_jZBJ[IZT]D=jXfZYiC_Joj@Te=cD[=
AbeNCJbfF6fSfT6elf[MJVoDMM@MeH?EIjS;eENXkeHoYGi7oHF6QXJMAY16^TJQ
aPZ=1Xdc6PleGS=eVJi<;U?0G<B/ICHa[c6OJJYXfVYb=6MYUV[FJ1kF_:cI[jFR
IJLE[<GCFZQEZmFRMD][D5]GfddkES]?NkWfG^d;f[djM1dkWE0MPDj5cTjM<cZ?
M75MJmePGKk^IkZkM<oYm^SAm>ce^7[IN]EjgnQMdQ_@em6OY9nRGjaOZgmL_l/0
=k0ch1[T6Z`d>6A`dn2]XITQae1X^<b`dO2JhB^SLDI1AT:S:Z<3AYe6KheIaZ76
>LJ[SHlJ?c0QC1a=hTgVVF`c>FOB?di_W=lho[RZLHO6gCFUV3ZJ9YS>=meYfV4j
J6I^5VhV=M]TM/J/gmc0?<PlfgbMn@Wc?P]MR`0;/LDjRi<FCeSj;0h[UkFAMIHe
H6UZ6F4Y]maQNLUbb<[N:]VZg>Z0e@=[EF]_jdc[MMI]eP<f5SICKLY/m]WL]EFa
mKHEfFj`KKMmIFM_UfZge>jXGJnmTCgG_]AnWoem1`f7@8Ni3WD>=lKCaW^?caVo
MO`EAhZSQj?8/MKa/Q?5bM=9k;CEjJXceMW7FN9Ligc;AMf5he;T//nUfmG0=MZe
g?FXjk<9=Q?B9jbNd3kQ?M^3W@_O]g]^>VjAK^E^[Fio^3^jlme[gFm<e9PH=W7A
a>J9cbLiCA9>fSKY]XN^aeB?YAi]7WmiNWW:?1/mnka/_3:l]WSMl]KcS_=NkWgN
QnXcaFNAcc6O=kjN_XFnQgaomg?abo7KjmLkfGjbL?:^bHol[OaioS_l^`9H0AT1
G`Ed1EX6lP;[0Wl>/PhB1=D7?NJ<ifAcmW>NCF5?TDdi<^EE/6o`P^1C8GQ8N4QE
b:E@WM3Td<fQ3l>/`[;2mXD=Q7^4c`lo5D6=R8YH7G6;JlKULa^h0i5NT@/RcdJY
AbE6KHkj>MXaFQKM>YDb=G;ZfZWgHfaS9357He4/=gI]k8<hnkRiLMo7dn;ShV_S
Ode`BbQ;J4oDCIbM^3OaIM:DY9E9mi8MT^G9KBVJ:C=B6U9NYHJT[TW]VSIQfX9Y
5m=<d/AYcNWdm9Cdn_C1jJ7Cedo_VN4aXg;6cIWf<h]WGYQU<R]ge_7IV[=i/`mW
D3=B<oIV_>?5l^YhPg>hLkK<6N07lcO`W`Z21>/4OD9ohA[Qhdcoc3FI_EWnFF^c
nTB1XQYA_cQH_5Wl?3/RNg_fZicHW=di7g9CL`oT<O8blUXT>Y8LbMUllocRo:]B
9fVU]6^^kmceL`MTDK;j0ZaPIT5cXAklDmXQMi1o;^l^2RRZ;GXm;fGNhF;]HTUa
AhUSbK:BajEQYEo?9nKcikNEFIH]:N]N`5V`Hb6fL<k2]TGFRbXFmB`>GkaWRNZB
W2DoUK?;eiConEWZIjdEIQF;:aim7_ki_TYVYJcbeU:oYM^o8;h@Og5YfLAUViJm
[a9DoES=[ZjYO[NL_oc7;mfng?SUQaFI:bj]m5biKAE]UFCEcMF1ZoN/dEiC^^KA
fZU[VmJaeUF]ng?mk?DGJRKEK=nP^T6nXF]Sm<KVCCJKEVej]eVd^K=fB^f1;JIK
UVei]EF`mMZfX6f=flffEfmoniGhZm/k`WLdeMWEeNbTkBcJnN^^U5g]Gg]ogE1_
DUmMomM^bNj^?@UkcSIh=CC/=MfkLQmUWgaOgohInjml4o9=Lj=;hhh31PNZ3j:3
lX=?_/ghm^JQZ4=]Qkd?=giWnmfF8kY7ZYZ`YY:VPJ>RXeg=JLeGFb9KfU[mFXml
ko[mkV>FafZ?jamOND;eA<F93bM;C`jNTYkZ?ieenU7Kk;IkIjJM^G4fo^bULe7W
c_l@m/>IMTkkbO?nihmMl;g@lZ?gSdL_NUi/j_3X>?:Cadm7;WUNJ[[/MKWiR/nE
eZ^C[ijh5WS]m?F@jcoLh=jhf1WCNOEVl/gK]fKLj[X]^=ek9oO>lk]5MhO^;HJ;
OMD3[@Le3ddOe_e[o;l>M7Uf7Nl>jNkh>O7WNhohSiknD_3;^ij:GcEn[GU/lKRQ
ekggF5mHgiDWdiod?9Dn7NZ_o4gk]bg?79immg_@kad3d`IjW/^NOoQSn@_S5k_o
W?AWff3Lh<>GNBn7GUFm=WjmihggVoJgZFlO3lekAgnglJoaOkFnSgYood?NQ`oo
1PT?n68:IFiTLgAbIF5]2VE^I6mRJPXh830PKf9Z2U/P;dU3@d9QLfET838d830P
DR1M2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P
<20i<C8P=3QM82m3KgE^M20a82m;JFAc85/P<B0`858PGB0n?PYUKVA_HVX:<SDP
<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc838P<21B83hn2VE^I6mRJPXe
830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_
KW@P;d51@D51@R]3KgEbJFEb82m6KfidA6EcHg9YL7A_LPXb=R0`858P;dE^HfmT
JFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P<c8P;daQLgA3J65b834b
<R0_EfUTM6Qc85/P=S0`2S0P=S0`830P<20`830P<20`830P<20f<30P<20`830P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<0X`830P
=S0`83H`<20f<30P<20`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30:=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P<20`830P<20f<30P<20f<30P=S0`83H`
<0Xf<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30:=S0`83H`<20f<30P=S0`85dP
?Sh:IFiTKf9Z2S8f830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^
M4iQKFDP;d51@D51@R]3KgEbJFEb82m6K65WLb0c<R0_AVm^M492KgPPFbdf=CDP
;C@`>B0a<3Hc834`>C1M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cDd82m4IG=S
IFid82db=3HP;d=QL4QUJFMXM20e>3LP;e=dIFeF83Lf82mHB6EYIfQd2S@e=b0_
DgAUKDPP=c0P;deQN5MYI7AX83Pb<b0_AVm^M4IYK6Db838g830PDR0n?PYUKVA_
HVX:<SLP<21_HVX:?3`P;daUKVMdJ34P<c0h>CHP;daUKVMdJ20a=c4i=b0_AVU/
M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06]W@Ml7?FeknNo^nYM^jZ[eOJn
dTZ[kR9Li8k10F9/dfb:2af<F`S13S7H9PhT9608L0T1HgP962OGf389T8AfK`SV
iLGP?0QY4>0B;Rn5D:CanijIfEeIbWdgWo3/cdocWmWEOfI>?nMoIWCEUN/^d2Zd
cIYMFkA/aND[=N?OFYnV5MalgRD[;SOg7ON`oMUijjoR^?aCko>SMNGUZbhaMSEK
=LOF[[YhToGkQAbnN=7Z2eJLKgj^SK3]GLd1Leme/`f]_^BZSNJnoD_lO/_5UieW
OEhPikgiTQDK[O=[[k;_^gC59ANHgel[6moUUjfmb]boLQ7K_IMONH7eOKF4oE/e
aLlifR;^COk9WZJEJYY=/lN</A`1QMMdccfWJ/YOEE>aLOSKFlc]jjG^Ggclhi7Q
hRg5So51XCF3nC_5>UlZ_?GS7golXn8]^Dn<gnO7W0>JU]B6>FkGK4Te[3W<`A<<
5VRC];@Fd>[iGW7b2Je0>dNK[dgED[TSQM[dhkjS?L54RoSBf5ncCOPe^cKgn5lK
eXXhGe6BRo7=^VI=ha1WC6Pk]@gJGMY]o7bHOKmnQJKIkmBJ7OMZOTgSZjT51kC2
AD/NENX[B`nXHe/?J4>NPmbmoIbcf`iX:^GccEXc]5L]IlNFhT32clRNl/gNJ`o?
?VE9L:U_Qfo7_?=gn6KkEZlhOjlSK6cih88MBm>n_MZYBmK`lk@Uo[gCU[Yc``^F
;Yg4?0jIQeoQjc^F</>5ePa/SD?YDKiDT5[Pff^?;5[bVBEk=`nimdhKF^[fngfc
mSjiJ<WN9hOLoZE;nEIQkTZiH[UkliZ;^>K219lGVk>L^VC_=?MNKNV>7C;WZD^2
o[fKMna`kn0n[?d3fY?S3RQ]o85YeP4X`Aa@H]H1]GTATk49n]eb8>P?n[W>YD>L
^bBeh=@U/kQBom8fcO62]Q:`ED_HWP_n05iPgl7fG[0Ok0?O0AcGG[C`?=/Q8;lo
`o72<Ig]JN0T8?=`C3/Cb7MTohOP4S0G381bh0OcPIaK]Y?1CD1nKbZX13J`69`8
^9ISkk6m0LRlbh7l[Uc3hf0[>1o/1Vn3eF3H^SHI;`=bGG:=LRebGo;kLTea__L^
fe>0G=ncB:SR_o`[A`JOI>_CcS2>f>CPLOm<?HN@j5@Q/Un/UJ3_IOaVQEIYO;=:
ZmIZS56]i]ALFQdjej0eJTeJ/nKFFSB?eZYi>H<Oo@aZ8Bf/AKBX5]?Rj4dbMjhD
XcJ]7GG/d3ZeS=JUMF/mFZoFYoE[0jSPI6d:nSbXWJ1=@i=WJ3>e8FfF=]_joDUl
Hk=fF?]@?FBcfAjgOmgAkGRWh4N5_Z:FX_N:DlGW5mmKLV_YiFFGUYmFLDZU[fY^
mICZ?CFWeIiInf_W/>^;MFOFj@g]SNE=Gf[^Kaiaok;UB6^a]m1ka?^>kago^h7O
1Yl9GAkj8:a7STB7XSn=oCCNT/PTFi9oB^W][_JK>f`MmgF^c<cX>ZGkZYkU_C6<
hD[mE/O:P_/`D4ER]h[C:1PX[/HF70JbGgf@S`_n`QhSb<_8c^LU[fZ7f1E>>9:7
f=ZP^b?IdNV/lMN4oCGnU@i]I:gM?O:6OV]AiHMo^[8`;TB`ZBGfBnc[2YK1Rb1d
7hIC626aDdaJbdWUi<f7>cYE81:emgCgCUJINXnbEjZPOl8ANgUC_L?KD;nR_/7[
Z6oBKfQZ/7_[6iHge;NbJknT:J:^:6mZK6`Zefn:=1fo9m9e;Y9kXN<6n7k28@C6
XEEa2m`KUb3gGlFflC26/@E2U:L?lA]:k2YO:N:SJ[jRf3K8eOXcmGF^`Z2oQQn1
B4l=5l_5MoU[n<57][gZXT1K:ZQo8aIXKM=_2kIen=BJQ3l@/cf5/H[Yfd<YSVb8
nE[KeOY@:QFBjo_3/I/LSX9Mb6/IEe71EMSC7Id5d<:H_Dl=:YWLEERT]]I7gBf9
`P;KiDdAMf^RX<2M2LDmaGGU1M>k`k6FHUL977[Qf>]`/9;I6U@YmlJ49J2AVjSR
IZ[B`^_2_da_@:;]B:eMF`aFP_GPNW0[f0gfPfO04E1fe_@2k@d6O`DffGT7HWh<
f6U0;DZdNF0YF0<fPNgPM_0P>0RN1dM1fEU2oH<XIb5be_BZ>:EIBhChkX?XL]7P
dT=J;H@AXN<Xgl@eboGf<IP3CPN[`0I`0kP=?00N0ln2Uh5a_Flbn03HcQ9A/mFi
J[/b]CgM=W_0EU<]hiYZVfgUf/fKeejeNO=ESkoff^>?onYGSV_emcolB?m?EO?A
Qj[jTnGZ?=FS^]EinYgj2oco9SaC3/Cihh9Rk<SLHHBlaA3^5RQL28D;XGH=EngC
77oQgT[I5JhJmmPXmmPXmgR@ge?L_iOOl8U`iAPN=QUNHg9M=<;@T1ZeXJ:R`1/=
n5Bl[:k<FGo?dXiHK?BQF:aSjFi7YldFm3B6BQKIkL7FCikaa4;lRgW/;d56YMg;
mOh>VNSBGSW4MAER=Qe9PhNUl;0dbl=BN5P:3d_QHBTl;8F7YO2`51jF`/=BN5P:
3c6jl=37oJJhnQ@g9n<dhk@ek/UaEI<keTb^N[RD2X>[HVO2V]fb>7561WoSl3L>
On?`=`ioho0g3WoSl3L>On?`=`ioheWna^5_g>2_@JHCE6nOe]<M2@H:RoQ_JI2U
@:Z`B_VcbUAG1;eEJDoGTai?We[f^ADW[0dFEXCK@jfEcVTo>6ogjoYgCVnoFSg_
R?[m4E^a_KDafCKmNbd]gF[f=bkJfYdZM/i<3HKlc/5iAnklRGkX<ng[TffYR;g:
_]0Ki7JidOg7G[Mo2<fA_65LBA<b0/E;3EoDY=V^V>i6JiZPN1<DKh;RCE2l2HXg
@O4V:=h4aI^PN1<DKm;N1Qn1R[>6VKi9BmOD3PbS9nH8/iXfn5T;?f^co:aUmUYV
[fGfFVJ_IOIJIZmUmUYV[fGfFVJ_QIbVEH23Q^B:IXX7j<[a/E3hR=LEkDaaNd63
ShEl^b[;_BZhE`GgZ^1N5Mb[PW]EL:l:kUG1_BZhE`GgZ[;LZh9kEJIf]RZa[:Hm
cMAgIG[QHYCo?Mem_Gf3b^AYkW>nJkN]fo;Qdk_nV?CFo>;<3MmH]LbM>^dDGme9
bmNOLMZSmBgQGfnkllGcK7]m3gk^TMOGcFj=[]aflM:[J`[/1M<WUmXMiJ_WWk=a
MLPmMM<?MZcI1T5]fSidi;f2LTKmfZf7L?b5o1L;e<TmHX^PB1TDDDRi^;5B]Ye/
OLKn@FPR=8^a5d<7DWcB8ei5c6lc4>mRF02kd15O;7CTS9QY>HNMLi@HmT3VmS>;
W4/dB_aD9m^<f8RJ4VEIPakTOJXBhQSnXJ7NZb0Q=/?`A2i4_E8UEIeU@fc3nUIE
eA48AZoBfiYJ?0Ef]K^b]ZZ`b^5HFEWCEMmHiFZafH^;g9kCP]>`:^X5fnkAIGZG
=akbko6ecXZURP]/?ffZ]2UEKG?GSaH7Fn];ZX[SXNHmgTP8=hI0O0NoHg>lAbCe
oP4]bNgFPBAGgl[E]n9eQ8J6S=HQXgEI6Je3A^^@dCYT]0hI[D=6ji3A>VBd3QV]
@dK[T=4j`nKD@BOh0ZEKVMWdIeQLaZVLY9H8QD]<2PNQL1`:7f:[<;b>Y6Q?XfI7
Nd`_Q:LaKDl]dU^;m=HR_KE8KbgBFh_deR:m]DQ_;M9KRoB:/W0KKc;h01RnaK8Z
SYb0VP:<6I8S4QiT@`NeMLKUGHnl[N_?koUMXZG/5fMLol3M6iMm]kJe:MjU?^kX
b;C[TnfES@eoo_hC7iha_CVnl5_GO_knIJU9jTmnCc@J=^<[lO7f4L?7QeCo0Bd<
YLG[Q:538mA^=:Q]nGS=R4`GLm^B_Jl7eh=K`Fj`7c`3SP3;af_hN1C2m?65l4XL
Z>7S2n5E8K`ZQ5N5l:X@GQG2Zd9hE@R_2^5E8K`Bmc^<:foD=8?>HREZ3Jh9YmaL
XI^[[FDLbG6]C[QFIg;=3Jo`WW2]RQ4a6aXRW8N79Zo/l<X>[nc`bPj_k?3:3Zo/
l<X>[nc`bPj_[;SUC@HO09]aEBEJ5EN5=[T/>`>KXUVo49C@@3>h9Ak4YVkjh/[U
EemkoXY[jg^oM=;M[aeih>ToZ[>EMlGPnY?BMcn]]UkmcJn]omb^[nfJ?O^mQoNo
X`IDPCY=gMDBWFIC9Jgj<BS9;Kahk3gk^nQ6@3_iT7Q0PSfi9bLDZ8LJmNU/39Bg
3YJi:12b56C9HXNXlX]^R56=fNgX3:?V=/<Vm2Uo=X@h@F`2mn1AA8ffMLFEcYXi
[PJkGFgG7OI@<>1GZY@``OH=Sk^dc=EHFEeIG5GZB:KK0Z7BD/NbU]HVMj0ljYM[
]g?][m]e<ikDd^[R0eZ7l0idL?E]G7dKdTKb9YcYIC0K;0H[`GY`?KPEk0Kk`C?P
2;2T[AaY`nPBCdPd[We:;fI:EB4cRCkD@ZHXEcJ<9;IYDD<FfkSZ[0A66H^]mJN7
B@Jcgi2SWCViC0P34RH3FV5UgCRiC?aoT/]6i5cTDZkTkdVXLhbd>]]aR9JQ;a[S
>MGJ[IMN]WGKaAM]:ke^iJ[[[U^ejX_n5NOnj[/?oGKi1AMLo;]ooMOOGZbFG?RU
cAN^gW:]N^nl;eako_9[[]4gMMabkSNOONkVRkkN4OnGRnhoo3lOF?T_N<7W[ORU
D@/YJRYRHiY<kSAQ4hQPC9_`SdL`4V>8W9SaBkW13K5H9[L>TZ1I<^A5Q[c8T1LI
lR93GVC8R`aiTB4_<^A5Q[c8T3L[@eiTb6_8T7R4L^K<fiDZhEnEbCll;;6jf9D0
8c/S^AJk5S2^Y@Y>^[8FaXF5LF5QG5PH5aK6QHEaHF5LF1PG5/J5QG5QHEcV=Kc9
h0=PN8>/6QX9QVH4Y_SYgUZW4ISF6Hbdcnom8^KT5k]ol[kn;OfGIdgML7;kgDlG
G;MbaLH_W;MR/ng<FD=oo>knom2OeTOd1oEE;I5YMU^9QmcdeLn;`KWm5/>^36Tk
7H/MIe?GZ<>2=<2R8TBIJ5][h9Hj>T/T:33RZZS:1U=Sl/VXkKED9>R]37Q7gW0D
W[V/f65g^b>EgV0TIM^T?e`GKfh=UEJY]LZNb6AR3Y^jY:8/h777GA8_[EAK7B_]
Zc5WKVX/nKcI==ZR9]@9/Vk?/537knffKfWene]7[_GjoMhaHe]C=1R:45E4e<TA
A^5`:2`fM0KgNU[^GX^he`KSGQ^d8^]N/e[AX>XKB9RagbZG0mR_60fgAh:]EN4F
^m]A_6a9ZH=kkVi/3DKJKI_DBMb[9e1FXMmRLl@bWG67CMmYJ`Re=/O[^=MS>[7;
beA@KEZ78U?]i>@Be4WlUlf0`ZlBd?MZHF@gS>b6TMd`/Q]6M/?8KQSI3B>kHF@g
S>b62B32R4bHP7ij0AHn30_3Y0G2_Y@FiYHhG4[MB_iKfD8co[LIom^<ofg6ocKS
Oi_a_lghgfKlKc?n]aWofdbfd4bfd<cTG2UGjGaER]G=VY=iQkV=U3FbFnLJYS2F
oMA_7B?Vc5W1D]6RDZeRL:WUUn[U@;fXUGDP9PMRYYi92LF;010UFmHA7lL8KdkT
iT579BHDba/04^Ef6>DENm8<KlEg=EQESecn6oDGSL^8eBienl/gOFeZIg:il_A5
ZmD==KfaB;OnoXW9m?BcE^R>aB]VM2CWjAm=BbBV>6fJ[MHOSG/mdI5d:e]_?>9m
kce_A4KAEZR>8CP=?Zn5clDTiaTEU0SM0Eg4HTB8JRAgQB__<?PHF1J`0ZiD`9D:
^581Eb[PBPELZH0[5G2U0ZiD`9D:8bYb/8g01F[QYSEe<1Le=]>J>YS;`E`>iW8`
Uh>i7<cUH2h7LcVHbl5L3^J2l=G4/8N7RG1cLd9U<a?Yc_4^89`9S>5M[AbX=EU5
kVmE^lAIXVL`:<2XfQS92IYPCc>XIRb>/lDhHI5FJVQMf8adTjXW>g0J1XnBGXdE
3I/f`?ACA]KmeElmO/L]1mmjjB_K?goEQlo[dh;1e:Unol9D::1no[mn=CCchSG;
C^WLN>W>Lbjmk>b[Uifmm9a?gS=Z6E^mlF3ho[]>GQn9O_WR<fk]J6TB^g3B/Mli
CW4lQFJ^?8A45U;8QD/BRmBSRoGXHSfjF8l^eZ>;mNQR?KYHSbkFXh_ej69meXoD
hdOZHLFhJ2`_mNe2^OHaY<a;_IT_Ukn:O9CPiYXTZ94L_io1G;04[0HK`CJ`2n`1
1l1ch1G`5_P@B8iOPSRJ?[8MMSS5;aFPeTkDfVU:Bcn3^F09F0dfPVeP5mP33X3W
`2]0Y2G6?5@Qc0Rj2OoFQ7m[`[lehMnJl6m=n;LVo5/CoZd9omJ4Of/bJO<VP`o0
f6bW_TLl2dUj>jE:/kPVZKYE[1@WB1U<HmMnKfTX46ien>8cG4D>ild[7SebM=nT
SI?LIk^lbOBddahjnfoj3mG/_lgHk]SR[PoeWo]PFMYoMT_EPW?ddEonDQoenb]W
aU]Knf9mgNX/EJdZe?TnA1G9?OOHR6<MnUZ^YMAldMI2i5Zd=LA8/WM3FooY74Hd
C:bLi?jB[HShQmRfigB[E@BRMHa0n>B0Klb12SU@<LI@iP<Bbg;V8d`:QIc?E48k
io:a9eD1Po<UL=jZ]_HcV0^FP=EP8mP6MX4mh01h3[`2Q??Uc5F>_i::CQeSbLc=
_8?S76_PV0@?I^i8D]4:5jD28gFd6//XiaAj/SfSD@4GE@i4e0KO2JdO_?7VJ;Zc
k^jfL3PiYKIjBU/hV[ck]HmDk;>OFO3bPjicM][][oka_J<f^bQb]=FneAL;1oDW
m?oLn__59lfQV6[jMlda02nWZVEBOG5PQ8FCDGbSgaS11b=j<of^hD6hmWJ^GBZ_
6KKeK0N/k@Ti7UD;1j[7/<BbOgVec]LX3f8<a@AFFi@gnMiTJWDC2V1Ek_XIc0E;
`6Z`4F`3^l0NL00l1eh1Kh4?POQRZNIToIlHejA43GfH[3WPM;0:K00gP=_00n0a
l2ah6O`1o0dHDH?H^WYP^d9Tc_jGPm@IKO`<<CJG;lc:TEV7jLG7MYTf>Lm;FM>@
=97SDaD[>VINlElL6Dj7`/V5djH]J0]7f^bC0T7aXj?_ZT9?:>Q^2HGLn/LfUoSE
T3m[/<?1N?CMkUQZhDgj8cfmRKKi``/B7K>2nZak5jKR0b>QR<7k<o6cIl;kOUE`
28]9oL3PN3^lSaTS3k`g:hkmL:KJd4S7ZfJEC2Bj7eZ6fLKHm[3e/9fDT`2[jYiW
N968A97Y0J<HfP`W4H9UUJnB:BBET=FOAXjJYOY69_FIX^23Wkj/POLQ2Si4`HLX
n1057j;P@aAlR88?DO0Q2Si4`HLXn105c0>RD<=/8NJGbhibSUj3MDTcZclnd[6=
MJGVh]?OIiK]k6PR4P[XcT0XV_JOL<:9bE30_Rh@30HB[J>oDLD]8Io77@Rej1o^
m8N2hG0`k;<KGSDNeGGL/72YNEhVT]0cTL`lSch;ocYdk3N>Fa`oeRJYgHMH1RdT
g9Nl:@I_I4U?_8Z27fI^Ig90b5J=?A5^b78O]FWaacghhaklL@on^0Mog8<ok/4O
mn2?No37?OSS7_aaCmHOmn2?No0iiTaCL_bLH7E3`/o@61G?[k?8VYlRlQ@6beZO
hW[4QZ=ihZVC<58Db?3DBARIQ95969V4TDTHVHBABARIQ95969V4TDTHVHBAXXIB
RCb805UF>X>EcVCmLhKi</bGHKh<lfFH;l=l6NK;<5n6nC;<Uc6/]0QJ_l`S:egm
F8An;48o5Z4ORm2?ANS78_AS4OZa2?eHQ7h/@WoF?oOSWo/=oac^>Bk`BZXJDT2a
eSk;7cLHC][DlN?M]ofn3e/mcF6e]kW9WjPX[aghiNGjGoCmJ^K7@m_WU`IKd]i0
X[^Q^22lHnWgS[ckTh5=ggW?ihndn?gQ5_do6]eeYH4>]EPinKoBjfe^j;mPFfMd
V[?di<Gjj:^odom2U2g[/A[[/OMZ/eFgjK6UY7F89OI2@mM=Wb/J;]6^E7[5@hV>
>mR:kABk:KU3=o@:6Mo[<;hWUUlTKQYKhO0@ffjfLg=b<l4>=8_LT2GU/YRT782]
^@=]LZ1]c86ljK3LMkkLK1fH8[lbaC@^@FiheSSS<]6`n;QB^J>/>NRB:`LBLX/e
j`Dc`A0FW81K5X>]XUoNT=_<`hZENL_6ihiH_f7VE_b6GffH>KTS<NMoSoGG;be:
mRiXDjl?3GBf;GVf;AA>m3IFCdTUCWca<jW^NIfjOjL_7?OVgKLg7_?YmjTc0bA@
7?F?G9e=YM@mQTgo8Gb^Q<l1KIgDFlaeMhCNF0EY41XeS25[Tac0AnH8Wem_/WjU
F;iAK0IBDU0f`jB/YFkPR9VcV<B4D0I1j<ZaETbbI57n;3eZk;L^C2HGSWh[7HZT
5_kf]`_J8i4ffcTh^KH5_mgYRLV=/HB:P@`7@j6hMnAZTMm;b3M^hKkBDZnDFZQ6
oK?6l4PMeI8NbF;?@O95RAX3k0GhCXA?hXcSS<G`in^;UScUKmbBYob1O6ELhXO/
SH/M4c]K0j@fW/9m69HSQNE8HCUBF8hDUR>5iDQQ>E9HSQBF8hGUB64iDUW;TL9b
l=^bAYi=gO8T<X]7kHZe9RTh=[@Zk8I/942djOZO5ZB2dCIKFcXDC<gOlZ=GcWkX
]62m9m@H:7Hh2P_[_gSVS/lkJ[<47=gba[lWficQc_nH7GCFU[J4B_emkY??n>HS
@]Nib8_@MJjJImX5R@66bKI`d=Q^RLC7FPEI7l]J1J6iF0DOZJUO_YF]WTAAkZQY
g@LHc0=;`AZ`2F`7]h<7`D7`?3P:gPHO0LW30VcKSJY95e69S8Pi>MOlomZZF05m
WX<CK<IDTNFYYRcoMe67fB0P=eJT=AZW5j4:0S4GIX0gc<YnmU<a6V8`n_;68U]3
>Bj>`8JX6]H83OF@RX]H5DG1d9WE3eYa8VWE[Z95jPha69?eQeQ1C?^VCC/a4@bX
aI<CHS6nEEkOVB8AR0I2jBVEnSFWgo/oJPOiO;W?DeFb<W[25nILR^V8nO;1QRn6
jERSKV=nOcPHmN/kJQoGWfR=1/>ECIDoV;M^GNUZi640NKP<NHQY]iQj8gY6H`iJ
5NLFGMbRRb=AhdPAAa8iS[@8NE_669<90D>IO:?<I81QT?9YVYU/Be8Qje6B34R4
5P5>CQ9U6i=RUJ4>7RGAf?o;a?S][kLVZ6D6A[JW@j7TRMML<enb8oESK4kKRG]/
;WG;PQ@7m<N2dHWFA_BR73Xl1AfVJilLd6IP?fA9N@JGd/NUm34F3m4SakWP</<C
EW2T`RR>mVPEQ^ajF04Y<hBWSflUn=J`5RK<B1S7A9MViZSW4=Y@Y/ZIHT]Jl`ML
lPgG6>YIGY9ZX9@_GHH2R/>F2a8:^QQE6:=/1LUSOD/^8o]mXK7@EebOg9ALEUJB
UG=@BINH8JBFQ6K5FYFIcC?A<ZbBO2?gPC=[o;5L]]D_EgJfgnOcao^ZFaZVDfgB
oc0YTIVC[7^V:YE:Y2ZO[cF5o2d2hNWeW^ZnA<1gGg]WQG[GMVG85oA7?2=GNV:4
c35Bf3=7WdX`UNf4TO]4^0gFOLDCl@Mm8GSV?oJnHc/lVjbmKmXbZAb:T^I]VNTa
2/QQ^R0>6JjA_DVldlE]CleaHh9SW23L4la=B]RC6/?0/JkCT7J[W9^_g_K9[oBI
72gVNRR6LRDfV93e<J8>/UH^QZQ?JiUPR2CokQ:CTnFB^BZI2e2j>X`^_`JEZbOT
hQ?CabRe^6]nKg]bg/LXBWbb/nVdbEd3<MOIkN4VmF5dCVmWH^IoMXB2bH5bMfMW
Pg_dGB/P4@m=?L5_Zd^>g66_3aYAB/`gD^>Y;f^gOh=K/FWcSog6LAdiS?C4OMKD
X2ZcnUY5mEEJD72M0`cVPJEP3MP4]X?K`H?P87PN70FbUTFe2AY9DUS8_AMRRjBS
SHUj6L`6Rl5:/1iL3fh5^l5nl0`h0ZaEd3Xb7FV9<?eH_RM^@S2@Gb2FQ<]:5/Ya
nNFho79LOST^_abGGhk;;lOUUn?bbg7iiKQlJm7eC@HO03VM11A62h@D5f_aNUKc
D3n3^F09F0dfPVeP5mP33X3W`2^PC4:7JReKkm>DdFA7kHR6>lMen^4ooXOnXVYo
khnZHoAgNiijJ/n3CcaU>dEoConFFXh7LZVcm7]6biGjkFnE>_KkgiY[iSK>K=H4
R_40;dRnjB@>>4@EX93<Dk8iROFe`fAakg3PHf1a/@0^5/350[QH01L;h681G2b0
R`E`/@0^5/350RiLIY50E;a:>KXX9UjRRB3K_3oaRWIhabQD_XHWGK5:PSd^b6/X
S]PkFDZD`YeIIY?bVX@WDUi[4]lQKCYBGG<NKjg6I_VVMokQXK_^_>]>o2^n]b50
a[iUmQ9BN_GRWdLno^/SSUZmhjYeJjlJ^MXO4_lJ39S9o>>??CJ/_fS8_Oja8OM9
[DlMX4Z2Ui0>?JVFB7gAK^Y06^YA>39e80gedU0_3OGBD2l=mM9@;`gedU0_3OGB
D2m]D4njaDX<Kb;;9bF6[j4a`AQ9_O4PnK^U4ilRniNZfH1HA2lG;`_AQQ6c<XBl
FlXgT5[O6</VR^HJF@Q/TXiB>]PnIK@/SXjb/gG70F<mcI@OFC1YhR8UBOWdM@4/
J/CF8gEdbMj32J8a8ge7Q2aW5i0b[N7XF6FfE4o:lN[iQemBoKmoDoGYoo>_CNj:
RjIlKTKZVf7_jEE=XLo=j7nYIl63YOE]bm/?g_OdCnjokbLo/FGD[?n]R]DZOIOn
=oeMoF7KV/J6M3SYlLjL<KNSfGe6jTIUomG[bZ6?_?jjcY:X3OnV>OKQihZeJJY@
:Rf5h/cAdUQ>BhEgWei;aD`e6Cjb`[2j;VI]9MY?L[jHhH_46/c8NDfoJ:aoS<IJ
AN2lan^EKoB:ac=En0A3=_bLad`/laEPDEmCMDdeU/D`]g7^4cBKLNhVcYgVZ;6:
VEE^no6ab=SHVoB9:8DE/HIl[4dQa]i>>:i^N?7;>gM/olG@Y8k497e_81A[mdnJ
A9HEE;]__jeki/:MGfR>>iogma=RGm6I;[@o>GWQ2E/MK_gR2ljoH>G8UKU@nb/]
dD304fcknVOGg^n[R[GX?oE6P^6iQ@hEG=Z=cK[Yf<lMGHjW]ITfI7D8b:[047NB
cF3kX;OQcO[`IWeh/cjlFAoN[0m_eXLgjl>KmN7=n_1VOGRc_Z`gjl>KmIWN3:[8
4`Imc5_5f?:jWk83L90[Tlb/AA/dj3m;n6kW==>1HA/VF>b`/9_5MPUZYl=T`nM9
XNfOK_/C0c1MZcD^H3ZgEfJFl/_`aFGhhS9lLAVn^0aOG8H_;/<GUn6;bo35IOSR
<T[iIICbbk:Uo39IQbAG=Oe8]jCchY>klLW/R77^Ic0G;06[`DJ`3N`2Nl01l1ah
1DP3GP2OeFeLGiS[Jc<;WVgXDE^fh=W6O6g<elIlKLcGaWa]c=O6O6g<elIlKLcG
A/6cSH8WQC1l?CeWV9^dfH?DT2d6M1^iX[UnH5HH_FK_REER91X`VeB=L4o=:0Q5
4g5k1B]6cNEU`M_FK?WFNNMloLDOS_jPkg<;KBf1E<1A6@_eN2X[oIloNM=]Eeae
cl=k?giYkUN2KL7>_[MZ>f:;ToFcCocL>BL_[gAik_WZkHLmGTmmLnM;YL7Xo4AM
YWOSRQ>GE;/J7_S:WWl?R4Y[//I`1KJZDc]:iAE1BB2?2KIYR9?6mbN<kGBk]QcW
Y/iRP>QZjPX6ifB?o3Xk^2Lkf6`<R1RH`M@LVE4F1BFVT3UK[KTUEIO>4HT]lWgE
E^:Imf8ATMB86H[;LV2;4DM4S2TUXY3jEQ]X1f9dI?6[PfdWTHGCh4a?Afl?jI;A
AD7KF8lIGm_m=EIXWTf?K3GnmfgN]V3@EVX;AN`GA4:Zc1J9a5Y]YOY_kS1F4TIO
=5HBk]1oHjmL40n7_=EZOYQb[kjoeZM2`OP2iI3X8k^D87BNBQo`C^RLDKI3e69H
QCDl@Y:AfA<RUQENi5H<T^cCHl6nm>YAINN6l]d;ogemK49o`hCEP;B@=6fB=5m^
4G/TfHe`Zb4K3cBP_PfXK`?Zfh3j=Z2n3JQ_0n[KP?XfX;h=Z6n3JN_NI?01T51J
2RmVNV_:EU8HHRFPnE`WZbkILVCn4l>7kfOeU2[T2e9dCMHe1ZlilJK[NTkZBLah
[B<DCTfZ??[;Yoo3DB_[Ye:07Gge/P/BDhNnljB]ca/gbYFndNomnLmooQUlZ3cf
5lL?hD=<CC?[9f;OhebSPg]f<3H<ERlfIcIH35J2mN1jL2_H3OJ3Il0Al2Kh05PM
BfFB_V19Q/V7j4O1d62`BSWH;:V<nGc3?mkMoCJom16@5IDj[[:5SRDZNDJV:LoH
e5TiYa@5Y4P@i@i4m?=AnPA9VE3^]`C320;bLV2FT>E/8J>Ec:bYb[YEm]TLRh^i
8UV9f3naM;VZVCCK1m8lXI=949jW9lMC7IOB1kaPJkX]<DVaDY[X;]MgND<]0c?R
=PMmB59620M7M]UG1bTOB1E/i9@5h@/;d@ahId<oWXIgTmB20mYTk[@BC>I^AN4U
P^le^lejhEd__>^5Mkg`[QONmL:kGWSG2nmjhEd__>^5Mkg`[SO;^ekXbH:SdFfF
eWZc_:^4MiEIgUFB2EBB2EBB2EBB2EBB2EBB2EBB2EBB2EBB2EBB2ECRYB[QGJG1
^dZ^/PkNUK1OakcRQ];6j82FGl6[4Hf/6A>OINA0I/`1Sac`V3Y[^?BlGAC?jm5Z
3<lV3eZE6QKB3=7TM=W?TQ1;f_=THFRBi5eF3JW1?Iio?7TXQE0:B=K0?Yk1ignW
Y:6ecM=Dl^=ckfY?a__Ec?Y095;n5G^=Ldi3HlWA9h_ZVaJhW8iMiM6X[d4=mLFC
KC]Qi69OCJekM;OMk@]6FZ>NP7nTdN^ZKK;]7CfYZMXI/;lIl;M6FR>/c@WO5l?g
3O1m^WYP6?i<9N<MiWIBK5VPk>GoK;0H[0C[`OGPE[0Kk0O?P2?PCO01/7@ebflT
1okHlDRb;HD`YM@9ZcQCCPIBb03;0JKnYY2153:@@PIBb40:6DPQ0bUT88D<Y921
53:@@PIBb01E9o@gaMaQ@gnW6Yf<X[lYcF<`C3j[ikceW;O3>SZ<Dlin<f=MRkV6
Wjm:C/Sf9QC6a_IR6A8c828dH8Y@O/FXPY?WEIi4aI@SSX[:>h5hF2T;d2B<>a:E
jb3LkiBTa_R^FNZBQDH<_=5dVZ]i^K<5mJb[cGKPIUMFe?5Y@Imj:QT>1TK2dDc:
FOZkMd_[>WXCXI50<9kFWe9WYQ:aP?jGkU1ZF_bH=]8fZh?^aPl2/DBk>/EAJj=h
cQ9n8:8oXJKcV5Xd78`4m4EjdQk`nJ=BYE@[m7mYSLIlDGlPX1@E0I6a4i6aZi6a
KWGQ<<65bi2aMR8>BlIJT;4FI:`56F]1aUZ@/AIT[0DIJd76FY2a5VB/1AU[@LJX
/i/M[2eRXa4Ldbh;RB_Q/HlcV=E2ZB1f6i6kWnm9H6[hR`Sb5/W:F`AiRb1_4N@]
P[a5T;L8lQI1gR;8F`AiRb1_4N@]P[a5>;VXO6C<bTa_;P_lkeLIhb8R]4oVJ]dC
5X0]^L=WI3?3[03UUaccBcB5A^>e^NhWBcCVlTan<C:k5VTIX<UIkineB;T3Z/Hn
PlG9jGYhNR8moj_jmfZV/4c@m/KTN>MdoilnRB<Uli[_?S6IW5:]OlMHZb@Nl:PC
K@?REh`EUY?D?Ul/dF[42@Oe7`W_NMZ7ie1H^eAEQhQJ7:b^BDFTXEYbM3=CTg4f
@Y1e;]=6V6]NIQlINH6QGUIe9DnkZ10cJ^ZKE<0h8oXSCAM5I^iAA>iAI;:jWl5L
/0B/1Q_1=[0;k047`7?P5O0Fn128JI5>6@WFI8B9<7<^3d6KQj3=@m3V8FSc4;Ai
2=Xl16dNPSH?@I^7X<e3c^DQio:H8U_8X1kH[/0gd20Q:`OB1VG5cY:R:gmOMhmA
J>TX[;>NClOambUeCJUBhFSHGl5?fiC9DibeXo_DRnD5Ll81FjD:ADNoW>a]K;8=
>VX?EcBDQocA]ZQbQ@9]bO[>UY7MkbSkfWPKSjbo5?IVHXfC`_KYD>_HNk[7lKYn
2`Fd2S[ZYL92J`emm:[>gn=hoI<ZoIKejnGX3LOnh;S1oWd:D3eZ=KJLR43jdHF7
H]O5R3VYAa=kohFl/IO1K;0H[0C[`OGPE[0Kk0O?P2?0ZTLGT/7;HemVmkQ8_3c2
G<SLHQamLShH4FMnL_^L_UT^^RbWCA>Z;YdR8YdR8]:[bi]J3?TcJbeFIfX9c2b1
VBD`/`AVU/3<4YQI0S=;H6H9c2b1VM;JR05iTl47@9k]ZR26TaZT[;M;l63ei7P`
573IC:4mR9d7/O<PMQk4cX?HNA0k3f;W@N`lR9d7/O<`_MV_Un2>9IIW9MBXJMM;
mKK1c;C<AO7aCjMJSfhK8HEmZ6mEeagk;U]lkM7RDiiJnHg7o_cZY?F3UeiedY=N
CnBekncmO^LL7[RlZbEDZ8I[JeH_6EZbMNj;ldoJ_OG^Qj^ZRmINNUXj??VDkcfR
CfiUOC3P@bPPfa1_j;R^P4_D>]Cj@oSA@^/YAijb<fP:HMiQl36`j[Yf;:/Mbf[7
/]Za[7H/Zag;J/Nbf[6/MRb[7L/ZSlcQl>1d2OMMPPE_I6jcc27I@iKo7E0hK?1O
>V?cC`YHER4_0f?K5`bkHBeP6C8PCa:KaG?YHA23PKcf<IP3CPN[`0I`0kP=?00N
0ln2Uh4U0aXb066hLS4la_/2Y7QB2>N]YaOk6L`5Bl1Z/15/0k_07W00?0MN0NKC
ReF6^iOkiaT@@jZTR6l^_8]5]aYT:F_HYB:[eKUH0XU4<A_2N:a4K^g;20I/MnkL
nkdM=ckjj7Okmech_2[GooS<VS/cc_[7XY7fXC[WD2HFgMGZ_W7OEfklo_Nno>G_
fkK<WZooWnNNe]nK_f2A^e4F61fJSlOjGEb=f?;Uf80fK41:n]iMG3D[hFKO^`]]
Mj7];[CMQKJkd7HGf^i2feeX^`]]Mj7]e[=;Kc3h:k3Un]j]5N0l3jdUa_b1/IVD
?05G`gXQ<_LfPhn0YF/eD;`6R]M0lAXXGP?5Jj1h3AB_PN8eD;`6R]LH55N/Bi]1
_@<jTie:OehI;Z</jc;:V:n<nLZH[hcibYR_S?W:V4mNWU76O6G<EhK;:<=UB:XZ
_F3R<Rc[lToWmnRoFM^bNV>=[WNYJF4=i>T^Xm[;0l2lO/3XNKlU@_m@9>:>]WA/
Gg[WS`oM<W=C[m<g?Nb=j[oHLeAoGOUN>O5fng:7gm^aH3PLmWIni]@3Go_63l;Q
lZJNZ?OTneGmhL>Z`G[NM`Vl_P=m3j7_T`jQMnHK70hAAaDRWN;39K[Rb@O//KVb
<hagcnK<BNPYU@kYbIAZRcnk9_>??jeTnHD`T/9CBU3Ej;W>FGj[RYDGT0T];oTN
jd>`E<5c^F[9`Sg`AZjfb<X@Y>SEW[GMkLQCNeJNf^5o>oa_Qoo]l;lMo[O3ogKh
g`kofn5o>oa_=nB9UVl[:YA^H6WJ80ROJ[@:f4`V=FB;<=9HH1W]h=S7P^fge=E<
nOjJ7aaCeOnnj[k9?JMgaJ<_];[K>U<AglSNOM]gk7_daYd?ekFN/^1DEO7LRlXi
KhjjUXOVDM9?K_N7j8YiJ/ONagKNn7d2;k7K:n7S<[_4d47]=K<c@9iG`7=cQM;K
j<Tm2FbIcCa5abiVhMZHCgiAc=fWObcJ_00YGXTImVN9khOhoRcaNML9>d_0J[0A
K0>k`1i`03`7GP76N[1dR8G<9A3SB@5C;c2BF<N`gg2UbUGl_Fn^Dbi?:aW=nKmH
lg_m?AEhnnNZ?[fjJ_@2fheE3ejmMKnjmnJk[XVdN3XJ>[]EdM7GE>daKGmoi;X=
Gofbd5AYSd>8b@ENXX[[9DT[9HlQk^Hf:Pe]:8Fb4Pm9GD9FL^@iQdk6IPf9jcIl
DSk:?dAo/egjBUW58]2DfQKcCD`OiA5/_m4U8A5cS9TUd4dSIMW6`o4n`3@OIY19
8>79_dk8OTLl6Hn>GRTo7kX_gYJ8gOfc=bnoZ3eD^kgcRW?E^O5T:Z;__RU45f:8
7kKcN2hb=?B_glkdN6>=ie`j@60@7Kd;nMZZGn7HJ[lK`mNW[YAg7SS@E[VC;^a4
RY4A3OkCKoda<g/c;Y2a]228aI6LGUKS_9b]bo2Dd/=R[=PJe;Dblk`/F`GIo07[
TH`BR@/UPS5GJRD9=f82lB`J`RP^WU_XId2k8<:X8H`J`ZPQS1[2Z26<aU_^44H=
HI@0PLBNNN2Z6E^hRBgLa1I^HP/g/HFKf<9=K>4V]W0CFkR9;Mc45VinMK[4UfiR
2cLWU_/;F351TV90?RK8=BU9bh<A7WI7i=7k<C4RG/8d?DKMT7HT8cj`nYU/ljoK
_O^j;ck`P>YX2OCofoH[eg@5gIMk__kiZEmOO^R_8l<;KeWPm]`FRfEVeMZ;kmeb
kKNoONfemhffOGUMJ_k2E8LgGKG]oTecIWcda9>S0i?Ve[V2`IR?>dMhciML7kla
X>X?hAd:B@E46RAJ<6_ahPgh3SbD_:7P/?U^<?4GT^]9cfDJGb6A=F/Q1VNUUH/W
<JSF=nIFHROWo80El>LIjiJ0gcfVS6LEnXcX[iQ;]1WjUC6^@m8jb@GXTS:S2K<=
dn9i59i7hGTDWTOQNABNAn5i59i7DN@X?8o2ljQQoBDG<9oh5m/ZgH9e8=/jJIH6
>c[kS_<0a/9jcQ5TBcHeiV?KFOmP7^ijccV4<mSUKYegdl;K_Y_>Y68aoH>d?ch@
_?22EMl<CTWhdoX7dFQjJ:LI]]DkmLU3daoO[DoVfIR@TJcO/nkZ7B_eiO8@SHAg
T88gLSPF5Ba7Oj?JZV5nl5@?eTNBG[?KB4HlOb7_UC8d:bST3FYiNS_UP==</>`X
DXU1GRNo9]e2iY>LH^N3796E9L8J8hLacI;C;6QK2dBlf8b0E/bF7;JEAZL=a/;C
YdD?DVh:1m<S7lIRRHCZo74lbA]S`Vj_ho6;nm=;5/LS8aEnfZDaE@7K5]YBP_GB
O?6f_/inQg5_2Ne[X^EBjkJNd=?8E2cM7V0`3b`5Jl0V/1gL3Qh41l7ch2R@>5fN
g3G;L_:>6L/NiN@aWi6JM]el>S1?6<TC_A?8<55glnmj4d[L69/n=AZJ=SfVZUX3
0onfkHX;dML[?Eok_;iYAFL/IX/:;BhJJ5nj91[mI?SJ;j6VkJ:V=nbf_LPc[48?
9HK;/@_MW:8F7A9M<R8RNO/3lA0lUkhbbNM[f1JcUOOfBHNWg25VZIB_=@>[C^^1
IQiXiX5V7VSVPFHNJ>J1IQiXiX5V7VSV`I2JjK3DcFB245XmS4DeAm8SI<cNchLl
CV9FPO^I_IoIniVmWmWkVKfOfO^I_IoIniVmWmWkVKdO<me_a=fME80WinHM59jh
^0U3KZg79?=bJjDLV0G[6mdRb=fVhLPfTPhC>CXdUg75[1PJXnaRZ9c;?898diGk
Mg>`V[3iSP13c7To@:FZD/OgS5;IfN]_?QR=YAMfa1MWh]4Wg:f:5aBT4ZXZ4U_Q
;8^OVoVZ^WYa</`SDolW5H]6mIOE]O[AF8NIXDW`EnlLkOYCIJ2Q]CD@V59Z/aGd
Y:kEciL6j5Jo>eZ^QQ1IaE/A=LMDn>oFi/^kL/Q@h;[d9W4LABf7khjL78mEJk6J
XSW4=HHli=FJ>anS/3GSU=TFO6Q5IcbZiW=7TnPIBXmRNE3P>/M>ljXUI3GEU^/c
gWW`1f;ETmDIQdS92jTbR>nP0a_k8Z>IS?;GHGHNBomLgF4Sb_PDGB=mc296BWZE
9JNAYa]UIERZ4VKL=/`Z0EK>l4SRYNHJWloTlloTJ=HU4TCCOTjT9/V1BF<>C9<3
dlHLZ9@3UF>lUFEOlf:i@;ja`?a69BLf7aNEQGl9gleBTMWB:beV`a2^bfXBVfZ=
c0G^8KhmBhY:acTG4MZYZRKki>ga7DCI1nZUVV0fF9Po/`k;T7SkdJk1nJOGCXd7
P]LV_D>CfaJh`e<BP@ilDCPmi:ZMgAF;gNj_/lG?WSckS?[4YG>fK:PNC8B2Vf8A
Fm_>lcIO[RnGM`O6IWSDkY<FW=kC?GYDo1>;U1kK5Ul/66`8Ya9C1dnH/^Ma/bCE
8Ke4H/^^YAHaFDfF]l<EHP54@^R7QG<RZA8[lQeh:;f7fCQ3hTJY;@X7iAV^HFR_
JAd6EbDA<Io^JS9h:f_2nJiXZj<ice^[XcUo`5YQc1o8Uid/2f?9Aijg?L;K7^6]
G:bXUKbnPWNXV/583<_6SQV0aQ2i6<58S7^?4Hc424IR12<aPY4HURi6<18S68TI
CZXBNfffZDT`8X68;86IYBB8`kP=FLP58j`:N:cG]8`Y9AXAho71R?DDF=NO24HB
jOCbO3BBW_;J]51R4/78bS/9AT:cmoO6h`@S`/B`_mhiU8e5X_kF12]5^EPTdBZl
aUl_8eMMJmm7;9;[VKKjACm5GE6lVRbceN:[YFoD/1@Ue:]:Z5NED:lZXEiE@[fZ
Q7YE2O5@2OFZ4^YE9MB[[8[_6`cn2Z@:8AfVlThQ>RicN_oob9a=_W;B?QPl1i`>
EX4=h0I`6gP0?0JN1Bn32BE64Le?Gf8l_XBXY7QXiLRfUGLloLc]]com4m/3nZ]_
_jFoZT9__JG2Jgmlffe??ggK[QnYIDOdmeGeTB>ZBWnO2kAY<lSk[R?_Rk6ZMmdQ
e]4;RO550lUGlWUO1SYWX7<6>VNPL`HjIj1c1SYWX7<6>VNP/cb>BQ3`1X>o0Z5c
1[i9=2:mO1:[bi=HhYoTd@kZKW`Rga2KkCIkRU=4M?9@6K@NH30?;0E[`2J`7M`>
7P@7`O?P:91/;L1<4mK`lWY/]OKU3eRU9W97Bk6]GSm3/JG0I>Zb^NH[ReebnE9b
J/7YEQ_69/ba>1Y_B<HooA9B/`E8BP37aaC7eH5=aJH>8Rl;S8j]8Z_cghm4`VUm
CRcN=L_YW=DESe4@7[[oW>MEiC7]f@_gCE6m=nkkgXhMNaliY_78YBlDS?TLUF:D
GGD[I/oFggoQJGg1K=/S=fikM>of7G^ARi>@Ri^<NT2gnXIIKa;O?Dc=_I=hPm_]
QCZc`F:`4Z`7eh=K`Fj`7c`3SP1;:[;_1cAGFLb8^a3>5k9FD<6li]]]97jACVR9
J>Ai8`Y4k?VAW`ROi?U[_DPXcdj[lB=o`7Zh:<oOo:[BoioJUkbJZ2BKLWj:efbd
<HmTFA:VeU/;DBGLK8PK3g7SHKKB_BjTRC2>8RUSGn^VJZAP4;9ZTf<;1>=bci6m
=k:>L>>G7k6]7MagdM?j<EGeKfOO=m_MNU//dSWC:F/9<Gef>Qb;Z6Ng?OcXmVf?
kQ]iF=ddNh7nm<mDeNcI:nYLm1Gk?_TC/Q?b/JhTlBQojl5a6ChlZGe16Vc:S7QD
?3<E<;QWI=7X^fcMlVIC8hjgE]Scc?Z_]7><DceN4HEL;HAAGT<AYDXK?Ri^oC_:
HccRIGBm5mTLjTC9ADN_S<KRbHN7EWA4Hkmg]icc/`e;;ngc=ebB?>VkJgIVXe[K
5TVnjU`?KKQZkT1hH>YU6nFnmaekfm70ODncmIP=a=9[9@fmhZJUIbi[mlC/Yj65
XCEY]2J=eZCAVSAJTdI[dVQ=6Ze9XcEY]2J=e/QS4XH]CF=;iB6;K3K7`GL8Mch6
UYGlao^]a4Y:l2W?EXc]N[LJg_;L/9ikc1oXUa2WOdb0>bP71^F0^0fkEIHOi?HM
i]Zj0coY`4ljl9<>o:@3?nW0Cc[`T`klY0<ojL1?>UQKMk2fcX>3L/?BmRT_K95f
T7h^UCDLdk[nhogAU]leN`j5L:eL5JmITfFQ<2XVKd^S:jZO`Eb`1:`66l4f/0_/
0@O0Ln0El1Kh4<RbT2CCN2Pc]S=kUjcH;/El:NI;<En:nE;<Uf:n5?>UV2o5O2WV
4gM5e2H5T/bH=VP[lbAhYnS7cn=N]205@[?mGlboDB3Li`o76j/[4_NMMn7VEMOd
oOC8BcmHN8nSK;0eh?L5Fe=NElo6cibmM_f?3coi_khol>D;PiTJf_SgYB;mPI[N
jH]WciWbUA^nm;ET=9=Iei?^2]If9TnMMT:_Xn26WCOLFmODd=29S2mQ_OQLQcAL
oD3nJ0Q_aBDV5mMXMRU;CRG4SK>E9fVUiJVHKDM>cbLlDVPY_^5S9H`_O3G[IlFo
bU>OQRom5=`^I5Jc/LHd>Q7aZdK1E5k0Km6F/YEIIFDiS/C9c7hWIimFidl:K>Q/
BbCdRcjkjPbm]BGJ>OWL^fJ]niNXZnJQA:Ck/eN4XjV0oO`0=BYmggf[;haio9d=
dM22nL7Uig_EBO2UmHFNI3bcm=nQhEcnL/EJoY9:YoK98GhDh]G4To;hVd5=ZC5C
DdDOaAL:=H_HbR=Q3HJFbXY4O[dlgom]YIai5KGLGOj0mI8:PmB6dKDJWPfCBRW;
Y?@ooDYLdiBHNJbMbiK54YMAc0mH[dTFTLSj:f]e;4MY638VALVF^<Mn[2jiL>dU
gm`N3DHB_hQhfc]Ihj1Z^WckROOOGcNDRLI_2k[E5EnhJ/MZMILo60WiYhfNhP];
4FEXO]lSSjXOBGcCdX57PPOaHjlikX474NUYUPiP:BQ98i2iiTW2I_K5UV:MBk7>
YESWDZac:MJi5>]LRWD^aCZGHYe;/LjUU?M;:NocIT<aFVKk<Zo4Xbnf4V<X[kSS
L2W1M;</T9_E<1OA[8]XeTDdjb:JMA7=^XQVGDBc;Z9I5m6/RfSFACG<ALkX</b=
a<U^:V:l;Eec<jod6k^<TJBI9X4Sg8fKLBbGbeS[DWUQV>1`aeHXaZmBbMUhG];`
[;;nF`=JPEL2SgaUEhYU9F<[Ag;0NZCjcQTD=5GS@2@c<j`LbSmUHFmT@?G4HYdc
J_GmCIgYI;[9K/BPgRSmj9]/=o0fAJn/@8a6nobnOX=_amj5Kbo1]dT:Mb3mc?8N
3>UWUUF6L[?R68O6lBb=hm0h3XgSd3P>SN?@>0j=hm0h3XgSd3P>SN?@>0j=JN73
Y4]oBPLdUROcc2Z2Q5Y>DbJLb8@CVG0R4diT`XU<>9499c;QA2JLb8@CVG0R4diT
`YVE2BMe30[Hb4@cliY_d7CWAT7>;NNBbZdi<^]DnEkW2AdaUS7=<gE2lK=?_;;a
>;KL3:m><EPXJkdDoc0a4UPgXj</1EP_3FI9a_ZFA9/BJH[6bP?IaYmE`MLLgm:<
eD`Z]eUTX1ljjk?<d:]8>]gh5M_b;JFaF2QFoDI98Qb=Z;;NB7e=CI]_dWNfU<FR
XGSe=OLg9VMeQ;YE^MLKb_bV8QX=9B[ER1jVYCUS>n[WWA3NJ6?@DN0HgJ>nC`=d
YkkL]XC5SeKFaWffDJLL@Zm?hBJg8alceHgV/fR3b8LlRiJ=`EY<7WkZgU@QIkH[
`P61i3T8jF@`^b>TFmGle=3j@APnV9G8@BAb48TLA287TLQ1978@RAa48PNAb44T
LQ2974@R1i78@D<R9I3Z@b83k?LIC9@SdT2L8E^JTC/Z5DoS:CK3`4n8hj`feKc4
C6R_/6ZKQY>HV?=:[6>n`bc[DK<;HAeLBRN@aN/^]]eP>YPQPORhnV?FAVBkWEE3
WnU`Llm1U5R9[bE>TeEDgNS9m7Ofj>nfaWXW^mB@oZ?:BFeMLeoXkNc[;WkiQK[n
gXiNiO16<gd]nVoDfJFAA<N2WoIT>Q;m8c_3PE0PeQX>Z1=ESmLX@PI2?oni?aP=
A[fl?o0GnT=Q?Pn4o94?T:41L]fMb51JWHP6`UM9]JAR;6]o;]?6Q>6X5CH><9P7
UX8eH1?H3Vh73h:3h7U`5;`=?P9RHl;<V39/S</Xk38gAmbVO;Za<Fi/S1/KhlK6
^;4aKVb<6a_Sa/Jh/C5^K8`k]ja/nAdgL/LJ<cK6JgT5/g?JO;kHckUUa9TiEokM
@A>L`HB5mWa]91^NSLfnC94`?H:L[lSZG_I3<A6@_eO:L5:RcRh9SWDLUU0DfMc9
NMf/SGBU`m7XdG_e[aX>Y:7OL21EbQFMeAdIn5/lV^XoYY6>6NVW>/7fX[Qi`hDL
]DW_>Rh40b4nWc:LXabnAYDKc`Q?UE4kU4P[1SG<Inj6XEZ;TG9WgmOYhoZUCeGa
7KVOK28^fgS>_diHQlXo@ihUV;R@0V5_7o71770jF0DfP1_0KN01l1Qh5[`<oP3n
1ZaLZ81LR?LCh?alJ::lI5a6D[BL;]W<YgjaY2C=AQYR9Q_V4SEo4<1LeCGNgFAI
M[ECo@Vb1kYWS7jkOe9C^ff:cY=TXM3<^KJ6fG?JfWIf;fJ5H7MK]3gUkVRgCNhj
WE[2@o5XElHcCoi26RbAOo@X[cM7hgk>HIlo9DKhm?Oo0Y_iemO6onFe54nFoWMo
Kff6mEOFiY2McN>?9BkPBHJ5fTWJbOcYa<oP@DkUkLfOAOM>9g=KZRgS[lRMZIg5
eBQie]NhbT:^BY/^ofHTIejfk/Xe5eaYOB9OTb88HJJJ1QJ1iN1b/1WL3>h1Nl6C
h33h=GSO98R]VZd?M81YH15H3Rh7Vl7=h1j`5c`93X=OPoN5F:0Jn407V0HFPNGP
L[0Ig0c^0G_1Tn0`n3EhGh83D0elX0=<0h_0LW0if0a^1_N0_N19L1Sl6[c?g`7E
@3G`P@h`3B`2bl7UH?<ajamOe79SYOW6k@O6kA]oCfo<mm?S?^MLalgG>Fho<fjo
Jmbno8gA/MOC<fjoMmangkQm8c@MLgd3hcjO<Vioj[Sm`G7kdlO]caRg?g?Lo]2h
oEWSmVN?filcKWo^^?eihoKWSm]O<6jOih2>Xmo2LO/WSM/oNM`n<W;LkgmVg3ha
gG6OWcY^WgN]7oOiIlO];ajgOoZhoBGSmYN>felfK_nLLO/[a^fO>fko_77kihoK
_f3Lo/Yanj_6kK=6N]cm[QVgOn6hoH_6kEllKYmjkG7cGCY^ok9annSbLMnoH]cn
UN?fSCo2>dHo[Q[gnKYanhHo6??m3N<ngcQ^Om>hoLo9o_l5;L95kPYUKVAcM79U
HFd:IFiTKf9Z2SLP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAiL6Da
82m2HG=UAVm^M20_@D51@D53:d==E5@a<20_AVm^M4AULf=bJG1dKg8P<SPP<21B
2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUbLgA3J65b83@d82m<HG=d
@fQQLR0a<CLP;eMYI7AXLb1K83Db=B0`830:<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`83Db=B0`830P<20`830P<20`830P<20`
830P<0X`830P<20`830P<20`830P=C8e830P=C8e830P<20`830P<20e<SDP<20e
<SDP<20`830P=C8e830P<20`830P=C8e83Db=B0e<SD:<20e<SDP=C8e83Db=B0e
<SDPGB0n?PYUKVA_HVX:<SPP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb
82m6KfidCV5]IB0_@D51@D53:d==E5@a<20_AVaQIg<P<c<P;dI_KWA2@Vmh85/]
<cDP;C8f=20e=SPP=c8gG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Hi=R0_A6Ec
HfE^M20]<S<c82m3HG18IFUWJ7@P=S4h82mCM6E]ER0f>B0_F4QUJFMXM0Xb<S0P
;e=dIFe883Ha82m=HGQGJFAdJ20f<3<P;dI_KWA6JFaU838i830PDR0n?PYUKVA_
HVX:<STP<21_HVX:?3`P;daUKVMdJ34P<c0P<21B82m<IFiWM6Pb83<a830PDR0_
C6E^IgAX<b0c<R0`858P;daUKVMdJ20a<38c=20_AVU/M6Eb82m6K65dIDAUHfmT
I@Xn?PYcM79UHFd:N07]NUEHG=_F9I;P4PPJ[72G`SFh^k/DD41Q1DGQC[3PkQX8
[/6210d4Uf0QPF318EQ`Jg;>^ONLngOggogLGnn7fW_:VV_=/LJHCdE?[J7=;VT=
]@C;@IgQk40>;V60]:Z>3Y0;`<G5`l75aHe1Cjl3PC^2onG7X=L3`m`PD6OQOfA8
`l0Pn:=?1PAoC5B5>P>Dg1d1@1h0T5lH:23<a@GPi^8BNRceAb8D9Pb@0GU0[06Z
700UZ3?H3H=N6^[R3H?Hf/4OmoWG9h39RQT0518BH?]S>D3B2@b3F86L0JXP^1gH
jG57:i0S@1]Z1@73_OnS19>X7Ac^8/c9jNWYb@5bL^>0`VaO<[<1?25`>h0Ff0d<
l`1K0gjg3503>H7oJYT3PajPH`Manc>P3KF1Nh9PH<2S`a5R1GIfNecRkV`=QP4N
M`MX:jX0e5g0cWlVZobI`0Kh2a`0T0?hkg9o[OiM2>;laf:@UAGDb@GTk0ea]PGH
@1c107Di5@jh5i`=07:foYd8LWB3?Qh7i062>88/7a?n>3X882NY2@0mP_AGOfiF
<8P;g8g33N;h^dO>gfDNHIIe]YJ6>SV1WN5^6;nkU870`5I`:<bKljo;MG26NS[k
o/^bPCQKfo`6`m[MQE?G6N;Z3UJD0ObIlnS2n=]W2hH3n;Rh^0Ai^05PE`3HblZ>
loL6>]h^H<3_8?2gnk47OelGZ0_0i[4=/3o41_ch`_1e0gV00G2H>mSOmin1ok@`
P420=L@:3[04fd:L<Oj^o^P6foaY?mho3>85<>Ij92P@l4QE`=mOYXmD]8Hj>g[o
WOk75G?:6n[;bQZ`oPG0_f]9BD6m0;k/_01fKQhN01n?081OR1oPoimE=42@_g[T
n[^/X[<=523dif4ODO[GPCgnU0N0jBl1<@?n/iHJm96gH03Cgc@ghN;S/W[l0OiO
Tag`NlWoR^>oZo`OJOiOCbCWk^Sh1dI<Oh;c?lE1CQ17kklb7WW[3WoDP2[dD@W>
ocEE7oaK``0VEK0ea=gY_dHEhJ17;DPjfckbnBlP8Fib42n`]@H4KVGg1cOna5Og
]lhL8LiP3JPKi?MT0K037jO87kOfkmRSEZdL7ZN7fb<Uo`R17kGcWf3;>U]1[Gn;
S9^?7`22`D3N65b?7>GVh`?h0QoEJ0gfnX?404h>IbSl/CcP/C]oP0dDQ_7kBPFh
09ab_eeoF4900:LU36CU07jLQcK`_odlooKo<L;n3PP1>:gnKO7b?UZ?ZPCmf`=l
I2lWn1lV7h0Cl[Oi>8@iWOmQ?RI3of5b0cQMoV4nEXOm`g`/iOH?Tao0nON1PD01
0:Ok7m7o3EcJl4L=Pf3FolK_=o9FkS3HhdSi@if?D?o;oV=nPL5NH2^<QCVXUDRX
oK_@S//jBC9?mXea/FWj3Od<IWKO1MP7mf/Le5CVfYb@IMRiI>Y@kk?5MEVV<hV_
E7NnNjf=Z15]bI[]=gjgiXUJDa_]65lVR@HVR_LT6oXYd<WIMB@foNiLoOB27I1K
4K^Dj0]Lg@Ea==hl_oCl:>oEd5oaKCAlKT=c/iIO6O>fhS=k[6j<BG3Y37fQINh/
2@d:W9d2S@Gob0]gi^al6SmohX5::I4E`gloU^N][m4:MmcE[<mBU@jgFcLY7JTA
2@Gb6OkX58>_e7JJ4_6lKeU9c;;HO1hG<`O2lVPoUMm85oF1/;6:8ShaUb=/@DQn
U<jo_H4cf:0?2ceW@m_2QNFMbak>?0V[SJNWW?`KmOLU7ldf1b?@;b9Q[=JZ7_6X
J]jnVj/;Clh<mljDm`kNCASk31_K[:5S[14^]TP]bMa5^?XCZ::@omXDk?H[]/l^
Yj_gkK>Of7NIm][dd_h`D2Wkdad70kDh=A?gfO?R[6H1nZ74/o[W_2KX]D;]UPSX
9Sg<aT>TGnEd_g6h7VoNlahDSQYU22[On7QjTSMi>jI<U2SbFN:gD=UK9AhH4EHQ
hFA6/BD;i1O?3EDXe`]OdTXXOK>^TIQZUm]775>=f;[X<JlX_;76XkEUOGNm9mJb
oG8_j/V<DFh4:?1mBkXnNICJ6D6D0YlQimMeDJ=g0lGKaHDAoLV8A6BbHfn=AlHI
2V8E<G]i]fL_c[5SOZ2ThI;H^CSH]4BZ6EOWd1=9g@h=WmC:mH[KJVDZUcNH_Qi;
4=FNePQigof06eoeE^b/H/ehU;`_NL6dSSHPHmAX^/OXRoN`ef1]c;^8nTo1nP`b
aXWC>`SI3?Q=6ffc8SA2i>eQ6_iGoYf9beemDj2c>G/>lk_af8:_8`YDCD_>Vk5V
^iL3W_53djX]dbaNC^mWRCH=Jm89AUo^;f9c`3JNEbFhf?QbbGCklD]DK^G_i8ZH
kW;FM][iCDabG9IZBCki?UBW?8?/U>=hK[K8X;lHA1bmm<VG/^G=dIfCg<LGBhNE
5;V=jEeTGfLcQgPBi9@358W2g`Y84>T8B2jZgZQ[h4AaR<@]9L@X3;=2`PgZldCl
gbEMiQ5/f_LK6Yc9c[]GDWDDlGeZMoVF8:GHDK9J6:D=8;X];a1`dO`@bl]UQJR@
>C?;NnA^_8o]JORQ;bd[Kb>G^l<H?_UiJ3S]Je5<HhjhgJo<Z?NF>J_g;0/DB7A1
6=H3KbfRj00JHEQQfJn5PioAQ1@LUc?7UO_YCQd>U>o5f12SG5DnUfTZQUlnVk5>
kbd]4:_:c^4K>nd8I2E[;_iY;m13_`NAN4PWFW/nR<M<RSPE>J;3RC3Y6_U2Mg5B
KZOn8Z4EV0:GW@Sig;;dAP9kjTd@<I2d[nRMW9VFN1YkKV[^BFn9:e4XZUT>mDd<
4P_@e_=RRk^kT9NcY23o?DnGA>FJBIf0ccN@cnhDT7b7nGD;ad[VdFU`]:aGR25S
ff35aBiOY9aEX9RcOBOgfXMIU3T[P^d4Cb1Fk>gUj3I?T6FnXVU4CUB?mo]g`W6S
?k1]iP[;5gNSTcMfSd]^bVa/mnVkG0Y_A277E>ZDC8bniO6ckdI`?2__]CNe`MV<
PS8?ab=CI6/=g1?SgI_nU1MbeD5B/fG@jMRfa8?WITmNmJCo=2[9Al7LFgQPC4fX
3/M1E?NMT/]hg@MJcMHO3;jiW13QFlXYeW2BW1UT;M2K7oII6Ri:b[HRXXXP/N0a
dl71b=O``61hDENgg[=KUFQjXJFEGB7mE_Z9FBgOWA3];lV3EEKaCe9kM5^;WiQg
9I;N2ILbjC=^/R578=a;mL]GH96b`i96M@[3DfN93251Cg13YMPLLY7;]QRN1HiG
b]9T^ang;aR^G9MK7;k4Vc:cX4AXI4Z]WVI4LLZlY/1DI/AEGY_6IWbISiLS^j:Q
aRJ/^^dKYLdScjf58l5_T[lRcWhdJdIT4</Hm6gk;52>R<?E;Z?_jHDQFOk9SF<8
Z:;<LgA1[DKGIJcDX[[jeeZFZU0mbPmc0RGKciJNe6_YF:<MKQn3QgDnYb1Dbg@S
FhH<2N^kDY/6@PH:?M^C;AjfRl^OX<H`K_AJ[=RIXOARjNS4:eHj:k`6>oiXOX?g
HBcY9>jR[l02OnUlKSdh8nQlOPW0F4KY4[V<`bCfY=8@f;YiG_Vj@;M[ZZZ<Leom
nZT>1[d5`cjiKbPCRG:o<8Od?VA<FNQ=UiM2?o]cScGIfaUN;g<nb/R=n8:5]]^X
[8m/_o9:[MLLnAP]AbbGG=WB5<hi0>[9MM^2oJ_XJV[>5dHOiDnNX[ZjSe6fO:ZO
Dde1j_cEHg^c<f?=RHc4P@Xm263in24=OkF]4gNh2dcPLSWBQ07lnLhORQ^TS;3?
U7KX:oURdTeeWL927827UMLdhTojc0oo90LO0Ko<k??GDZJK[l0^SgaEA8?K;i;f
2MAjCdiO>O29k@h`I1/FkT<X5ca?`dOlR<]8L/<mY6^S=L0njg9?j[o7kUS8_EYC
@UFWkZjlmaTXo=AG9<_1;5PTV@>gH4dOQnh^k:JPeEAS1kgb8K3HY?Jk3j`6/MB<
FFoYHRHl@FGVP2^BfkTVc]m7D[9`8ANhoPaZZ`nZOKTEZTKhBANmWfN0JS1nA@3g
Hi2@>[cIV<L_mXP?aXElf^Xbl>GniX/PjW:ZOPJiZha:ohN>>=o50h]g1<V3eYhY
I7kcXMSbBPlnW2dif`Z<WDIdXJlG43:oZ8hG2lHF[lC53aPm6hf<@ba64aEHmZeE
LOV>egNQadco77meff5hTNMEj7jV3[ChE][IWoMURm43K;3>]ae6g:=[m20TFi4o
=b=O/nZNb2_dmNF:1ICD]G><<jAh=F07af/];Ehkc2o7AXQZ_TZlfn2H`ge@b/]6
gU;fU/=CGn@V;1?:eXe>o5I:aL51^LTGELP6cMKfUPgALLN_TZ63;>Pc2HkZ88RU
J8K^o3E5U`O]H_?;O@7MOJ^M`;6nI]A:1<HF9888ioMZ^9>Ihl2H[:dBoNl3UONX
I@/?NX]HiAUZkRR/@PmOLGT5l::miG6IYW[_UiNabh:aNk^SJ:YmQ]M`X>ZmiRUn
EEI6mn@nD/FK[bAJS88TZIHj[eHT@4EP[k@=<T_aQ:fG=>>4ZHP?@jR6gF67?g?V
R5o_j9CHBSDj?WVn42^TNbNgZe@[CX=_k6;JRoWejK3;^5g<Uij2lNjT/^=`GBC1
X8WII9o2[NnM:^7R3D7GB<W4]l:Db]4R=FOGQOX?m:<6:J5WCnRnA0PCF`h9^J`g
bYUIIdV=DlhYJC4QlQ^cjk0Ll5;Wa4ii6b9H<:XfgC4QHeJSeAh<Zcj_e92T7K19
3=:Q/B6?XGTR3[i8_cLXIDSBj_`XnfT?dkB<FbEX=o`S0_lC[6=a>fI1QU52CRW@
<i]GifW9e<A]G95=Ao1W;JZRoM781Ub8?Qn0bgClM8@]oSO1nZ;;@?/=b9X0omHM
GBM_?ARa[[41/5F^//7V<EjXhjji3FdEGSXA>oJWJ99]72USF]LN7QWShTS^ZXd3
OVO6];hQRWi5NcZ/R38VdQjTHDZ<of6XjKREB0^ajckeMS^eCA6I;HEVD3`k=cWh
O=eB:WmRO?1fG]1_lI_lA=kgYD<CTCH5;0cWPEDD:nk8iEX_:X=a58828;Fhl0[Q
:Ui[f/Hc8SP]IMl:TCQmjmA5ZVeXU7HGf=PW:allQQ3V3aQN]V=>_iKIad:fIkl>
@`_m^:lNb^mai^=NW21Qn@Xm^QlMh]EX=K1T0O^6c`3[gR;7aU7LgdG1SbN=omYZ
oQ8?;APKZ;f[KOgd5`;9QR7Mcc0;i^;Nj[>YSbCc`TnSR7ifYN:IHUiZhI]>bRWF
j3Qh7FGKfe[V:BAKXg4`2F?d[1eFiY1ca4`RYM<G^kQfEOajBAAHmM9/alN;kJ^_
FM:HUBT/NhdOF]<Bg]AjESSh_@Z^T:bc:7dg<@m8EANIM5d;=QFlXR?`O]lR5@UE
PF47nH[IM3MGdC42i2kkoEW>G]5O/DCSh5mGG<>]gMh@ID/SZ_UH=KMWUMj4l<T7
S0EnjGfO1`K/LTMCc5QGT^<SAZfKF[[i<7H=2Vm<P?@U6b/bGo:B/6;L8IG`^Bn;
:E7ZW5aG9b]44R8:UQV^]Q0i_gln>N5kFllNS=]aNHfF1gohk:ma^il2odShYUC9
Zb5EL7i`FX_lfbX7/HW_/8GkdX<aHB@IEE?Y;oZMEYjNb?SK<85NTeVHLdRhVQ9E
dnimm<A9iUf1G;E3eC_<QZLWWN[fGNTOG]@/OmeTKDCE1knHWG@[EigEBhmV[[S<
B3_]FD6]D3Xfe3/NbAI/g>l6m]bQF=<ZZ@29a9n[=Pj:?jOYckH/7MG/`B4ok6be
/FZIW<j7=GjXaABeM@b8?Da?i3>/EIh@2mKN>3KM/lJ@R2`><TOUVeE`F`Vi>E/T
7=SU?5U[Raied2=OL]ndoA6HLULH?OOcVClS[f?ZI<Z6a5E]UkVjhW:[06Wf1:M_
P]TC7fmfJmPHRANf3EWQQe6ZJg`1YNFY^N?;d?WYkX]6kMcbMLKl5f@n_ZB]NiI=
KjN]73@/d@86PQ6nH70Ee_OfGIJ<nI2]:diGDhMRjkaj7jeE@CO=mYHbY6bO/f1K
2Z5hObfH@CH3AK2W8O?C[BZjYni5cSi_nYN_7mUbER0U4HHFbjd/h2nVQZba[[mD
4h]IFW83f/RjOAKKA;mk1n]^BTm:Q:LK5XFCiL^H]Xd/>kWWQXocgoR[ki3:L^QH
=QWQcKH6I>6IldCY_FWlBEZ0dTS6ZkE34dm1E?a^/VWgJ1D71k/L6ZjD7ZOO`m15
f>ZWKlAd5KXkZJ22?RBa6C4^H:gNEk@i7>ZZ7ad>BS`Q[Ef/9/hCMR>VAoFPI:5A
5Ae5XLc`gYUO/aMBDcAiVS705f/g^hC;KY8LMOE3QM9bQ[27[MIFgIUAT73XM[2R
^XJJn8G/C3RS2<Em69084;4NWS<Lb4Qj2S8J03Q^TIM=Eid;G=4DSU/6jGbFB:?A
94_aM1VgcbI<W[Dc05hdR32NUDdnKC@[LLDEWF0j?0flk^6CklH<1@/n<dl0SI]Q
TU6IXe^W/cYFj]3hDT;hjl`mH7[ZghSNQ:<Q9]RPY6gUQeCH_EZfiLcdJRn/Di/j
69SFiAHo/IGnBJ0IG4U0jh;QKjR8ZV`LL]DObMHiOB6ILJRU<DZ5Z^404Kg@ed7L
B2i>`5kI/hR4Sj]79VT<I3V>aYo[n;:HL>UPSU7B3dYmgBQ@:l1j9ojD:bGMQOCQ
h5kUZ375X;4Nnn_g:iTDT1[:aT]@<3j/PgLnNEJ2m<Zj/b:m9fG;XiJ?X05Y]bf7
3dchDLI6RkG5BT`3P_CPE_W=856@hSi[I];9:CXXji^8K7F]b^i7da`5_f[]i=jj
nXPF0>gIH1MZEnWAi@Q5HnW6EUegn`1^QN<Fc]Tk/Z_<ML3PAMU9Z3Ho3]5Ee>HA
^?QWCaLe3f8@VYBQS^fcS2LXGe7ZoHUd2WE06N>A8I7iUA=8=XCI<kKi9NdcmdL6
9NJ/l1AP8CNci1b>kg;IiN6jeJ_i^X;4bS8O3AK=TO9dkGV]3F/FZRe7]@?R;o6F
cnf78/X9T3`o^9_gUb:CT7<]To2l=NmbjQ=3i]aN3]@lo]GPK_=[k@g6<J<R^]ZC
=ne[hT??GNd[SS>I<HKSm[:Vgk7V=AM:hWnJXYR4_EU[;nMWD9Q<TAJJLh8mmN/C
P;g3?iFoXQN>>562gCN;OVNZ]9DgjogHf11@jjFaPf8FY;cfOHJD^6O5l=X`C6HT
VNKbO@XMPKQ=R`1Un]N/IGnleRB3TAo@kLP]W]/LaSEFWC2`Wl1I@;kGYI1LIm8L
bW0b89G07F?d<2<5/XiVQh0QY0K78jE82Q<:JGN7F6fjSOe@2_;4/3;bJnhQN4XW
?FPlA@V9VPLO_L;lC7>1L?=^YG=0i0F?WfBRSmbZ8Nni?^XGKG:5h@bUeM:l7NJ0
1`;jW59;hbhlMO6nhghA`W`]chSUeTnbeGa5hSAinQ]n@B:c=H[l?f>ADPb@64f/
XkJE[gjinG?7T?YZBS9k_U3JQJ<J[<@A@WSLHkC`NI1d/Ugi4Rgm:0?f[Y=4MkQ_
^PE8;BGm`h;c<enlEC6HDNOO^^5laXQT8D`e<G?l0JVaZc6aS;8=TO1Hd3I64I7^
C9h]mF5DeL;KGgjg98MhF9cI:VWajOOC]:`7PEEUC6Y1ZN4?LHj8@ab;F4S@<lX9
XZIImdP?3>FFD6ga<BhSd@Z:SQ=E/cbX;=;Zg64:]ZQ1Y3D8[8a]5_1YYBF85IdJ
Yg=5e4VneB?FfiI;j6EY8`dUL:OT`:@J?5jUf8bUkHHg9:FXda8c>n=aP[l0gVhZ
Y4;GJWO`L:CcZhILk7>i^Qam`=3d@YR2@MLE[SDS6c8mO8jg/_]O7H4S5hiihbg:
?Xf2bbd_<][4:oDHJd5NAhBDF;d/Zf=4j9l:4M/3XUDgY:Eo_GUMTg;6mIT6UTGV
USf^;EfcRBCFnmUk6>_6N>IVaTbDV[d4B5O7Yi;bGAD?Ci7miCgAK8[RC`APQ3E]
3[jBd4n6C<Ehi33JN/14_fgLL[<EBk/D7R9[FCGQXYbn/gFhZ_n4UZ5kYZD6LT]8
]DOFUYFh^JfZ0ilAm2=dRN07NEUn`j_?=PGQb074b`Ob_BmWK[ldkHe5/^Do:jS:
F;Me6395TQElgR:>W97oa@8DZLIYhH9BR[/e_[K3c@e1;[^6Sj0cLAYoU5Sg4i4^
FDH`1L7hefL=c[13mMnc8GE8AdLQ8:PCWKoFg7m]J56fIJ5T;UFk@VUG>^=j_?=L
48]JI8SSI>8CFAO;abhEeH^ZChMKfIIM:BFZbZCY85m;Z7:fhZKcU6hXm3fIij`]
a@U?D/m/[5nREZL[QCSNDBGSMCW^9Z;fmAaDLDk?i2?Z=e?8W8k]H7B//OVbDI?i
_WdhNDgAO@YOLFdIXiZP9jiZ93dZZjb`A`a6e31=:?;kjH[3l/3EI5295i78Q25F
W4F34mI5oOP0>?KTl;2La]9]1N;jT^gS2b?WHHZn/VbNcMhHl>@Xdm]jfh4_d9/B
`Pj06=fneUG;@gkCoF;EmM?JO4KT=BEQ:o/:WY8@6fh<]J@VHAiYj@@AmFO37SBR
PDB33I;R@V9M<a6PY6VB@En2jf_ETOJXiW<6OiE=IoOLTT2B]kcOl_F<AeMH>MjH
QeW^U]71cb/CP;/LcOi3LinVNjbVKV]mOeB:RVIkk5l/_UlV6_FInaDQNXdiQW2L
=SQI]8@P=0Y3nDkB54bCHaT2KlhLcZ3cgYV/V2_Df`NHjZNAm<imWWUI];C>QIb7
MaI8YE4/UMBRcd9Q93ddT1fUW[N[7Ab4_/OE/1<d2hXWKP/IWn]^@mW@3ZgW6dnm
H?LGN1f2=S=0]<3NTle2o5iA^RKN5cSH6RhIUK5/e>?=[bAQdJO4DoMc@Vn:`X<8
6L_22?^]0hE6ML>7X[jAaGT9ZUbNWP1D_CWOCfY?D@mZ@]S@5KH3J==bOlB15YdJ
kQ:OGa/>CZQie31ZnY2IYI^UHE>`O9N/0Il?<bO75d9ig/SZY_<POiT0<7][:H2S
YElgY<Fd?V58`U@L^C=/Ni^52Pi8FXS;iUT]VDO]=69;2ded`aXdPUJaGLfi7=mR
^fjOIXPPTb=?;_m<@//DlD3^HoXlJa/A^7B@O^NGioIMeDU]f^F`d]O4m;<9TeJR
:SOmY<^[^ZhhmFN6/Ec;kR5[JJmRoJM6il_bLjV3GDiLO:fN6dcO8^;^l9n>eWk7
XT=KcnDkao?ik;QX]1J6Lhcc@j/aZnJ6<nc0nYZ0kO97oUT^8_MN`HHlWJIBf^;m
X5NEl38BkEM77IPE;m9co>RQfB9e3<4RHX]Xj/F6Xl=O<_fCWlDeHio^3af=O56k
bn]AZ9FBkMX:FQ=YX?jZ]nRVQI8UZ@Xb;/PSM9C98FKRgVGkXOc/^RQ@ZfEm8oaP
LW@^IVCjZ6AFGimbaj479Md8E3I@F8GV]LoAd]>bM_CaUHoiFZb_408ZOYL1cI2o
Zin@hKKBWGo7Q]haEQhBIO/c]2lM^KD/6WaiC<U=NL7lfNfjPCDWkb?5mF=;d5;I
h/EfkZEK0V<3a]9TOVbAFSa?MWeMR_CC>k>gg8LdPFngiH?Rci/min671To=B_=L
l`0k4iVcfR[bKUc7meUV/G<ISM3g0Tof9cjG[<^TUMU<3^edn`K^K:W@b[KCRTSV
:_II>>3EGjEDZa4/S5@/aed99`^TMXoL`9h/P]0oGOIWO6JP2Bc[lN[1CWQcHVnE
Ld@NP:HO6ak8f51HM8UZgUlU>:@kgLlP@ODS`3AVfD3mFeF5nJH13LPIUHjS`WJa
MC65Rk98AA1FFRQ;X^H16[;IXJeOmIYbM6:CCcOZL@UANI<BOUm;25TML]7PPGB7
FJ]B]5`GiCEM6PVSA^g?5=f[5O`l?HfHODfHWQBQ1bV=84heWA`abOK_Z5eX4V8J
`FcUMB9a]j@=<n3UXo<JBOAg>Jj[mAHnZh9/R2WUX]Je/hYEbG=75:lZl:FnRcDY
ECCmS]^ASLNKQCbRdCN`LNKjERjASbjBegSHjm8KmGQcWGg]O/8AAcjFc`SgRM]/
QVRhJ`O>ac>UK9m0[FjQ^ocM]aDIMHTehn71VKUn<E]Xi3Hjj2KIPRhBM:Q/i]_I
>h_S3>^bD^JZn=J7J2TcI[^j;:UAIXSZ`WI>bQh9`[RVKZiB_UG13Bn2T/X`RO9?
W>F2deFh^Eg59Rf:8QAh3gCIiiW5:<B3n0mL@f<io>IJK6I>Emg9AKARTCX9jQfD
NOB=/3J[GXXZe53eU1@6YXIPU7mCVdYT6]0OA8nKKOM8K;o/>Co0X<oAjj<lNKnR
=eJSb8MZ?/8gNY5REkKM6oBDVE;E8k[:cF^EcUFd<9kkRAk]W[mm@SRJE9X<`l86
R[J_N;ATi>eIl8;XhD64gMN^Qhim1hB^f]448YZ6Em;G^197K>bQK^2AIaXnBlEI
@4_KeKXNfM[8EhfEkoCFji63E0faS9CJX^A5;iZ5H95IV_57?BJB4DfQe8J3Y6P]
A]B/F7Wd4H5NMb=CF]V;CTE=jF:dm/Y^[USeSBbK6kM50mDQ674cjG7>?=Q_CGVM
BFHClQ1OBLS3THKM9SjmdE>DJSLehE;Wildj17g<gE:K>i1i`AmnkRTo07R9?Ji>
8;I3NN7UGA2PA15OK]Z_c4YOUnUHYAlQgMCAefnmgO0P5/gdMLWLUI[i>1kS1SD=
4iO<^h9DQM7/I51FPCk/g9?Lg0HQ>3:IhjUnSI>23DFmoc<EeJ3=1G^@^AUGJCk7
[bcbCfVl`IX6m64W;Mbc/PHf:4NBFk8W>=INO<PFSLOkE>W<lOBdn>8C?]B>TYX8
NVTa]`Dk]4N4MC;_nAAe:=HH0ofOM^mbVie_c^?l`0oZnBG;;Bal9f:fhZIIKk=N
]8E]ijYn5hMR_mSnFN/TC2YaTn@4YO_3N>if[OE[?;kK3PlW;Xk;A567IRcLWdoR
0/CNI0U;4RmIh0@0;/LWM7Q6A?8lM6H4iPY3ZYKmAIk_;Sc8mg:1?e[S3WZn;Yd4
ARN]PEF]DR7P2[]5RfFN>L7Gnfi`^6Oa8J3J?=S5^EJKeKmV@ThI/eB8O<L`jc=I
<YkMMm?m:f;b5b6BkZh1AW>[OL75Pb4=PkkHU;R;5l0VNBn9he^b=`LT8YXX_<kM
Dn=Y0DNQ=?iN`YS557?RBHj^YO5W;knI^kU^HB8hLJ`?FV1DG@fC_o_BoiIL`Q[Q
=R6?o^8chY>I4S5;aE0_ZQe:hY3`d<CU;79TJh:f5NBi5iB=XYXIi`=EilGBMRKf
g37VjFiB3cmTFjkL]d=iSMJm0Pn<Y94c@hB54W6cn5HB@gjVh_VHUm:=hDW?EAne
6@<SLClXeFd@DXfcG_4Y?X_^@TUEBKXli[eGF7]`]GRZH9He^8AJO<=h@Rj=RWOk
eY;DH2ciBeU<k=:3n@:JS[2TNW>dnC6oKRUmnK2^HF`_=^XNS_a=UP2iPWE<2C[A
DH3B_SLHHFDRBQ5Q@@]QQWd;j1W7o1@gBOcW3^f_=[H@kn5FhLjWL;RH_Jo=X0P[
kAL2KdkmNAV6<iAFDJ5ROWISK:licT<^7<gAo@8VnIMbM@I275b1W=kM;AI;f7/o
_PDoh5K^K2Wh?<1eT@>0im>1V:I/]ojGb<h_6@d2>mKjCTl;4X3]jE^94dQ<gia?
:`GZ3;kSjm5WQ<c>ORfWdcjl_o9Wn:Wo^WbB</:3:eJ3ejd`DLS6J85aBDW=CmEf
Je;oWE`kgCNGCigO@[/o4O/`1]Nk_]S]X9]KgfBEM25ERWQ1=>?;Y@=MK4aET:]?
;Y82ie>mNQKK2QZJ`N/5WCNno^GFBQC8fc8_1FbZ4<KYkPV=:M7>fn^N?B8nC0ef
CRSNcUaY`Ko_Y=02C]CFOK?:Kj?JjQIlcoBU`mIVN21^FKY:^GaX0ndPoUQA;CA>
=3]QQnBEHS9gVAYaXX@T1nUf[hPImJ7^NMEQC=k`>d2T_2:jk;KKUU0@OGd9XWAG
C^=RlM59Klfa1TB[_@FgNIEa23=:jf9NjSiXK3:OGaWBJniPk5n5?b:0d6>EG?d;
YL?mb=Ng?3<4DlR`Tim=GSU1E<aUB_A5]cBeAe2l`@49RKbHEU]oJiiX/`lWUk:]
>fD26bX5:>I1A19B^j?iln7dN[9m[CL5QOob1G;OQ]V;;5;3hD9Y_04VckMNNIIh
MoiOeimaW1J<2XHcjecm86LY7k0oaUUWf?TN6h^^]dQ_Sc_OmSamhHOk[l=_ioKg
_@<@UhTQiKP1X^lbYe9DZkTdfkb3k=Ng67Zi3flhlhXE][/ilSS<X^6W2P[Rb:b1
Mdj[k8N1R5mhSemM=jRcTQUeak`bO<fiG>`^dcXO[RI]^Gn[Z;h^/74Hcbie:^>n
RhHmWB0ACZl4h07]mFVoQDEOcZ25>3fmPJ=P];McGcT>nnSN6?=7b56D5J7l@<B>
f=Y3]fkjh]cRgBa`/024S^[lRWZkH>CQhZ[j_<V0<`CiJfY3b3NX@DH]m=@@7Hl_
c]0XTa5A@i79hO>]/5A<N]0gF;<2oFTHdT06S/>=<`83c^91ET4KD:<31kCM:DDN
/?gR>n/X9UY6AFTSQLSU_DWmYc__c;FjY]k?jiR/U3o/eTGcBn9/fbhZj3K4LJ0=
eNYH1;S]KaMT5U]63NSm6K@5_@KI;beAf5cmCDICSXlCg<?Bl`Uo44fX/hj[]QnZ
QPOm1>ohf0PXf2<^m6?0[@i]c^BO=ZDIfSlG^2k1kJC`GnVRD3:WkT=`eZEM4O;H
OdUPne451C:dhIl?]V[]f^^cYM56BBIPhHfQ58Z/]Wo6]iahTS@e[^GlM3KgT8RY
Sfn?H?]DAJRXJjf9e6?Om^^nM98Y4URN2`4Z;=BH_DB0dJ[^AeWFkK7Uli0bZ:ml
e]K<ODLb]f=ARNdU6Z@e:;oMTJ20[E3Kc8DB5HjN;796C3YLX5>nBb8VeADFIS;L
PjW6aDB`Hm@`WHnaf9ee;FWf^FXTU:L40BE/dCKD7nET92lb9WOH/TUJje<GGkh2
8hXOe]d;`7`Clm>0lb<>a5A6YF2=SKfnV`HS[XRD`;0gEO<8EJDM[>OH<PoeoFl;
Xh>Y1_KgS/kIL=@^jmd;dhm6F0D?G/ok/3eHRT02_0I8b/2:JBNF[Kl/OeF<?g=J
L]]jZ^bZ?:<B`N3WD:B14Kc8WEdkVV4lOJbT6Y<oScU1N:cMNVTb0GVORomJ?^iK
71=m;DL?`OOdk<VK6DDY<cB[>e9=/Aj<@S?fgY:@V^Dh4FCCVG>5MAW=Ch=dHG?9
EX`KB_iEiRD2@UAl=3?G^RGUJ?HL;^PYg7dBg6kQl;Z;=RK9U9bdSLcI31EOa@GQ
UbkbJ`>G/PJagKS][G92JXI6<Y6L:3KX:E2Q/VK=P=ZV80;JVnGVY^6DTl0BZ8kd
l@JPaNaMJ:K[M4B2VF4lO=5Igj/[o_2FK5n;Y@loP@a]MMUHaPHmJ?LdL;h:J5?]
YaR?iY>f2XXE8WQWBNaCIo0Ui>iDmQRXPRiXJ?^9LeF]cMN_kHj@ZT[AKR/aSP6d
S^>hJbWg3JPW>R[j@WSdZS73;DOk[NS8D>[bGAbNF7XQNWZR^o@LKC5gI<WjiHik
n@mQ7Pl3YC?N81bBkDDP[;>FmFkLR;^gcQSW8Vj?i=Im:j0=D/;g_4moS^9;A?1a
h5>Uj@l2cIg4<_97AS:FYIIPI8o5[DC2eR=iTEl:3ndISgoLnflOS?lfnQSlo`Uo
8_Co20iFSV0@30ie0/4L<?h7:0XlnPYUKVAcM79UHFd:IFiTKf9Z2S<`830PKf9Z
2S4f<CD:IFiTKf9Z2S<a830PKf9Z2STa<CT:IFiTKf9Z2S<b830PKf9Z2SDd<0YU
KVA_HVX:>B0`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P;d9Q
LfE6Kfid82m1@D51@D@[@de=BC4`82m6KfidA6EcHg9YL7A_LR0c<b0`858:;dE^
HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3@P;daQLgA3J65b
834`<R0_EfUTM6Qc85/P<SLg830P<0X`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P=c4d830P<20`830P<20`830P<20`830P<20`830P<20`
2S0P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P=3Pi85dP?Sh:
IFiTKf9Z2S<c830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQ
KFDP;d51@D51A2]3CDe9<C0P;dI/HFMc83<b82m6Kfid@T9_N21K;CHc82db>34P
<C0g>B0g>35M2Rm9M65/JF=1KVM/IB0]<C@P;d5cHfE^M20g=C0P;dAULf=UKW@P
;C8e<20_@f5`B6EYIfQd83Hf=R0_DgAUKEHP=c8P;eQ8IFUWJ7@:=C0`82mCM6E]
B20c<B0_CF5hEfUTM6PP<C4d<R0_AVm^M4IYK6DP<c@P<21B83hn2VE^I6mRJPXc
=20`86mRJPXl?20_C6E^IgAX<B0c=B0`858P;daUKVMdJ38P<cHP<21B82m<IFiW
M6Pc83<g830PDR0_C6E^IgAX83Lh=cHP;dIYK7AULR0_AVaQM6E4IF=_I6D:?Sh:
LgAbIF5]2WP1kGMeG=?ooRoB8He8<a6@IZ=4^S^TDJTa1XcJf4J789gBGDZ:M8>D
TP:2Y82TQ8B2M0ZoZMmc_^NLNnoSg;o_hnj?kO>Zio]EcoOS<hhk3`ghiFgPeU0E
^0^J7b@0U00XJV^[Ph00851H00PD8^KP<8BQWJ3od1=c64>A:1SLAN9O?1BAD30J
Xe<2Xc6>fW0GP8JK4`0T3029BH3^B`21024Pl046j[LS72T1D0:k`f`0fP803KP;
54G<X@Q7N25QM_IXc3WoN0A`@KP1X0L?k_?m3PO8>d>A<0SH1J0=A]]3WC4W@/1>
00<h10I5NodK19ND?AZ=T10Dm?3`400kX`CPB3/IKSj01`a]3m27XZ18MjP=h5O9
01f`<oB_TPF8>@26mS3D7h<1g1K]0DI20AR54``2MD5Q@]aLK:180>IdP86j5T0G
0GGihjceah4?l5Mc0201d3oQoX[n1@AcnAd<QT3PcPR`RaO<a@iP2g>20WAE]0C@
WVPn0=S5iYLSf0T5aj@3MPO3W<3F68OOZH<1:_9j032VBGoEQh8PH@PdBP05LoYE
Xn0_64bKUEe/5>7>cU0G=8[hEiE:<2@DPXHS_@Co6ZjS2mc3aNLOTRg<aLKfEc=/
g122ARh`EcNX^Q;PS`m6AObgcPj:1XP2aNl;Rh/2X:h0Z2O4G_3G0HIN22SPUa7d
BhfY`Ll70DL0K35U@?eP]U3<3k4?2^`>1J2AKU0oWgleo;]43081K60@=<0JJPMc
8OhK7J>6f_jA<O=7`S`1Ch2H1@D1<:/:n?_97;>:=W0G9jnogGn?F51;BM=4DH7g
[`Kl4d]10Nh9l>4G5P;`2hT20B2PR3SP?^K1kmma7X9QOeD9o1]HgLDFSXWhTbnV
DOo8fOd?@`1LOg686o3_H3Y`c>Y20EaoKkXID1@8`Gb1oZog7O0[i7ngi[m@o^^V
ofM6:Vi>C[oKa?FW?on;7N`<Lo;jb`>c^ViX30fdhAPb^?bWZ`Wd5hd1G=Y@6iRK
lgmJeM5P31gTGN``:ld?4Q40R_aY9`bU0_>4fSb4XB7fOmKVSmkX5n6LH2k@Qg0D
k=LEPhW2G2NoaoM?6hJd44O<=H;2k>HO4aR58Bcjmb1o^D8aY?[g4BRk@>0f_mPW
92X602>AH2mRc?0aTRS01hBQZ@gDloMf0`@5G>1X30H0Dk<O`1J>9?heJ;7k0475
Gj[OT^P3P226d<kPOfY08P116jPCnUldV0SX_lY08H3PKmCO448PP:0Cf=WJiTo4
ob5I0cB6FV2TcCncoeDLa0f9a1CkVcBH@_lQokiFX51?:8AhIPX>T@afZ0U^?JfB
IoCPGa^F`]]=>cDEhQl^/214mbR?FBhW66AWcFZFZ/adPe@/73Yd55a?LaHn7OR/
e[;FNHTLlk>ZK=RaF/M=GAoOV4Sd>F5RVb9_`WYQTZ;08U6<k<5jb1a5dDTTJf?G
Hl11kW^_YV/jdH>CYTCU_TI8ZdikIeE9UQH]d`?SKeoddLgFoHI[XXMdmg:o>3l?
FXTfRdSEbF3CU6Xo8dk`Z:AHjQ_XWj?/IWhK5JSQoVc]1g/XVU9I/Ym9BHBPdWS^
9MUUK[7kMPJESkDZ]MbfCLo[ANjDdaZMOO_EoFgc>ea9WOO][I9/Xd7O_<nH:A5c
=0YYb;clmDRKccUQ[3R=OC:99bSS[WBHf[^5lRo<SQYQ8IYN/a=MXd^GKYZYjTm6
NX>in;@CY:o:E[oieG>daKSKQV:gg:]:XEaEiZG=h]kb/`ejfL_^U3egc1DbHB;d
A3c=_]E@YVS^@G1;P2VU/32Y>bb]`XQ</?i[7d7QXf<OKi6[U`O]k@ZL/jjEDBha
E=7NBkEc_QT5;lig@H;_jb3YeM6:gQk>blNnUIk;iUYmc_12_g;_EVOAkd^O:6>S
hA80eYaGFafA`C5d0RdAK>FOEk[3SeS:/>=//4YdlUjO7`KBO^R5]f894k^G14JO
Kg_og<K>0>P@8nZllDXOgY8d7^^`4n]kfD>2;C?3MkdWdi:Z6j0QhR`?7?ZY;m``
eLa3dnoCc_^B]VFEjP7ULPS<KFe4>fUEEhkLgXnOnS=G;>Tc6[gnX<f4im6]lT^7
cKUAg>?ES1?OKkJFB0LB2SahmCE[ne3HSY7Q84^JS?E9^bG[]ODeg?;F3`DVhh;5
lmiWP`@=nbI/[=oY/ELK/S?O;H7g=n6?EE2jlMc1B@DL^cI2nldNdCY_b/OEI8jD
o8in47k>S^miU4cFn[f^6^C`^2;8[X@<_`=TgMjLYE4:m[EZ]hlY]Wk:oMKSDM0^
i0TWd27YAhdYeWf_Dc]RjSAkNX?6T9NLN4omZ11Go6=K]U<F0?35U2Ea3j>CR;Oa
i/66Rok1DPNcI@aD[[:F1m_K=bDnf@@Vd?QPR3^f;ceC8M@PMQ4U??;l^F<NWdFd
MD;63no1IT8`bF28R:D2o/XF=AkEg4G_l3UXUgMdUW;l1_TgToXJX@44?4_Y8^]e
14jkYlb0kBNef_<W[>J6b/M_7C;dnb?m1GT_B5IGJKL06FTDldkRZmjVL`V8V/?L
c6be>lHWLh4f3GLJ0RA]A5kV6aJBchQ:l:fL^m?LQFPniiVKT^Ce7[U5H1YMBNE=
jPRhGJ0g_^SA8`=fkKDFF`?5Z9lg3f]BL8K8@Sm>W/A;QfoI=SM8oG3@_8`MIgM/
LSYNh;0lM6HgYdQo/<;O7IBgM]/A[3GhU67^;<e`i278if<P=@>=Bei4k6B>bZb?
]F7KD:/]O^RGkgWU?Q5JHm^LhIfMa0>Vf@mF1XZFcTmfjQMUI0>YIeO[3?>Vnn4k
nQhIhl/Ba64/VM3VGF;1OJ:8UPeVY[Md]5hGgi_8o8;c`]3[/jH_Pe[HkPO/^j:3
Ufc?oCZYeTNC^:]2aG4=m<M=Tke^DdUUXNZ4799e;EZGPeXX>3Y_?SO:KPUIlY6I
R17<:j]lYNP<Ge`33W>DnKe0O;i]lmG7WUI49Y8ZT/32@jWXQaaDkm26[1]W2`bc
NCAZ/BCGDBm;R;P94iITZPUDj6VFIhING;3d7AkMa1UU:mN4K:iK4Q<ObUbn_cB4
SdXGl31A=kdO??LZ29RiRj36Idlg6VH25`GD16B;jPTm5YJPbfiTk9MjY3[Z0cZm
QQR[deOQR75I8[GICR?@8CH10D7cYC[KXD;V41QhnESTh5YjUoT3<_f=^mOWBW/;
W[MZVS?E_VJ7dhlR?:S[6KBglhGiN>Zk8me5o@A:2alDgJk:IA<3]mIATT4OKFKh
aN68_A;bd``2kUPJEm4>_hTVn3`TF2cFjClH0MagE4P8kkebfY7aB5P`gI;jX_HX
YZXGem>MZXgJ;f1EQIlmTbgCV^H>EkfgXi:N_SEJ/[J?K=>QX:Tkfi5TEHOnF:Al
75oT;?e`/GK^fT6N9m?:KRa<[kBjQXR[j:_TH62E7ZTAJk0R`W[SPicTJILReP?X
9ZO:4jhXhYNG8FMaIdFb`g@aB:c8kfV];IJ75B44U6>f^X@V2anaEdYbBmc>P?<W
lC6>PPTEW9FRAcOOSiFLeDm>4`EFlbmZ?C9nG6[mCL@dilT@d6g8PEI6NL:a9Z3V
SVU?YeILNl?YRkihXmBZhl`EP7JHdkVQ6U>obmREEfHge:RgmoXB5B:?>iLE2@lA
IQgf=FL5E9ZW[jhcNSL7c^]DL2Hc9:U>6X7TjT<511mPBoJ=Z]oH6U7aCV8_JPl`
VQKDa<IanV@[i^VjU<M<i4ELhn5GoDa=CK2FQn?l/gFbHf;UiJ=Z;kSWa`J7RYeD
co`JPkHd73>_NVjGfk8]>LHKcc@Jj5W>l7UInaTM`B5iCfRmihI/djX3Z58ofJ[c
c3naYIO6eZJR5AkWiVSMNeE1TNQJF]6PbhGGHLKon4hd?D_>]THG/AXg4e;_>:jN
FDod>?nY8IfeUYnPc;2X8mDg^Q=Y?HnG^UOgJDD_`nlbBRAohW]YI4V[mE0f_[i_
h;J>H/FjPOKa96agTWAF9YV</WOT97c]i]ZN<<lWQk/VGMU:Fn8KDNckhkkk>GLJ
EB8G1hHRVjhH=VNe4RD]Wa;Kj:EXZ;<g]:Ad?N[WVZJSMMIggJ0nbMMh@YOPKc]5
PO>0;nFeF>fGfiJPloaaO`l0bI_]Ed`6O7RbX>Nb@H@T1e?b4cf;GTiLceJdKSB?
X=oT/N;/6/EAkGcK8>ZTOnd/=lI3Na5WB?<Pk[=b<gJQRJhMofc:e=]XlRZeCL@j
7AUH3In5SM3<^n3W>`[1/G6FH6D7HcbOK5340FPXb;0jfES[iiRXUhVV[gO0f<5:
jPoOf@Hd@H63P/eVR;5dQON<l6bWhIB6On_jTi[fnZ]9HJ^OkWUG21MTT=5=KF>C
d/aSPJoDSoSA6nUYVeGU=D;NfI=klL65F674DPIRJ52mDoNleA_[S?E8[=`F;?E]
fU5VBnk/anT74iI@2VDb0cAYXA54m=/7aFFiZ6O`7U6:?Tl]Y@lMlVVA3Dmom^PD
<GoD9`AXAGg?/^geG1MBhTYi=^BBEc<kUODI=QMC>S;j:QY5fSGC6Q?diE`0^D1H
QL=bX?cT5Cm>fLo6KdMT6d4UPMi]:F_?TAEhi5];Hnb52ZDTF]R2TG5O9IXDJ8l0
D`^O>0=D6G?6QT5^HT1cU5DPLL9Q/Vm6Bb9G=Je8kV8aenH?QIZOo9B>[FnJLgYC
70^G3boNJ;9D>4O=bbeH5/SOFooDnKQU_9>:T8mM7d[T?:7d1:LlYS<6hCohXn97
10VnjEbRo4maIgW_VJ>_FKPfkCZBK:_YoWChX`TUkHS5e^?DFdgdRZY5I069>Qmc
Zf:k5gdU0IX4>f8DWO:;9a=mEUJ[k@hBPRCH]k4Nech?^;hb:^;P>AMS=9/nJ51H
GdjLSILJf5Yk6<f>`74X3nS/gOCX@XO``TXFH1D56ZDC>HfG4h0fXl:N`AnXSDL]
f@hQORn9cMjQeABg27H7cUSB1HVEU]L0K`J8O63@kYFKjCQUDRlZ6M^gAWkj_Q?`
BHEDQCVM0V?c`kV:JFNO:Q:VlNilH6YRVWWLM8EP1g3^DH2;bN_HUD/CE=ARW;6h
5fl_50SSUJ4GmMMPVDk/@0i?ac/o5M<U0Qi/O[DLiWoSinR_=B[gmG_I>m91ENU^
RmOfde_LSYFIcC0RLN_an5<iU<G]DdoEJh7hD4;bKC[MTm2<ae4k3YD[:SB6LjdO
BOWH`K]13?ZOZliA]TUen@GCI/h144L@_9YgoBUQf=3j8Vk0FnF]<>_M:3k52]N3
;/k@WjKDfn[iVKdCJKS8=[??3NnN_KonLZ4?QE^i9bbg86e^8fBoSDaDE6KICRX>
gl:_OSGEK89gS0RM>734OaTdg2nOad[1=F>^_D[oRI:LR8;VN2k>8[1lM58g^MYY
O^BSUcCCHHV5]jQbM22m=o_E/d78m`GPX:=19>9iVo`?K?]R98XTY2gL2ToS@n:E
HeA[li2Z/_d4ihK/[J0@@3keDPFSEG;fR]b3Z3]YL3<i[DB`HJZi?Y[T6kUgAnDm
1Yjg9dJBXOc:X`a[8HW`=hKFGnHkA5L[6c/^fhBBfVENOm?dM1G^:UajKhT^IRk?
g8ckj3]ZlXTS79Po9;f^72mGfI8T/2]T/HB/;IC8iF9FTbV3K/`n79Z_WI2/?9W^
no@Rf<oI96^COjmNNeUnf1]UQK;fRl^9W_WIQFZBXk5<A;D:HZOV[:R4M`BCjbHX
_g^Mj[@C]F1_YVYUON<Hc29NT=78c[F`gfmQ94aMjIYA=g6d^g:PR<Ofn]Zm8j[Y
b>6:4R]6=RggO6i@WWVlLEeDX0@UdFkNabRY9U@AdUHSjmAAE`>QXEZm`WYHN79h
1dZHogV;7`f:WAIT4>b;]iH:CDjLnnUh8KSV/hRo>IX4cac>X`inoZ4GInEKXKPZ
1fD4H[SeoGI_XoJNa7Sb^L_?Mn`@Ph1]A]4kY@Ti;L3Tb2ncLR5gDQ[lEiF8a^n:
BmilnV:ok_X0QL^LJk5E9FfWn>=UO5gP_>cIa_HWK`;964_ca5JT?nKoYEYRIH@P
nY:Tjf13C?7EOEFkf>Jd/oN<4^AW2]8?f8l8m_ZfjMPcNA[5hXo>nnfAi4MgPXQH
XFFB6h=T0F<V?@8U=_hWZUM0iKCUHB:/PPDid6Y3HH`W[2[B^=CeI_a@DnG[Y7::
:LAG^`:M6aiNiX]CIUUc:25Giid[fAb1jD;=Q_=SBInS8l=VTFLDXIfikihGjkcL
WJ1H`Vmgg5kZ]UWbO:]^[bcM5e@LGVRNH8h462IdnY6fk:Po^oRN:CA?Gg6G]30<
=oeZZnL9DEDZlF@2a>fWEk>AOZ3S4ThLiXfTOR22lOF7`8k@H=mFdhLCNLI]?EbK
gP^SFlhnkVfaGCYXW]bQ_@`81IIBN_D@@`:9YBCJLF:1?c=kBhBIXkRh0DnUi6`g
WOkVjOcg6XHK>?:j^E`EXJSg]]DLG7<GR66UcfY/@YahJOb8B1;=GOnZ2>^E@n4k
dVk:1gZKBJV4G=]:DY:e3UGM0hgWRc?ZJfM2:1[VU`f;5o9eMZ6ZRAmd3?XR8Ke2
4iL]Wi1D0Z7c:oLW5F<]51GbUZ<fZVRTii5aXeHYncAICZkUG4;VlagY>U36K<f=
960]lcOIhS44:>ETSl@R9VfOS>HFYME3Oh=[EVW=nF]IiK=eCLK<C<iJgX>8O:@I
^a0Ani=?dH:ND`SQMZc];hn<GYBi1^7Elf1KiB41[dkTBLXCSLAkng[PLC`8e4fV
<e;U`V<Waf9[>ALmgX<QBOghJ9NLQ0PQ[i7@B][PV@HoUSLKVY_CV/J6@GMORc</
AnLT8i@UfSd6/W=6JIDQE2B9^EeUGM;ZAi/AaAYmESoN9iUbjg_^;RA/a^5dNa:9
SP[<fYOL9FaADZ?ObYd1mV=3j_gO=]=Z5=iL2FgJ3BbDL<FUkNfgmm:L[k]BTIAj
M9gk<NCB_l]gogGS8]449OFQXB2bhfLAJnF^O;OeEV]OO]g5ZU<IQi?g8C03k8oj
VZSdD557A=>/HGioGEKikYjnbmQ9<]_F/^?MnMc313V3_7=O3A;^jd<e<ea6O1Xo
_Z@aMb=I9BW^P<6DGO>2c9l5>lU_ORBDOEWHE?gHAoTf4@n[<L>@OD=MngSI:`X[
@iaFA52KfKNZ/N=^[[BE64<_7SIN?9ZDNUSLLH05mW83Gl[j;3T[]oT6lDX^GCP_
Rj@dJBJ^j^NWCkg5:NhK816LXCG/4Hi7ZaoTEPS[Rm:R`=X1hNmBK]?L7JR1nUjT
7EYGOV599kV9ePXC7jd6YPj4nhj<KkG[/W0_^WiLXe19AQ>Uj>IRid]keQBfm>15
cI9>5eV^mdQO9e;li4f]7==m/1HZkcM4ml:<I=W;PYa?f]<bn^e[8k`gcc/GGhSY
4XHi:<b^R<^6b0IoGE?2Na>35Lod9?K@BbUYYX?0fJC8lVj2MACh>/GGPi]BgFZ9
_;`;1PKkPW]AKO`26]V623KQOWTicWD_^KK_]5o6W`WRhhMPMjK01HnOXdLIB3a9
TPn>N8MXNNhgk:Z=F9kZBAgBPMaA^P7=@HHgJSlkCXZVfYRRcU?DHZ^3K1a=4?OG
G;gdajCjF9HmBJ@?nK?L`g4_EDMXo:XN=Nmh@m8W3R]7n;UQf7_>aU>;G6EJ6BT[
9WIA[fiL8HNU1J_9>cQ1:XInb^Ik[L8_5X/=>9Ph]I^lH_8O:AHT4EVO[C@EaO0B
bG_Ld/`W?VT3<9G7Ia7U:h^]<S^I8<>Tl4F^C[D7;1W<3L?CoNnU^ELbGlSZNA4k
;8Elc2UHCW[jURC=Ukl:XTF16gaHIhQ;VK_SkMm?BHVMMLfXMLh@NWnR/5bEmg7W
H:i2M?ERI<NFM1<Q3nM@X>7men;nCl?RkZJ=;OEf>2Fo4fNmeL1Jdm?FI:madESd
=XoY9IM3c;Ge6Pn]]2ljVY4?<YH8Y>X1>SG^E]Em@4TI]gQPUOF1aY9>G[3b/3iG
X@oJCnD_jOYLNdKie1/^6]AO>?NjeZH<Qd;iJN;506LGcK=Yo=kRP]>WF/d2//2j
NOk9UET3:lFKF<o^^d8=<`YXRjF/2dT@27A=hl9H5M[@A=LZU6W/QhR0[RNkIh;W
ElZmf5?C9_Zl/T4kLDeE6//MH>fM`2WhXGNABM2?XD6HA1nnBB__?VjZIVe[anFD
8Jk7eeLXec33/WKkIf;8fJem[DA>2I=7TMf]jO605K_BPWX]6iWXR31/CH9<D[T;
hDVc7@<M2O4GnKCgk70gRaH9SF@G^5LWm:diARmVhM6=0FTK<Y5RY2_MOOkLJDBj
2LB_GoFINXQn46@KG?IeC2oQP]:c2m8]J;a^EbEYFTYTjC]jVl<4e3j2gkE7S1Y^
LWC_[mgPeloSTRWT6ChW6R_ieRlT6VkO^[7KhZ/^8>[feT[_HOk9e3=^ZkeGZGYj
O@fKG9L49b:9XWC9]AK5@@_1cfRd5b_QhLb4XZXlE[8Om5FdBdRG^P:^9XO/EV:g
49ff/h_H;SQGF>fR_B1bVk:2i_S_V]gKE4ndR;fJG8WZ53XKf;_Tk]673hQ]gS7I
GR8NSS]G_]G@Zmjl:gK:Mj5^n9Hm;>IZf2]c9V`WlHIJ2P;F_7i]3;7?<JMch_bl
n4:UJejRnAf5K/4VnmgnB<8kBQ8UF56DF24Lg=P4=62jUDa]clBOoGe/UUZYik9<
kfbXN<hU`ZJ0^d;Vmcfi_[F884PZ7XZglS09h;Z;<^NP1ZfUSV9[cKGd@X6k?:L=
V]nC?o4fb/U01OQWhJGSccN^5>T[j<UaDekd1SP=D>cfSY[idn_cgV9gkh:W:1FV
cmZ5;Q9NN@FNKNE]P5W3KgiEdW51K_3/3QeGN>MEf9l6cI`n2N@/j^4<jkaNWkQd
5JR86SQUkYSoF1Qf^g^hL;_?:LWHDoS8<;_diS67U[Dg0kjePOMhWAAL8VkBX<g5
?oPfc<?gXH3fi4GD;DD6L7TVi`MHoJNaVS1g0QdOWff>FOhWdB/io6Vl^LeD0W0i
Y/D_UQe0glcLh8R`U70KaYcK7cGKXZPgUKFckU0Zglg7L[ZBe;X7_7gc0XoR<N7@
B@jm6ZGL=f@1A`ggfTZ8Y9Be144NMmMJ:/6ZHifSi:/Dg>TUZdDQ1]72o9o97f4o
fUK^OM0=^dLAn_hPLoWBh5D0N[Sh>m<Yej3BUh`^IES`HF?F56L90ghfGnICUE@f
gVoKlLSV^Al1>fcT]2ikl/?T0XngM0:K5>=k[ZRUXGRZ9`AYaTaUE0cbQ6k9;e>S
U_`]3I_ilcN>e5U:RJC9U@eg;VFVKfhUZZKAe`ghogcNX=cUT9m]1Y8QmGZETKB]
e<[?=gIQ:9]/mVfP4ihcMbYF2=lCeJ5AY7g742<V_DLb/Qd?`kD?[JO;@nHdWNaJ
gSgWFSa8XDNVbbX`5/VV[[Xj1:_gkAUkhXI=QVYbg@dj`K[oa4i7hiF2LjI^k3K1
Y=kSR[W?:9[:`=kiWR[eXoG13iTcoEA6Wm;K`o>R?SYGCf?g?2Ro8GYjLM9QhlH;
2O7Dh7oAGjZRWe4N=RijF?[DhL]9=o=F`[im=BnI8aT]Db4;NjdGBOR=9_jAJCml
EZiKXOX_>SLXZ:FD=49gO@n`jAY_L7eKmJ3WU@n=O1]P=L>6F[P:?c7hMV1fZlJ<
PDF[LISZcH7JLS@CeiI6QZ^fKf6PhZD[TPY=NHGb81@SLm?7G/kQ=gb/Ldm1Dh_S
iV[g2<4UDgHlM7`OhCKa1XaDJW;i/RlZ=f189<[;:ZfnLaXG;alT`mECM[?8kBRN
<fM7Si^YV/bdd5@:A:UBFVkAY/;dFJgBnOa[^PePB8nm<^dD5kMMDPlg=U]`6l_i
jWhf[dH_SUoH8`4D9DNfGDC<>hIdga/EKmkjANfh[c?5QNYF;FVm;5DnVeE>OC/0
fJ]6Wm1WBZ?>TdSeAHV`=Sj1?Pc/eNGa@`b:=OMgBfI6W8aZ2a`3[f]R^^VnYam7
iFh:g^7`WTjgXKHdVJ7<l_o@6K1T2k;on2Pfkn2l_?oFkV1gh3bU]QS:DB;kaP5b
Q;O8NJPYLa<INodR[K3hN3SZ:jon:SL<`QlH0b0S/2Q^[m6;<ZEAMS]eOfAh63ih
`6mYndc30gm9jf0^GaiMOW@]F;DZGEk<2=K9ZDY;__2@[[4L?JVUlnR^VAkDZTmD
B]2fI/RkE@EKK:YVZ7YN3e3LZ/QmBVbHJ2Uk/]WhF1lL@;QV;kOGCAcBN2[1XAS0
J^AWG34L3SLJSGPcFLY0]a[el<<W6>GAJM[dEV_:N`A3F5kjYiCZaiVcNkUCnf7_
>`GH;>Y^EA:2P`O9d5B@mi7hino8=5a4m[XT9B4lC::VT^93n5fCE@TVADCO6O`f
dRIgh]aTGeY;Dh[agBG=g^jHKE2C^dfTh4h2UNaEBXfU0UQM/eeF26@EfMe^bo[l
@[cm6DFQeg``cV=mHH[67LOdY9@i[LNY7?GZ`RHKFM]N0P6]ih3UJnR7^@2nYgZ^
1G:41c5jUkd/7;BT/Vm]amoOW]NaUa`PgP;nU`oaOk43oko3W`km?m87R1<DS4C3
WL58An;o0F6KXJ0:IFiTLgAbIF5]2VE^I6mRJPXc=B0`86mRJPXa=C4`2VE^I6mR
JPXc=R0`86mRJPXf>34i2VE^I6mRJPXc=b0`86mRJPXe=30:IFiTKf9Z2S4a830P
Kf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;d51
@D51AR]3CE=I<C0P;dI_KWA4IG=SLVU`M6mb83<h830PDPX_AFiSKfAYKVLP?3`P
;eAiL6DP;dE^HfmTJFiW82m4JFIVIG9UKV=ULb1K83<c82mQLW9_MfARK69_M6PP
GB0n?R0_E6mEKVUSKfAU2S<i830PDR0_AVUbLgA3J65b83<c82m<HG=d@fQQLR0c
<b0_EfUTM6Qc85/P<C0`<21M83hn2VE^I6mRJPXc>B0`86mRJPXl?20_C6E^IgAX
838b<b0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N05MT<5^`b0@A>ml
aAjC@`Cf6B5EZB;id3JZT`o0/;J@jPEQO?3O5hRCBSg/PIUi<2`oMnlM^@Cl6[gY
<L7Xb4ILo1X=`X2C8mJdH9e9njUZI]J1l@cgfi9`kVSd82D3h=lIFE;Lh?1VoH37
XWe5Rm7A18Ok^Jm:_hK`Pc=B0/6D0X]S_^i3Qdlm8o2:WSZKOINfDjKn4[L]8>A6
VFPNUHbg^0A]<6ZJT4TQU;aL54>boj`M6<HmfCI:UQ6R=CGoM0YJ__RZI=HHLi^j
QeZd5724[eD57lZ3MGh1OEQ`A@YUKVAcM79UHFd:IFiTKf9Z2S<h830PKf9Z2S`l
82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d51@D51AR]3CE=I<C0P
;dI/HFMc83@P;dI_KWA2@Vmh85/]=S0P;CTi<B0a<C@g83P`=Ud:;dUdHFaYHd5^
IfaU82da=20_@G=SIFid83Lg=B0_A6EcHfE^M20]>CH`82m3HG18IFUWJ7@P=SPh
82mCM6E]ER0d<20_F4QUJFMXM0Xe<CHP;e=dIFe883@`82m=HGQGJFAdJ20a<S0g
82m6KfidAVU/IB0d<20`858P?Sh:IFiTKf9Z2S@`830PKf9Z2S`l82m<IFiWM6Pa
83@a830PDR0_C6E^IgAX<R0d<R0`858P;daUKVMdJ3<P=3<P<21B82m<IFiWM6PP
=c4g>B0_AVU/M6Eb82m6K65dIDAUHfmTI@Xn?PYcM79UHFd:N07]N6MHTnfb;]91
>Z;BGi3N0m95N^lMA4Y80PA2PRAdT5i5NZn2m28PACY:UMjT:dQAVRP20RYUAogF
n_IJiia[WMokf_VA_<ndInJNNbJi`/UVH2bX24GI`mA@B8`PB4Q41U3F=KH4R@0R
8V928R:RY9bL9W0<0_H?>BVW6L`M3DLQIOjKQK8k38c1bUC06:bQ;PX9J7TP090H
09:@0DW:R8P0XR8Rd]Q@_`eAkS:02]PC3PEdQ@0]51:69^EDA[Wi^<<MWC3HNoka
2?10N06@];BT`6mg@=4EiPj7P960;QSS17?5gPP18`1S50@>`oSlB`RN>dhHS9^<
/;2GUiL@f1D]Q79g_</[07S1<Dj04@`=LoN4@H5O9@=jH5OHGbD;TG829Ti`m1n5
<LX1h`EfQ`5H0@8>PB7AF1L?91CV3V1_1h`eM@1m=aSbSk7>7`<1h2m`090@j9oQ
o_;n5@R>o>d<QT1@[ViPY0lLj@Ph`14`@5m=A`SSSA40`4SX;d<`0Xg2YP?f1<<A
H7^/`NoD`H2JXR40aX;dEgeXR3_L3H<F@/<A_fXDoQD62k<Z4ZZ<LWF58C5XdUmE
Z/3MHA0<b]e7n:oV^R1AGTRoOi`Lh4RX`bl`X1i^`ZI8n0<?V:H:l<L6:b;mFnH8
``3R8]8B4^8P0?H0P7U3W8AoGF3Rh`H3ORUoRk4e1?RiXM`01f`I/02h0`ck@NZ7
1W_208bk1bc0kkl[o_E42P81D3P40mS37>58d[nSHlD`QcmWK?oMhMj0U@RFX200
BeGPkbM[;1FQ:2C2ifocgbdFeUCGd39Ahol;P7o6DU92N@=nPZ;BP:2dQ0P00X4T
04U9LB3PGn<HP>5oEBWbMf1=Y0<:T?jC;QJWOjC/nFM009joAXPGn=MHNRP/Lf40
cmm4_blR;P;1_X7n_nT>o7;i_k7lEiCoB?AocdS=0h7hSA;?7gSn3cgH5Hk`nL/2
be`?37H:M57HFD3n^jTik=LD0cbj<2SL`oGO]IXH<7HJ596>F4H;PVh;RMcnPbHL
[@KgQT4=h1R8daoFo96KoYXg11`9<d2QhKlf3=H;^denMnnO>^c<@Ub`F`B=YNI_
5@`k@ol:^BXBPX;n6SIAL@T0k>h>mR75mQYk4POl@=RYQ<:lOi<I41I2XS3Hl02f
aP300NE>nZ^a]fl3`UP_U1OD7V6?`^h@[?Jg0P@8^f6G4PZ:g@mHC;0KhYOVog6g
<@Hk661gj3nCnED6a<?M7N_kVo;H_?mao[dDH31_68AdHAH5T@ecOQkFOUZ[b>PU
n66DL6Fe<c[1/Rm:7<<emlC?BHLXBggZPI8M]?[VL;[1O7W4i:`o8moWdc7_njmb
PYOC=?8a>:Ymjd[kPPF3g`mO>L9HX2P6ag79m>QejRn9Q/bDMUKhE]c9i[=WhI;M
HY_??QJMMj8gkdW_0Zi0bC4EFaXSi[5RG^L^kR=;=XiEc93UOJXh6WN[30lCCM?a
Lma7l;PCYOIHn^lnjeIaVD?_g[g>jNm;5c/Xe>jYTJR>X:FoiZ_5USNL=41?UiRS
m@:=`jDTOZaLWY[0CUo/6/6eS6LW^Oac^[2o;G50c:?ADDlin:[n`i4VSgZDn:aL
G_Ob0I?]A[K9Mf7bVle9dDh2]NTLBY`eD9cSXH`_=F:8o1kljb`0HGgWdZG^=:Zd
k<AB1gNa:IKXHJRHcLN9VjMfSk<B@J;FZG88ZH7gCiDT310/K/<>iX]WMe81FPI>
FP==?3dfieF?hE/2@]nNm/4[;ERCTDMKcJoKQkXSme4LWiWYYX8C;3ZbMW]g4UmX
RQnoXCKSDiG0e6W?XKY/NN?chZL3SO;cl0gJ>]EUkbU8cdn`ai^9DAJHD<nIj6cR
I>RAF<Z4:`I=De7@^W`^IgjfF2DalT@^Y5T^EBY8i>7Ba?hE5L=?lEAejeL=^klC
f2CH^nl;Ra;KJ>MggW>b:mGSe/;LCX0gkBJLKBUICPG_Blh^ib]MV0KJdYHm_9o_
l?QWg;O=XlH_nAJ:mE7g4=4YGE>1jkI?AiPkk_G7<FFlW?SDdl6M^^V]dOSS67nO
eWi8GFJ0?J`HDMTD;mjZo:jO;][DZQn/dgkDC>cN?N;@M?BM36Ae8W]k8mS=IZ]A
kh_KchX7BRX03BGgO;Rdf7ZeKQ2G]1lnFIAIX0[i=bTJL_14HhSX;588alVQRG@3
8JnmN;e`eh[SDG<<MOd?MKOmhajVMkB]MDc2FP>nT1>lhQ0eZInN1V9_g`]Kj4^l
mU54MMEmO[RkJFgnP54UA;N5<<[bmT[YHD@cMJ5Uo<a8XHF1j[k>^NRj[FS;eNZF
LYA6ZQlYj8Kg5?fe`Ag^[WH?N_lf5?WYl@mc?EIVXbcEU8>B_LbFn6WLXimL:N/I
25Jebn_g0gFXLHfL@<mHe?;/_iIDS`O`Ab;8UDn]PI;RYFhNhS0VChLIE2Ro`oS=
7=gM?MKjP1>4?1>4KcV:oG>eCJ1AeDO[2]N83JXgl=8`k@[m`JTh=/f[/LnWWooL
_?W=R?[25S=];Y_I=O8eHl13PNMF1HI_Y9AfnZ[YTa`oooE_g``3`68Oe<X@N:VM
Qe;Nn5F<A4ECV2@=LlFbk^XefGZfAK?UR@]biMJQJj5VZ?[d9LoF_4m9l]ge:Jbb
:CUeL/=_k`Z4mJnGEWKNIjolgYBJMF?BJ8o0ddPiMKhH?lM@aHVDWV9J`EHPKn3j
L0iUQ`_=mLOf3XQ=ALeC0a_LR_Y<[hD/fQ:XiZ26[`/?i4@/e?]W0T_<H?0Whb5C
0lej1co]/O9A=4<hfNMAbi[fPSgQCij_h/N]2UYnc[<djg3Z5bS/IVZ4ARCCg5Tf
h8kCNSZl5>RI>2?@cm70kVAJZR]oE;l[_i[/aSLK9^U9<GM3K/T0Q0iHEjM<ERSB
Ba:gfAM;SCKiD2oUd1X1<?PHUTB6]^ScQSF@EhU8CWnLhZ@89`UC9b_jTFCTniCf
l=1Qfbmb`XIJaNW]dIf=@[o<c3FUe>6MfH0O;o/Gl]2R3]c:Qck;JkFf0lnVWbUH
@eRTT^^@398?^4?Y?ekASSZkkJ8_Mf?_XU9QeQA8:W^;47QWP59m]7cSX`_^Vd`n
2TWR1gQFRfb4Wdin_1RKgiZnSfX;/IWSN<4Enn7``9YJ2Y4J_o42gL8E5_I:>65]
cHHgRlgT@fl@V?`@MkGZll94oN[eh0iSmP;In:gD<`lK7>=XDTGaPd`99CWZYD9?
i5:VbCYaMFIlgGPkNoSTBCV]]C3QZ61PP5oDI?nP@_id6_lSYR`haIGcLPQhc0di
^;CN<?enaZn2G:ll1>N;4bOjNlGfOQj0dc:gZUMd?FCS@iGIh/KH@6PG^3c;nVQ;
OTJ037O_`1iCP4S>L::BB;cDSo;/]RdU==XNZIM><0I/l0cff0cMCTQN9C2N];Q;
W;BoTRf^_iNfeMFohCW?8^e2iT<MMkeA8lW7CII1IG1^7DQfY]l3iDc8k1^5FENm
bkKgEENFInL<lHNm:oIRfjY;6iEh?5a/I;35lO55RlaUaa_N`HhheE_cFlE@kZZN
3ef<PRe=I:m5LH@In`3>[g41T@]MS;7cKfn@^@j7em`kHnP]e:6@6Wmi]?0H<WcH
>8jj]X1K5I>]Xe7lYUGkkM5QDai_aSNR1gWlLd/@BioD_]6fh_c/:jBd][XS/NMf
PP[eA28dIXCWS=a7>N=e4lOU6>>b`B9:Z?bk>P/jO5ZND<_@l=hC5cgcA/^GNf[c
MkJD0^[C]UgZUgZ8EXcfN1IWaVe4icVYA70Eclho^HJehLB>DFhSo5e3DM>_?iGO
YSOld4YG7EKPTd_[Waboj<U:lhGoHD9A?T]_RVXS9>k=l`Fl9=gngCWQjV?Vjk^H
nG2l<`eHE/B2PG;3]ZONidefMHT0/Y9?i9n9l_>/6d45RSLBG/JVl?]_e_9/]9S=
O5f9DBn[@TR6J3/`VUocGGK?]mfCnjW>k/MMLG/h`T8G:>7Y^]VCFQOaQMiGn6em
dh;_U4k?_C3oUVRE:bcm]`DY_jn:Z>ji=LD`g3?ndGbX>;0JFDDLEOmjUGjnFG4S
YNEE1`KAFCNVLEiPQF<Bk8dNdbeT3SN8iV]h0X>EaiLhU7CRN;T/A]iT>MD0lDXB
UlG3fAm?m7`9hA1QW[l8KZS/<I>7Mm7@A?/NKT[emoUg5Mn5GS[kV6@m3^iY=7<M
n9RnB_nPM<AANHPnlC3aboc;eZ`[d[h4KAm<XYBG0hEk<@mK4o/b8PQ:DLalNnWB
/Og^hc>JS`Y@cSFVNm[7]=k>1Je290:4XjOlmZ3JfNMObGXd/a4Z>Ul<kn691Ild
6@PRDDO]1agLMbH/>eH8HH:O@<:W5;7iT/6aO:[R]m:QTEn;D75YO]K:5GLi;_3D
B7`MfBJRn9jRFW6V2IaSgPSZo@cN6bdN[DHMB<GgJG/I>[ikk9K31k:QY@PAVXf9
bQg[gZdSdc6;OWSdn_;/e9Gl6P8lAVk=NNfC47^9GD9K^Ndc`aM`YT263KNGagea
;4=4A>PTG74O8H_@N3bVZM5W_5lo<QFJ5>cQU1a3@M[iQBjEUB<ac^l2:`^96I4R
_SLZe9la[k8nR7hA_`/^=cOLi_@=VkjYmKaUgZ:8XK1K3:?Y8m;KnE@8OoYFM9mE
lZdRiU2EFjY_@Y;Lg6[Dn2[;_]D]IgQnLMNOQXhQ9I5GRjRWl1bT@oUZ63mIb7c[
g;`kd9hU`cNj[<?/P3_jV:i7>XT;W>@/blo/AmLV4TW2>k6XV>CHDj_=]a=/XMf=
^fCFa>fkL>m`A95iTIL4nOUho6[mS4Uk2WE?I/:Bc]P:QMK^Uh=]6aEhfKUEbKh<
nTk^ffKAK[J_eiI=8gohIn>TgB;l;VhF]^/`JAZcll0P>>3TK<YOkS8f2o]kYU]L
gmnPQg0;WBGm]I@U;V3S@c8O:C>oXi]RT42]`2/iOnM:DG5ZiL4@bNa_<fA9Gm9Z
6]?WVJP2QKJ5eLXH6@MKQTD:dc16>J^]<KQ2k4aN<38W1_X^2X>P9k2=FENgPlmJ
TJP6QMZj]KCPBm_m7LFY@;7B=D>jkBhU5[>SQackdZZ5[MLCW>E87eW;0iEK^GiN
13FfU>9R9lEZWafW^nY_ibYUKVeTOe8/ZjAIkGS`O7aoV99eiNGbi>e6XQRFb::4
RLnPI`H>=mn@E1d:c1[giD/L[KLC<3ea;bZeBWcgb]?^?EUkHmg?acN>^P:mCm@i
;_<I`hYgaXD22U[6[XjT_2RklGJlDfdd<`EBFiNE629g/oZE0m^=:jal`adE@XC2
Vej4_M56DZdl2P/;Sk9lbB7=7@XmNUbJ[^UikikN]F1kkIX:ncZT<8JhCV5nbCiU
YZbaMIX[mLKUaT`R`AfOda`m3g9`2]5>LEU7We19oaMLS5i3LFlD@_@iEK>;XZIe
9>l=gE?:`2KS`XnGUVT;b4J6T<N4Q9Wa<eaUO3Iac0>9g6L@1Ac:]I]WG2l6oNn/
S?DEYImd/T`bk=GBG>h/E?2W@2RZPi[^53cdhGKmQ;jCJKXM;>g6I]^9Ff[H__Q]
Pk]4;e^mhL/Z@LIM2]bn/]6Gc]H==<Q3<H^kFPFnlP/ZNd5bNZOQEc[/TNC<SodN
g;2gi;W;_R35]oFXLg3DYLa7k1Be5W>:laH8>XcFF>lVSeOaFV/i]Bh:8^]PC:3K
QCkaDdfR6b[^NN@E_42oVTT]a45W][[Ya839>OIehG1ahK2n_E]3Qkl?LFP^n553
eJJ<KijVL31ln5</mcSMSAEQF?<TfO1SISBnoFXIWK3KhIG6`bM<9/T?>]DVYO1]
;fHDZI>jT;^dQVn8;P]M]N?l^7aUkladiA46^aj/Fl4UAlJ_=ncV??g:cGOmo855
T<TEi07V3^=<[<^1<;5l^JP[?FoNl;S3DD_=G^[ZF^6YcbfNmAXkcTFo2TJZD[If
@iHLHA4^m8Ygbi73YU8UOmF<nj<_ZR]O[32CRhkjfTb?3Imbo>1h;WN=hGg8G8kl
3UA13<9;IBeF`I16/C?3=8?3bJLKX<7D`i2iGI`WZ`am^YY1<>S^eT5O2k[VO9j_
A/e0eAD52DLcHe;ge;U?eYC_YkFjlN9GlahCG^CH/VIA5o;FcO2do<P^K[bZZm]:
fUPOA_jPgi>[ZFKXA7WUPiPNCY?>?GBmUhV1QeoRMGAkjgS]ZD7N8gk1g>[b0]=7
jGEZgda?3MSK]<LR8_P[fjL/>f6B]?8RUCbYalA`:2=SUTj3[:<;TO@[6Qi;CL64
F8CM/fnOINeVj3Ho:Th@JlPd?7^bJZW1K0m:KUa[daS`JoH:7C2b/Ic<XZL@87g2
XEKf9Te3IN70S47NkH38Ic:miI[1<ZNJG5]8md2oDRCQlL9aPK[f_85CoD>m1Z]V
O<dQfifX86GROI?[_/]C3RBK97NVde9Rch:_f=g6OR^[PVJe^=_?Emmaf0DHTA1B
QQ0]1]h_2j9Nda=eLBP47j8l]2C5LP>YMQX>?5Mg^Xh2]IO<oG9dYiO5i>OR7iO[
7UQoUc6WUke6kLVJ44jE@F2a9T/@Y/BJA19MJT4K;fB`ZRT[WlmVDQ@525emPKkn
2NoHe7[SFFRBg:A5c<GElbCaQYLa@Ni1^YRk?W8e4Gc[`OK:N9d?KLPk<7f<R^ie
1@S^Y]>nT]Bc`b_gSdkVl`NIM89aMd<;39:i934HB]aS3gEOFFg7fh^7ThmII5mh
l;9_el_nN6^LV]K]fC6lOoI=nF6mO9MFJ9]`TQZkQ:U@[LSMCD;L8ojgfXKCHB;d
k4?CUI=b^l5OdM_;Nj7N:2g[eKT:]Q6_<`WmMd81So:2<;_3PN;DnhEVJl?UmOaE
e<D_ZZYOWS5;a]BKXT>bW/fFmo]/OQSZCBHbbHmE5SmCMgML<bG/YA8OhHR?C8oU
lZn=Knb:8GjHnTjmHV=N:RmmQkbPQU3Gll<:So<=C6WXnPY0oWFl4?Ue;m]jc;[?
47O4o6JhoW`R@i@[QE3/dkSZOA8SZlhK4aTX_C_>]chBGg27K?JfPjYYibUNbPJ`
D^j7gmL=c8G<l/S<`n;[i8o38mIYkfGNI]6>LXc4;noK:^X^gjBTEHS=<JU:0FJh
`LO/W?gJoWJ6fP7_2en_7gRXA>@TAe<47785WOM:B@^MciJfKMXcN2Y1n0=E^oSU
b@K5Bj:h4=975Rd6MbN@STLTVVZK<_;MV9Ci149SDodaB3n5/jRbZeGandYmbK_1
;^HoG8X;bc]`QbeZ^4>OOfH^^Ii3BMMmakCdnIcNTY@>2^ZlQ9jS4:>:_4^FNH^A
hF_J98KK8QE:9lf_:UVg[kM1B9`9SIGbjk<nR7E]bAF>Y;oJoiDZ[fd^SZhHb^19
olPB=h;@<^ghP]D;iDIk]9g9UZWJJi0[ZBJ?^SWNjfa0:KefD<fNoLXaFBTV=gJ/
Kl7PLmbA[9:=HKanNK;HmbhnYJ]RmJ4Nb3HlSQL[V_dD>iOi]_Z4/0^k=jB/6A`_
Ena20PBUj@b5Nh/oj=K3P_;Tiel=3>i<eCINHJ7ji;B1IaeCH[oOAG:ngKICJK/S
NVObM3B]WanOjQ>6ZK^ReVXlYbj:GZ_PXUaOXHQC=e4cI7VK75?B>>m961XaLinQ
AMQnOK;W@=M<SFi8A?abS=m5lh>X^OAMQkB0lQL0eLAYKm>A62JbZO:b]L2i8Z:T
ainm]>7SdNN4FM;lPD4[^VVM6:Mlg3Q;6[YjgWVD^:@;gLY5lRg>@2:=Y?/h0UGN
Hoi7j1ZdmejaA]hM=FgZmHg8NH;A?JOBZbgg92I^Q^>h2Ra?>QT;V]nSRJO06m>j
bOfRmVA8[VcS[IONQmaj<:929Y[SE5mlaF0Sc:_7MR9JEBB6CG]I;7YRV=gV`nAg
a`LGdR9e3Z[m?;9^k78G@`j@>J5/5gGdgXcbl6k`NPb9o_N_^gHd@lBUKTTIO/d[
IIXB=iCC]<nElHBmJW=M[a5E_QdbO/?ac?0WbjBbcU7QHF;cMNl<;i;gWBG<hF[=
bmT4G>@?fL<fE9?_STKh=lWJhE?fTGWni3aUGJ`a/MZ3c19JO`V1hLJ`ZjNK<SPo
GZTT3?>9fLMhN/o8N40=4jmkg?>a_OKL1<ZNG?7DWWocUGj4mCbRa_/m]hCG`KZ4
aG=UZRhEKAIm8_YGT@kI?8h:G]H>9FJI`meF>h4?Mf=1J]ngFF`X5LDlZdP6e_Bc
?JMZV9Y4[gRBTO[nn63B_?aSF6CQgCGkFlOIEjbbOGg6TfHhl66PZRFG6O5dZ97R
9c^N_W05_`@i0Qoc^egkDA]gObCFK?XXO>bkK35MoD7lnbn57PgI0HQOf_hM7bEk
bG846iMgO>/nPD9ii9/_ZLB2d0;lY@j?SIgk>=fS^1oI<`9?^3dn3oWC/MeM4_/Y
d_3hATokDi^IIbTgNFLb1OeNj<Nge>[?oQ2U<R[[KZ3dO[feBl`JIMQ7O>BUi3RA
^=InKWcNUYO=?UN1b;KO?oJEKJW;d?BI^JljAo1ZN2OJcKg<AIO/Q@:Q@SN<jnDC
/M@<A<m@=<Khi6<_9g?`7^nF/9_A`>Wb`//:mY^RSAjT6JZ`9?5Co]j5FWCY_@=^
1^9[MBfUgc;NKmY76CiW>=Z_=DK@i3_g7@<9m0bnA9kd>5C;@F/?>HEX]Gg_jed[
R0WK?5/o^Jjj@bB`3S<CWJ:Fdkf1X^Fm9QR/1AT`NelT<lEP^R0jfGag41@emcZI
WK;;d;ceBJSnnKO9a=]ln[hoFhDPcHO>T9A:BjjcUKOcln>dlImfi7HUJE8/KfHf
79nng]lAD1A73VV^Z<FT2^O8Whg4I:jBFh?A@PejO9_?CE[[PDWYQ<_A9WTi4iHY
Q_O/Fjh[04^EhiDWkQD7W]1gN]jHgPdN9`6EiMc/JmffIMeKWZBS?UnIJ5Lck?Rg
5lcUDOQ@fJ3:Ida=G7Th[b/ELcEkk5bXjdj?T3iNg]WdWd?kf/FkNQnGC0^nVDC@
h]Gji5iTo20k=JHQX;ogOC]Y:EFlo2K[R5e9QV[J1WicmRW52/A0/7jlRN1@fEbo
mZaP2]O9FL;^0di6gZ^f6Q?1bh8SdIS^F9NgFnod57ASMVn[cXo7kZBfUWCA84WQ
][626_P40ZnjB39YYSiN97Tccm^J6RNC:lgRGcGi]5_U?JRebQ>7Wo6<QojQce:=
?3M>Gb]2o:M3_Scd2EVGiL0:eL]>7XmkJ:6]lC3KRUZ15Ia7;j:W:IXh>iPFLa7V
mTk43486M6I[Cicl=FdL2_;3QRg8V/<IF7H/L<nTR]FgLH_Uk8^<UUk9?2NlG;]T
N;mVUd_:2:/QH7[VC422dcaUcLR1YdJCH=e8:ENGkZEh6]Z[k?2ED6hh>kg`NO<2
Eh[Rjc=VeX2K5HS=h@8fD/F=h4F^1i84J@Z^fe=<:C5MRL^Ff_GZPPcOW<:n@Fb[
WMlfUiZ2;:LfGT`UV4gUlElmo1h/h[iP@;=kC`6j:61E]GKd<]6_NJ7TJjgAb/k3
^BN<THZG48K3AaMCU@5C^7i]k3:EgC_>X`4S]TMB/9hmo;dFod?L2hhO:Z?RSabC
dM;Q9VOYJBF?NT:m51E1Cg=U2JnR1MmA5U3I^I2;o8LGjGo@Rob_`An4oXOP0470
`>hHU2_HgHGd_`3>LCX22VE^I7=dLVEQK@YUKVA_HVX:=34P<21_HVX:<C@d=0YU
KVA_HVX:=38P<21_HVX:=S4d=PYUKVA_HVX:=3<P<21_HVX:=C@`2VE^I6mRJPXa
<R0`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P;d9QLfE6Kfid
82m1@D51@DL[@deB<C0P;dI_KWA4IG=SLVU`M6mb83@d830PDPX_AFiSKfAYKVLP
;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d<20_C65cM4=XHG8P=34P;eMY
I7AXLb1K83<h>20c>3PPG@Xn?PYUKVA_HVX:=3@P<21_HVX:?3`P;eAiL6DP;dI_
KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_@D51@D57:d==DS4`82m6K65WLb0c<R0_
AVm^M492KgPPFbdg<B0]<SPa834`=30P=cPaG@X_BGAQK6US@FiWK6DP<20_@G=S
IFid83Le<20_A6EcHfE^M20]<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0f>B0_
F4QUJFMXM0Xe<30P;e=dIFe883<a82m=HGQGJFAdJ20a<C4a82m6KfidAVU/IB0d
=B0`858P?Sh:IFiTKf9Z2S@e830PKf9Z2S`l82m<IFiWM6Pa83@f830PDR0_C6E^
IgAX<R0d=b0`858P;daUKVMdJ3<P=3PP<21B82m<IFiWM6PP=c0g=R0_AVU/M6Eb
82m6K65dIDAUHfmTI@Xn?PYcM79UHFd:N07]NEMLdegG9HPP117Y7OhP_@NT8ig@
NiLJ840`9112ke8ORS@5TB9E8CA1T:YB1A@@Y7NDZX0dYDVIF=kgnIigI[jIjoU=
;Y9cmUiWWEgF?SOQHSLd4E9fASW282PTAPP/;2X;Z>XIPdD1DE5aHE5A<A0GUbTL
Ph3m<H>hc65XKcP::O]O0:YX61B3/jU1<CRL7PX9J?/P0;0h09JD1D_9RXX2HZ:R
<SRVGd0DFQI@Po[2W@4mHD0KQHAiPkQDDIh1J;R[6`IgcKnF0:lC7`2FTI4Bo7DL
D?J0XN5>D2BP1lFh`Ca`=cY14H09bPT>``ClPh9GgPf3lI@E4O7cla>6NWP;Xm2^
2Wb2P1lLh`HH`kaQJ5nH<o0cHD0OjP7kWK0`R0/`MH=kokJKX5``OU0d3<0I470W
6=8KMl87j@a30kS;0A<]GL304hKl3MKm3A04o]@600^3odggioA?8SSbef6XTa?:
`a>:380SG@4G>086641dQC7n6440RWCn2H@R_56hL:2nD3P2jXP3o8XL2T2DS@0X
[TIod_=f@/<m<Mk2gW34caA5O];PZZb>M5I5NGS0T1Q_d<lTeN1XV1<6Q@h@nMgI
>dRD7c;XclH5SWAfnET9Iam?4C<Tg</7YZD6o8KPC:2oKJh`320Q:RXZ9B<>`;`0
V;nCVlQ?N]<0CaS`d`WnJLIU41;TRO84G719`4;P;S3L3bS86nX;0c1X7eQ8d7me
o7<70X<1IkPC1W24^L:AX;oILFJHbnlm[_UX^3mP;HXC9aS0bAChNfF;dj4c2XT8
n1_nZklRNZJjUXJj0[oCocNERP[:7`PB^RT:28U9R09PW4H1:M`Ri9ldQU3hWbA5
onKE@[ZP09WOdN;:m:n8OGl?1l3kIg[hP7mbjJ=`ZXD1_7n;g4ID@]@9m`Gn_iHj
l??8od[Q?eWnCb;och0P?PS4[a[aoR[>onB6N/0A0Gl0>=7jH703X8O2S@7b?j4F
/9oc2o3Z`IcQ?QkojMG2@763X8adaHWiCaWQgQ2h?lcI48iaL_^]U]oU=O/iI@Ph
4VJ8lXKoO5H08Ea[o/>7VeBW>kRW`a/WbEl^66iboUU[MJ@Cb_WWR8U9B09@=1XJ
0<8e6KNC08;0^5UdQ_Wo4S4P8Xa4HG2Z073YQ@0^:3CXIdMa/Q3aa;d0B0C<1O?C
mM/:oV?mmE[m<_m_KSG1h4H1RWKnMaPoMNOTPlHaHWj971Oa_oJo7P4Hc1oV19XJ
AcW9AKWGA[DN?E=VlQ=J6K`e`[ERlI1?:6P:oM;Wi=ZE1gcE>GLGd0O:3oXj[/l^
ZO=nEiYV>`_JJ:Zk4]^LK]Cb8oSD?]EhN:D5=3U4nnImlHKblfhF4VHQDjGEh3>_
H?>8>`A=n:ne^O:mO:B_6AIB7OUeJOPoklK>m<N<[aR]ET_ZT9iR?`PUVBGJA3`M
iBY`c1fSib322;4@le?^n9>?OSlHXGcloX9=>eD05;:I95hBM7]Ak=kaF>1LQJVH
Ma/39l=]NQJ2kiCm`ma1:^/IfW@C@JDU/flVoI_TBmPNT`UVcPYM5ehGbjj66bLP
6cY[O?^WGX6Glal0DCa<KjRFdf_:6ZS]dA`6==D]mPUDV1[a>c2FmEL^:W>]1nK]
;^jIc=<b7iiO0:=TEVhKhHg]@CoZ_>Kjg[hA>Xc9K3kZJgRke1iRlEBaFi7Ie@o<
[niV7Clk8i_=TTV8a@aLJ[>0JE5O5icfOB1mBPR=UPnj^j]b`PSnE2`ZNU^J/1>o
WoV[A7k`k[f@b_XMoEN;Xa@C23m:flR;B4Wm2lOGVC/ka@a^h^X>>C6l1MWZkGlE
c2Oc6<WE`^Y78k4R>h^E]<9ZI@5/^VVO92IgNcQ;KVYYM:i<E?G5fm`=L3nF:A;n
JUiYeY8RDFC4_[bI83B`GQoAZa8IgBEch;cnjJ2lG<F>iS?:o7RWdRm>YNoNAe>Y
Z8:oGQV7?fkc=/SBD4jhm>A`JJbCa?76UZV:;k]7@c:iQNV]TjF1]RNWOX9H;CD^
WY8Y_FjMco:a`E>fTfXUW@c?`YEXoo[N42iFnm;PR1O_J/ke^G]L>J/c13O/GoHe
V>nN<jX`VIPN5Mh8G<C[W?P`/<CnKWR9<`QAJO?dIULS82NAV4F0B>EVWeP:OkBo
L8/g<OkL9Kiag/a?^FjJ^BIkm0e/HK>gok;:SB/_aDFY5@Hg=H7R<YjLNMdB0NZ;
lO@lmdn1^DXWK<V=]jZlKF[WZKo;AiOO/VVc`^MLD5><<o]2<[Aj:_WPl@MoS@8S
I4lidj=hQVEh=MOhoCcfRF6@[QPNGHeegR>:Kd/UHGc/RBkAUWN9WMHY4XSaU^C7
N:QkJi<cMXfY3<GE2mRSQ6A[:7PX5/n7U:mYTeL;4dieeJYZ3n9YHk1hg9e1DT@Y
TSFP6a7V@ie3KA]ShiYSC>Wk2B9UKjm19Ucm>20Bmi?mMTgR>8>[;b9@A_:3Jh>I
Y:C33Z4_i7=I`J9U`LAI5o8]WcffjaZ>9g?Vnmafi_>S5RXoQa?GecmkUZgHan2P
^2nE/D5;J]nOCfSmh=Fn];nQo4g`6<_n;Lck8dflJG8b>LV/Y/H@]8h?n;?hSdMV
ZWR4l4NdMIZHb][QTI2307[FlO=@9eH^V`F_kG2Ki^KEV`HgOMV]/nd?]IX;Wfdo
[cjUNK?ZU<0X^/1B_ZNWOJcgf4ZdXSoI=dQbPOkn^<eA9g09oMR[ka67><>]@h;k
^JHO[7B4IgGX_oCa]@_BJKcE2H;6ZMiFdLQk2F9U2ISQ_AJ_`a?C:FHP>V:NFBFY
ILS9ROSanJBRDBRMK]6jSGiS53K@Ug3D`dS<X=<o`Bg6iG[O/CX`mU2kWb5;d0LE
ZULQeTDO>>nCUYDO>b[9ojR5o`UIM`MInO25c>_1dPG5[R:MnkA>O?C_gQmn]=Ua
OHbYi5H/Fk[g_^_K3bBAjHKOboCEE/ilIgdKeLK/h/5YPh?amdXU5V;nK>_BG^bj
cQnZUYQ@6j7;H7>Aa5jEFdXegdjff4GCfZd:D877W5_7@hLmhEaMUJn7nfSl?/io
5;=5HC/GP2[k<dD]]gOT?^/5:QiO8DAd/_GPJlBC6Lk4IKd1TXMgfjKW0AH8FFTD
_BiB`VC?Sk]<J6?TFGFNA^1AZL`GnU^m?6W;_?eW[EZWK_XWMN=1b`JD`;F7H09M
GjLa3aY2N?fC=^iN3[g=;aiMBPdFHc6Em<FE7[>>G:9C3`WiCa`NKEcY:TQOB1Ma
nMjIRgS9IJP^ER3;JZk<Ij:R:k8ZSjGm:T65ELeC;UXhc4G8E@FmJb?U_M4lJDV8
Q12ULA0Wh3g4Ri8><Yi4YE6dMiWBlBkKFnaLLU@n3m<9A^VAfU>=SfAJD2bL<jNn
90]HeU^oT0`_cjnaNgT8aNBa4B/IP3L:A7;a8;]/men81k3Nb5Yb8]OCVaSBj;im
=VM=h55adAch?Q4BATA2RL0NUg=dJ2]D`Bi?VZ/TFjP`QjbIljELWSGYWH4c21I/
Al`ogCJVY6fT;GWI0TWZ8L2n=<`EGWnYNgThg?oXlQ=jNn]1Bo<h2[ZNoFm6nMET
YXHGggdSlhm1/;N2JIkWdhbAj32gm9?6M1oJgIBXA0L1A10SlB7<j70laEk9QDiB
W55c`A3Z>ac8H3I0Hoo/l@3eVm_UH5Ink79?4VEe/Yi0Sj=WN8aLd1bfWbBRdTRL
M]gLG6jbX7DPK^@J6FFEPK11gR9L/5EJ^WbL=G:c<bKJmO4]Ve^;BQb@aA<Mb95Y
PN>?QjV_c2?^8GPA[UG]^M>>7bZCi]PKek5S6F?_K3jN7D=_6X7YW_F70^DbWkc<
BaZOmYL0JMifMkH:_Ig_IB>_1JJf4enY;5X[UQeWe/d;I;2mAk63AI?6UaAR8gge
eEhUj6U8bG1ZjL;?^M>E9efI?R8ATP7h/MXTbA23nSei7I:E3L>1HX=kb/[dKgeS
d/?V?b0:^MOZSjaF9^YhYPKa;:J7ER:if`Y58gB0L`JJAb9`4_SD1alBacc63UF@
M4mGX;9VbMQSLGa@P?2NMKiodjLi35SIYa:KNmECnKf`mLdRTdTaAkok0Th0YZch
Zcj<TMj=FJfoMXjdVb>;WCEd^Ea>@<[CY]S?Wh7BjY<6b6i>@[eZH7HmWHJBnK7m
K5>6A_gQaig?hKb/bULA3EC3Gl4>/m8n`_/n0UnGYSQ>mQGTMPC30__ZQ[U0Z9KZ
QGaoPUkAQmig:LIk6BP]`13omem7ec<G0=McSmBTNWocP>oedaC3^Abf=`93jC>O
N_[^]I?U//BTIQe<MYL:XeETo^:T@CIJZEJZPTnj<5QWYA^7YM9h@gOdHdLCM9kQ
iho85KEm6De7A41>N8U89a?emn>Oh</]ORaa?ZoXn;65WeIioGB1_cENo/fCPPM;
gEAAE5P2kkHW<_;e6/UTZ^X>dNJO2mdFGoIeLM4HY@m2BU26;k/n3E=4QW5RDeib
38^;]ahJbTc8K=i>lYJ9aNMaF:YT9M]4Ce/Lbn[O;mW/mAkigW>oPDf9b2GbJXhM
RlEL=;OHCCo:<T@PjB[WZ9S5=UF]gecdVdd36LN;XQD>PbN?ZMh>F7Cb@bQ]idBN
>0AP4heZB>;jk]/H?NQPP_1SIn6V];]9jgKj`86cOI6N@fAaS0VGjG?mIQfYi6YR
0N>/lDe[M4WfJJoEmfjZ;B/_F4Q[cBCceI:4`dV[F<>CKj112;jIN^7VoWWRcXQ>
I=/H^FHRCffm0_i]8jE1LZfYA@aGdO95ATjKMBVOE1OgZm=l]d5Tk]DJQ/mF?:<c
d8hGYYfk?9KX/=65;16T?O81PKI^0BdY<Fn64ZQf;OoMd2=@IKdnBi0>Y7iQI/O^
C[KSO0ObBbS]UX=^MI4]l@bdf:`0_jTkj3B>d_OC]^k2K?=ZhLgdKn27W65DJ0oU
RjoN3jPkg^c_8Fl_4?1W]M`Z>gc[oGd7UDg]Z1BD6S1>B/b^Z/ZF44CWA2a/4GKk
aNHfjjXX7I9ddM4cf]GKl:4cYm2`cD7eh6Pf]jjlin_;U8gT2:Z[`DfQfGGBjbO2
OEdI;`AL1W/20dYm8mTnf]NZ15JmSGdLlde<dGNdUISXdYOme^lC/IfFn=0RMVV6
/F8?D<I<;;f[gaCk5A3aTM@:Q<A::L34=W@gn_6U[<YS14YUo7=5>PUKAZh_^nSa
NT<li?kMZg<;9eo;e1NPeW5gGHh<oFn6JdKWd`Ao^F9aFRLgXl4jCWgMRXY3G>FK
a=CnjN[AAddKSY5bJj8SL<IPeYJCQ?jA3=IC@Da:^dGUK;oNFhCPJo`;Emi_IOhd
AX;G<0[FEInT1m8e_;/K8fCIS3UUK2FY^N=>?0:Zn>3e3?6nOIoM>`h/BQ=d^haE
k5R<EJ28ea_ncngc9jabIF/Um9iFGeiHoCY3_AeoQNYNBbEi?E=Hj@lAmn;XaNjY
0_J@NHOkGcOD^2fH`g^abn=6UTfLA9X;CmO8nc5JaIF]966mHl9CE/bkBY=8VW9d
aWGkKi_8fHP>H[9G1ZM;66Em@R5M<VA6@ZHRXOdl[Iemm8`[MEYmJ1k]VfBi90OF
Id=KYCXZ/O<kT[2^5nfcK=FYSB25nn^8edJNZC6<iHEQ8ga]<BmbSn];mTBBi:jH
<?1L]F_j;[^<^JaMhjkdQMZoo7VT>ZnXaU^i`FJJ6B>_BoO:N^kO<NEYf/Vk;YLW
Wn;5Q9aLmXW087AE`NVFGH3406<Vb2]eX/_[@dV4hW;2D21HeDBPSKW84=`IbP[[
^f@R=T0ZGZjMXCOm=^X1PWMgY9jCV;DIeVNd8^;QZBnQ8hE_L@J;3nK[W9VLQlI[
IU@^gVhJZKkYTf@Fl[ZkJjgcFbTA]AT`c?h^`n[1iQNlHoIAO2gRDJ^EdY7733YL
jdhUj]F=Vj`o/VnYC?E[fC:5Va213h4Knb?=56kGnZf=HWCM/5I2:gM3CM3W0E09
@<o@BZ=/K4R>ENIb4[?]iK9Q>R/lfXAX9HW`];V5HEi6d55>ZP9YKVMT@inJYW]/
hODUKaXdcEgof@c@ZW27`_C@N7Ee`O/kVEGCR2hikXcZ6o9[dhnNkL5Bn5b6Ub61
f@h=?@f:QD]JCWQ:9Y[L6O8GQ:eYGbo3O95hdU@A^I2kc3I;iSEHlNimJ:DbNd10
ji;/kXP0MIhCNi7o3V76GLOgN^OSOgdDL@TAGlS8gWSgY6N9@j</Pj9bSLM5cg_h
bRRKYHGIFLSY@Ge3XeEGOI8MJOSX19Ok@0nkiZ_]10?=2n:nPG]/m/L_4^CFHf/7
ml9B?fTgnQILZhf`WKd1hYbjPRFOhE5eDhb@b9:?<Z4oHfWIN_N/OELY_I8nUn@A
]:8^G8PjBcW<:CkV<`9UPEnWak^GC8C6JgQjHlIQHPQY5N@nhb0NS;STbe;Ud<bS
QLPo2e^/HEnY>bgh?V;HlGHcj7hQTG[e`neKPik@MC_BR4Vg3H<k10ji3EncUcb?
CZiFB_/4c7:Rmc;VmQohP5a2W;`j1BCJ0d;IcnI/ag9?V8kJ=ZnI2EKR_l;Tljg2
ICGglUlIA7O=l5KI```R?[=0c5nMN`dAdBYDn:`_MPUYb<Img>d:S<b;c]JlKL>E
K;KU>mV6adXf5;QTAkohCRDYP2]LgoACh`_aFoAEUQ^;RZdNe=YYAkA28n9AQbc`
Y@U=YMVD29OgTFMg6Xf5=k:oWoWbQ?Mh25?b39P/MJRem4lQ0TkIj:GBJ@^_FWdO
EgeNfNga^Mk^AKF6ShBmA_JEXoXYl9<Oi1RAa57BllFToTlkX<FKOmF0:i5amSoD
548lR@AFGK2^<VjL;2NUgORfB]]ja`jCMQnJ=7@>i2C:RH[mNSIJ;Rm[XKffUD_5
GIC_;UQA`7dZ`S_VUS_gGPi_KgjP]49OolbRm_e0=SUYfYWeRW49`Ab@[XbQ^;XQ
Q4dAY>Kke0c55_Le^gej;f<mn]CWP]QTSEi69hdQRZ;;E:L<J/Vik>OJUok28=;j
dbGo12J_W/RRP<]J_1TG[NkG9GBOH[GJW>Y3P]eHfcQC0mDnDIVmkdSaJk5:4WQi
EW5KMW1k[N]mLGL>n?EN?B9/2]K6e8?_h7>TM8Tan7;59Q_=n6cLN]fS=gKCTTaO
AO82QWlh@7L::9odT/EKE`o6GgOhl:YO?JnX`hnaWG0Cb/Yd]B1`5KjW2hfRX`aa
Oo]/[DoYAe7lBTQgV3oij[K52l8[FB_8F>mk3dFAo=N2[UDS56nG1NhW?7Q;VJ3@
^2JmaNHYY3_<gE_dPf1Kad41L:P[iNY`b2Sl>_Njca^[f>ck[^F=WLgYGoaY=>=W
AVloU^Xk^T@;c;BnVXo:@g6@94dm=B=Y3AcNMogR>P1M_YORD`O97ljBkjBb?0VH
JlAF35djhFnme>]jL75CdE;<]R?UIZWVXh72k8VmAgK]@ejj<5A]cT>c[Og@ZhLU
JFU3DPZKO6n:mk<dTBUiUiY;:iFU>3h7ZLDHbh^8HLkd^W^n7G^_?0WoLDM6bo9K
VT]AFLh``JN;mfLo1:RVWURZKck=^=h[o>DSNm]@9`NomXb9e;FfJB_FJV;VML9]
maTb5^h?Dl[[fUL5bUOSGSNe45=>DmkjWZ5O/<8YjE][`VQZAO7GSAWj:]g<Ri^3
Ckn^:FKS_NLif3c/?0j3d3VKJnR>2`Z/dG[CE6RL5boJRCBFNMEeG^hk`7M;k2J_
>3jncEXA6:EFQU6j:Wh8XgbDoGQMKe99`Ie?g/;=HEV_=DkQHZ:`kb;d8faabea=
Nb`h/kWITSaTn:TZ>[jGkXeY[g;_>ZT;oMVUQdEYm`e3i0SS>DIJM@i6KPbVV^Hg
G8<LW]R/<IhMfXfV4k0`4Y3:II6d1Gla1]A/^^jBJOZ<BUhHMIl=?NC9=A;_MICc
_m5hSdelWlfTGaK[kTRa=L?ER=5>_B:Rl;K0h>9[3P_JO3jRPl7OmUTCDJ/2gjO]
ange]^68g6<22MB[jmI[1D<@^N^2n]bU?5C`/WRK6WfSMZdmcM61Kd=/KHZV/U]:
Ti1]^SGm2m8[9YK]Lj8elQEl;Fj;5^=44Bm_^SA1e1[LTVN49inKG^:c<b4L5V:=
A_Z5W0VBa]gFKeBW6E;5oeImB6Y5VVA<2:/?k1Pmf15_oF03NS69fCXo]oXXhI1<
1`VecoI_ChXT<</;C^2aC:__RHgBD28g6kl^ZDEZ`iHE]CIkX70ZffM^on=BWl;H
4aUn;M4@fY5j6hjPBA[RKG6cjL0g^gdnbi0L5h;nZN;XkhH;YFoie5?RY<W_WYZE
i9chlEG]^5;5_j?a6YEMM7JoDM9D?D/CigK5ZhNd9:OE6dDVe:BD1]8Qd91:G^:X
33HJR[fdRSeI0Fk_1GX7Aml=:N[B7J/cXHX_T@eg`Hii]3k]D1KOCQkO<B4Ejk[5
T3Y^oMbiHC;mE3_7I_Hi;F/Ulaj]dnHdOOSY<GT`dC_<:gO`l9]/iCGdNCa=EM]`
eCU3_kI_Qj0>Fc0nbEiMm?/7i_<Y:CVPQjOIAU5ee[?clVK]U[;<Unm>cbPj2Aa`
;MJ@K>Vgc:ZHB<S474Ff?lM?`^IaM8igiCagGCOmg3ZgK>MHI]5=C3C3Fl_?2BCj
4EDL[O?Aa2NV;dGKDN^cXb/k[@9;i4]R^>W@VG;:cUZZC0hRLA4Q825g05lbd>HM
HXnlob`nAnLV8om0Q8h@`lBLAHW9RV72@9DbEX<W/X^fJoJ4k_W@QgkeKK798De3
ZGJjJ]H]ZfF;?Z5JB7nUGD^/BZ^Tgj97Mn4QNH4jgb_JhkEM3HVXiWDR/ZX?RO?>
S88WY?d?U/i;=ONJ`i`O7@FFV7oHRUY6blVEanVl898DS4R<SMj2e0:ffMYlHQZ^
NINM3g>=;=Elch`CA3ZeVjPkg7YSmFo^R9j6m;ZU2[8IGZChNb93Tfb`6<_dSZa7
e<II4IHYUI7e@H>13Z_RY?]eo;KQ:ACB=j29aMN]JI</B7NN3PURnJJBfB0/QXLO
HQ3Q9kaXlD61RHhQ[mgNAJgEfX]Ho=112cI2hR?>YRRA:fV]Gna^DEPj?k:e_W>L
WNS:Y;cm;27LhkWQRa:ZP5Q24K_P:L_>>fZmj^dbcN4DGZg<;cS1SJbSZXKSJ[_?
6RjY9QUfL`O`<WeNJo>JOCDDESM_<I4DnB=_IfGCRS7VQ@9WVTOGOP3mPJOSI=9l
eC5j[D5/:W<3>J;:h1=VbQYCNbmkYcCHjHjki<>bT7ddjLYEo^e<NThTgYM<0a6S
2Kk@Sh6^;RbTN_:c?QT<LiJbRMdJH`KEJ8FY:jAEOR`JZM6[`^;kOJe]J/ZiP<EL
fCPCoF^VXD1SYKdcoan:ce9IAjnQI]hiOV^YhD0^`1FT;b@i7I;dcV0KVW3Cl[:g
0]6O9a>2HQXEDYjhM6HOInYW4Hb6nZf??koAA=93DGSN^C:2ikLlX[cAEH4dlJ:l
@1VOLK^Of>?n4_]_?j3oeX]coWo0k`[m?e879`@<R/JP?:3X>j3o0Nhm6A/:IFiT
LgAbIF5]2VE^I6mRJPXd=R0`86mRJPXa=38e2VE^I6mRJPXd=b0`86mRJPXf<3Hf
2VE^I6mRJPXd>20`86mRJPXe=30:IFiTKf9Z2S4d830PKf9Z2S`l82mDNG1U82m6
Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;d51@D51BB]3CDe9<C0P;dI_
KWA4IG=SLVU`M6mb83@i830PDPX_AFiSKfAYKVLP?3`P;eAiL6DP;dE^HfmTJFiW
82m4JFIVIG9UKV=ULb1K83<c82m/HFeRI64P;fAUK7AQ82mUM64PGB0n?R0_E6mE
KVUSKfAU2SD`830PDR0_AVUbLgA3J65b83<c82m<HG=d@fQQLR0c=B0_EfUTM6Qc
85/P=CPc83@d=20d>CHPGB0n?PYUKVA_HVX:=C0P<21_HVX:?3`P;daUKVMdJ20b
<cPP;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1GI3?R/<P4<K_?/DL
fd<aBBlmR;2d579XMmUd7l3X90R=RS67_?f>m/o22]oQViWOl3Wlf9iJIa?`[nQe
Q`T6jdc4fBmA8o@hF/OZ1XcEjNU:CDlZ<4i`]lh9YmH=7XAP0?bKT3W55CHOa_Nh
cKG?J31J=l;VimREB[N4L<L9GH::B@T61eYgDN6Z9PANd5e[Z6oC^R?ZKn:f1PA:
A4CmR:Bm`CTXSE6i4IVX:RW>IlW@VGn]o@?XQnMTDd^AEM6CC3@=FM;;k/TFeHNb
kLGUaOT0kl1jRI6bUR^EKnAhe^7kT<677:OX5iROMR8:IFiTLgAbIF5]2VE^I6mR
JPXd>B0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m1
@D51@DT[@de=BC4`82m6K65WLb0d82m6Kfid@T9_N21K;CHc82db>34P<C0g>B0g
>35M2Rm9M65/JF=1KVM/IB0]<C@P;d5cHfE^M20g=C0P;dAULf=UKW@P;C8e<20_
@f5`B6EYIfQd83Hf=R0_DgAUKEHP=c8P;eQ8IFUWJ7@:=C0`82mCM6E]B20c<B0_
CF5hEfUTM6PP<C4d<R0_AVm^M4IYK6DP=C4P<21B83hn2VE^I6mRJPXe<B0`86mR
JPXl?20_C6E^IgAX<B0e<R0`858P;daUKVMdJ38P=C<P<21B82m<IFiWM6Pc83Dd
830PDR0_C6E^IgAX83Lh=cHP;dIYK7AULR0_AVaQM6E4IF=_I6D:?Sh:LgAbIF5]
2WP1kGMeG=?ooRoB8He8<a6@IZ=4^S^TDJTa1XcJf4J789gBGDZ:M8>DTP:2Y82T
Q8B2M0ZoZMmc_^NLNnoSg;o_hnj?kO>Zio]EcoOS<hhk3`ghiFgPeU0E^0^J7b@0
U00XJV^[Ph00851H00PD8^KP<8BQWJ3od1=c64>A:1SLAN9O?1BAD30JXe<2Xc6>
fW0GP8JK4`0T3029BH3^B`21024Pl046j[LS72T1D0:k`f`0fP803KP;54G<X@Q7
N25QM_IXc3WoN0A`@KP1X0L?k_?m3PO8>d>A<0SH1J0=A]]3WC4W@/1>00<h10I5
NodK19ND?AZ=T10Dm?3`400kX`CPB3/IKSj01`a]3m27XZ18MjP=h5O901f`<oB_
TPF8>@26mS3D7h<1g1K]0DI20AR54``2MD5Q@]aLK:180>IdP86j5T0G0GGihjce
ah4?l5Mc0201d3oQoX[n1@AcnAd<QT3PcPR`RaO<a@iP2g>20WAE]0C@WVPn0=S5
iYLSf0T5aj@3MPO3W<3F68OOZH<1:_9j032VBGoEQh8PH@PdBP05LoYEXn0_64bK
UEe/5>7>cU0G=8[hEiE:<2@DPXHS_@Co6ZjS2mc3aNLOTRg<aLKfEc=/g122ARh`
EcNX^Q;PS`m6AObgcPj:1XP2aNl;Rh/2X:h0Z2O4G_3G0HIN22SPUa7dBhfY`Ll7
0DL0K35U@?eP]U3<3k4?2^`>1J2AKU0oWgleo;]43081K60@=<0JJPMc8OhK7J>6
f_jA<O=7`S`1Ch2H1@D1<:/:n?_97;>:=W0G9jnogGn?F51;BM=4DH7g[`Kl4d]1
0Nh9l>4G5P;`2hT20B2PR3SP?^K1kmma7X9QOeD9o1]HgLDFSXWhTbnVDOo8fOd?
@`1LOg686o3_H3Y`c>Y20EaoKkXID1@8`Gb1oZog7O0[i7ngi[m@o^^VofM6:Vi>
C[oKa?FW?on;7N`<Lo;jb`>c^ViX30fdhAPb^?bWZ`Wd5hd1G=Y@6iRKlgmJeM5P
31gTGN``:ld?4Q40R_aY9`bU0_>4fSb4XB7fOmKVSmkX5n6LH2k@Qg0Dk=LEPhW2
G2NoaoM?6hJd44O<=H;2k>HO4aR58Bcjmb1o^D8aY?[g4BRk@>0f_mPW92X602>A
H2mRc?0aTRS01hBQZ@gDloMf0`@5G>1X30H0Dk<O`1J>9?heJ;7k0475Gj[OT^P3
P226d<kPOfY08P116jPCnUldV0SX_lY08H3PKmCO448PP:0Cf=WJiTo4ob5I0cB6
FV2TcCncoeDLa0f9a1CkVcBH@_lQokiFX51?:8AhIPX>T@afZ0U^?JfBIoCPGa^F
`]]=>cDEhQl^/214mbR?FBhW66AWcFZFZ/adPe@/73Yd55a?LaHn7OR/e[;FNHTL
lk>ZK=RaF/M=GAoOV4Sd>F5RVb9_`WYQTZ;08U6<k<5jb1a5dDTTJf?GHl11kW^_
YV/jdH>CYTCU_TI8ZdikIeE9UQH]d`?SKeoddLgFoHI[XXMdmg:o>3l?FXTfRdSE
bF3CU6Xo8dk`Z:AHjQ_XWj?/IWhK5JSQoVc]1g/XVU9I/Ym9BHBPdWS^9MUUK[7k
MPJESkDZ]MbfCLo[ANjDdaZMOO_EoFgc>ea9WOO][I9/Xd7O_<nH:A5c=0YYb;cl
mDRKccUQ[3R=OC:99bSS[WBHf[^5lRo<SQYQ8IYN/a=MXd^GKYZYjTm6NX>in;@C
Y:o:E[oieG>daKSKQV:gg:]:XEaEiZG=h]kb/`ejfL_^U3egc1DbHB;dA3c=_]E@
YVS^@G1;P2VU/32Y>bb]`XQ</?i[7d7QXf<OKi6[U`O]k@ZL/jjEDBhaE=7NBkEc
_QT5;lig@H;_jb3YeM6:gQk>blNnUIk;iUYmc_12_g;_EVOAkd^O:6>ShA80eYaG
FafA`C5d0RdAK>FOEk[3SeS:/>=//4YdlUjO7`KBO^R5]f894k^G14JOKg_og<K>
0>P@8nZllDXOgY8d7^^`4n]kfD>2;C?3MkdWdi:Z6j0QhR`?7?ZY;m``eLa3dnoC
c_^B]VFEjP7ULPS<KFe4>fUEEhkLgXnOnS=G;>Tc6[gnX<f4im6]lT^7cKUAg>?E
S1?OKkJFB0LB2SahmCE[ne3HSY7Q84^JS?E9^bG[]ODeg?;F3`DVhh;5lmiWP`@=
nbI/[=oY/ELK/S?O;H7g=n6?EE2jlMc1B@DL^cI2nldNdCY_b/OEI8jDo8in47k>
S^miU4cFn[f^6^C`^2;8[X@<_`=TgMjLYE4:m[EZ]hlY]Wk:oMKSDM0^i0TWd27Y
AhdYeWf_Dc]RjSAkNX?6T9NLN4omZ11Go6=K]U<F0?35U2Ea3j>CR;Oai/66Rok1
DPNcI@aD[[:F1m_K=bDnf@@Vd?QPR3^f;ceC8M@PMQ4U??;l^F<NWdFdMD;63no1
IT8`bF28R:D2o/XF=AkEg4G_l3UXUgMdUW;l1_TgToXJX@44?4_Y8^]e14jkYlb0
kBNef_<W[>J6b/M_7C;dnb?m1GT_B5IGJKL06FTDldkRZmjVL`V8V/?Lc6be>lHW
Lh4f3GLJ0RA]A5kV6aJBchQ:l:fL^m?LQFPniiVKT^Ce7[U5H1YMBNE=jPRhGJ0g
_^SA8`=fkKDFF`?5Z9lg3f]BL8K8@Sm>W/A;QfoI=SM8oG3@_8`MIgM/LSYNh;0l
M6HgYdQo/<;O7IBgM]/A[3GhU67^;<e`i278if<P=@>=Bei4k6B>bZb?]F7KD:/]
O^RGkgWU?Q5JHm^LhIfMa0>Vf@mF1XZFcTmfjQMUI0>YIeO[3?>Vnn4knQhIhl/B
a64/VM3VGF;1OJ:8UPeVY[Md]5hGgi_8o8;c`]3[/jH_Pe[HkPO/^j:3Ufc?oCZY
eTNC^:]2aG4=m<M=Tke^DdUUXNZ4799e;EZGPeXX>3Y_?SO:KPUIlY6IR17<:j]l
YNP<Ge`33W>DnKe0O;i]lmG7WUI49Y8ZT/32@jWXQaaDkm26[1]W2`bcNCAZ/BCG
DBm;R;P94iITZPUDj6VFIhING;3d7AkMa1UU:mN4K:iK4Q<ObUbn_cB4SdXGl31A
=kdO??LZ29RiRj36Idlg6VH25`GD16B;jPTm5YJPbfiTk9MjY3[Z0cZmQQR[deOQ
R75I8[GICR?@8CH10D7cYC[KXD;V41QhnESTh5YjUoT3<_f=^mOWBW/;W[MZVS?E
_VJ7dhlR?:S[6KBglhGiN>Zk8me5o@A:2alDgJk:IA<3]mIATT4OKFKhaN68_A;b
d``2kUPJEm4>_hTVn3`TF2cFjClH0MagE4P8kkebfY7aB5P`gI;jX_HXYZXGem>M
ZXgJ;f1EQIlmTbgCV^H>EkfgXi:N_SEJ/[J?K=>QX:Tkfi5TEHOnF:Al75oT;?e`
/GK^fT6N9m?:KRa<[kBjQXR[j:_TH62E7ZTAJk0R`W[SPicTJILReP?X9ZO:4jhX
hYNG8FMaIdFb`g@aB:c8kfV];IJ75B44U6>f^X@V2anaEdYbBmc>P?<WlC6>PPTE
W9FRAcOOSiFLeDm>4`EFlbmZ?C9nG6[mCL@dilT@d6g8PEI6NL:a9Z3VSVU?YeIL
Nl?YRkihXmBZhl`EP7JHdkVQ6U>obmREEfHge:RgmoXB5B:?>iLE2@lAIQgf=FL5
E9ZW[jhcNSL7c^]DL2Hc9:U>6X7TjT<511mPBoJ=Z]oH6U7aCV8_JPl`VQKDa<Ia
nV@[i^VjU<M<i4ELhn5GoDa=CK2FQn?l/gFbHf;UiJ=Z;kSWa`J7RYeDco`JPkHd
73>_NVjGfk8]>LHKcc@Jj5W>l7UInaTM`B5iCfRmihI/djX3Z58ofJ[cc3naYIO6
eZJR5AkWiVSMNeE1TNQJF]6PbhGGHLKon4hd?D_>]THG/AXg4e;_>:jNFDod>?nY
8IfeUYnPc;2X8mDg^Q=Y?HnG^UOgJDD_`nlbBRAohW]YI4V[mE0f_[i_h;J>H/Fj
POKa96agTWAF9YV</WOT97c]i]ZN<<lWQk/VGMU:Fn8KDNckhkkk>GLJEB8G1hHR
VjhH=VNe4RD]Wa;Kj:EXZ;<g]:Ad?N[WVZJSMMIggJ0nbMMh@YOPKc]5PO>0;nFe
F>fGfiJPloaaO`l0bI_]Ed`6O7RbX>Nb@H@T1e?b4cf;GTiLceJdKSB?X=oT/N;/
6/EAkGcK8>ZTOnd/=lI3Na5WB?<Pk[=b<gJQRJhMofc:e=]XlRZeCL@j7AUH3In5
SM3<^n3W>`[1/G6FH6D7HcbOK5340FPXb;0jfES[iiRXUhVV[gO0f<5:jPoOf@Hd
@H63P/eVR;5dQON<l6bWhIB6On_jTi[fnZ]9HJ^OkWUG21MTT=5=KF>Cd/aSPJoD
SoSA6nUYVeGU=D;NfI=klL65F674DPIRJ52mDoNleA_[S?E8[=`F;?E]fU5VBnk/
anT74iI@2VDb0cAYXA54m=/7aFFiZ6O`7U6:?Tl]Y@lMlVVA3Dmom^PD<GoD9`AX
AGg?/^geG1MBhTYi=^BBEc<kUODI=QMC>S;j:QY5fSGC6Q?diE`0^D1HQL=bX?cT
5Cm>fLo6KdMT6d4UPMi]:F_?TAEhi5];Hnb52ZDTF]R2TG5O9IXDJ8l0D`^O>0=D
6G?6QT5^HT1cU5DPLL9Q/Vm6Bb9G=Je8kV8aenH?QIZOo9B>[FnJLgYC70^G3boN
J;9D>4O=bbeH5/SOFooDnKQU_9>:T8mM7d[T?:7d1:LlYS<6hCohXn9710VnjEbR
o4maIgW_VJ>_FKPfkCZBK:_YoWChX`TUkHS5e^?DFdgdRZY5I069>QmcZf:k5gdU
0IX4>f8DWO:;9a=mEUJ[k@hBPRCH]k4Nech?^;hb:^;P>AMS=9/nJ51HGdjLSILJ
f5Yk6<f>`74X3nS/gOCX@XO``TXFH1D56ZDC>HfG4h0fXl:N`AnXSDL]f@hQORn9
cMjQeABg27H7cUSB1HVEU]L0K`J8O63@kYFKjCQUDRlZ6M^gAWkj_Q?`BHEDQCVM
0V?c`kV:JFNO:Q:VlNilH6YRVWWLM8EP1g3^DH2;bN_HUD/CE=ARW;6h5fl_50SS
UJ4GmMMPVDk/@0i?ac/o5M<U0Qi/O[DLiWoSinR_=B[gmG_I>m91ENU^RmOfde_L
SYFIcC0RLN_an5<iU<G]DdoEJh7hD4;bKC[MTm2<ae4k3YD[:SB6LjdOBOWH`K]1
3?ZOZliA]TUen@GCI/h144L@_9YgoBUQf=3j8Vk0FnF]<>_M:3k52]N3;/k@WjKD
fn[iVKdCJKS8=[??3NnN_KonLZ4?QE^i9bbg86e^8fBoSDaDE6KICRX>gl:_OSGE
K89gS0RM>734OaTdg2nOad[1=F>^_D[oRI:LR8;VN2k>8[1lM58g^MYYO^BSUcCC
HHV5]jQbM22m=o_E/d78m`GPX:=19>9iVo`?K?]R98XTY2gL2ToS@n:EHeA[li2Z
/_d4ihK/[J0@@3keDPFSEG;fR]b3Z3]YL3<i[DB`HJZi?Y[T6kUgAnDm1Yjg9dJB
XOc:X`a[8HW`=hKFGnHkA5L[6c/^fhBBfVENOm?dM1G^:UajKhT^IRk?g8ckj3]Z
lXTS79Po9;f^72mGfI8T/2]T/HB/;IC8iF9FTbV3K/`n79Z_WI2/?9W^no@Rf<oI
96^COjmNNeUnf1]UQK;fRl^9W_WIQFZBXk5<A;D:HZOV[:R4M`BCjbHX_g^Mj[@C
]F1_YVYUON<Hc29NT=78c[F`gfmQ94aMjIYA=g6d^g:PR<Ofn]Zm8j[Yb>6:4R]6
=RggO6i@WWVlLEeDX0@UdFkNabRY9U@AdUHSjmAAE`>QXEZm`WYHN79h1dZHogV;
7`f:WAIT4>b;]iH:CDjLnnUh8KSV/hRo>IX4cac>X`inoZ4GInEKXKPZ1fD4H[Se
oGI_XoJNa7Sb^L_?Mn`@Ph1]A]4kY@Ti;L3Tb2ncLR5gDQ[lEiF8a^n:BmilnV:o
k_X0QL^LJk5E9FfWn>=UO5gP_>cIa_HWK`;964_ca5JT?nKoYEYRIH@PnY:Tjf13
C?7EOEFkf>Jd/oN<4^AW2]8?f8l8m_ZfjMPcNA[5hXo>nnfAi4MgPXQHXFFB6h=T
0F<V?@8U=_hWZUM0iKCUHB:/PPDid6Y3HH`W[2[B^=CeI_a@DnG[Y7:::LAG^`:M
6aiNiX]CIUUc:25Giid[fAb1jD;=Q_=SBInS8l=VTFLDXIfikihGjkcLWJ1H`Vmg
g5kZ]UWbO:]^[bcM5e@LGVRNH8h462IdnY6fk:Po^oRN:CA?Gg6G]30<=oeZZnL9
DEDZlF@2a>fWEk>AOZ3S4ThLiXfTOR22lOF7`8k@H=mFdhLCNLI]?EbKgP^SFlhn
kVfaGCYXW]bQ_@`81IIBN_D@@`:9YBCJLF:1?c=kBhBIXkRh0DnUi6`gWOkVjOcg
6XHK>?:j^E`EXJSg]]DLG7<GR66UcfY/@YahJOb8B1;=GOnZ2>^E@n4kdVk:1gZK
BJV4G=]:DY:e3UGM0hgWRc?ZJfM2:1[VU`f;5o9eMZ6ZRAmd3?XR8Ke24iL]Wi1D
0Z7c:oLW5F<]51GbUZ<fZVRTii5aXeHYncAICZkUG4;VlagY>U36K<f=960]lcOI
hS44:>ETSl@R9VfOS>HFYME3Oh=[EVW=nF]IiK=eCLK<C<iJgX>8O:@I^a0Ani=?
dH:ND`SQMZc];hn<GYBi1^7Elf1KiB41[dkTBLXCSLAkng[PLC`8e4fV<e;U`V<W
af9[>ALmgX<QBOghJ9NLQ0PQ[i7@B][PV@HoUSLKVY_CV/J6@GMORc</AnLT8i@U
fSd6/W=6JIDQE2B9^EeUGM;ZAi/AaAYmESoN9iUbjg_^;RA/a^5dNa:9SP[<fYOL
9FaADZ?ObYd1mV=3j_gO=]=Z5=iL2FgJ3BbDL<FUkNfgmm:L[k]BTIAjM9gk<NCB
_l]gogGS8]449OFQXB2bhfLAJnF^O;OeEV]OO]g5ZU<IQi?g8C03k8ojVZSdD557
A=>/HGioGEKikYjnbmQ9<]_F/^?MnMc313V3_7=O3A;^jd<e<ea6O1Xo_Z@aMb=I
9BW^P<6DGO>2c9l5>lU_ORBDOEWHE?gHAoTf4@n[<L>@OD=MngSI:`X[@iaFA52K
fKNZ/N=^[[BE64<_7SIN?9ZDNUSLLH05mW83Gl[j;3T[]oT6lDX^GCP_Rj@dJBJ^
j^NWCkg5:NhK816LXCG/4Hi7ZaoTEPS[Rm:R`=X1hNmBK]?L7JR1nUjT7EYGOV59
9kV9ePXC7jd6YPj4nhj<KkG[/W0_^WiLXe19AQ>Uj>IRid]keQBfm>15cI9>5eV^
mdQO9e;li4f]7==m/1HZkcM4ml:<I=W;PYa?f]<bn^e[8k`gcc/GGhSY4XHi:<b^
R<^6b0IoGE?2Na>35Lod9?K@BbUYYX?0fJC8lVj2MACh>/GGPi]BgFZ9_;`;1PKk
PW]AKO`26]V623KQOWTicWD_^KK_]5o6W`WRhhMPMjK01HnOXdLIB3a9TPn>N8MX
NNhgk:Z=F9kZBAgBPMaA^P7=@HHgJSlkCXZVfYRRcU?DHZ^3K1a=4?OGG;gdajCj
F9HmBJ@?nK?L`g4_EDMXo:XN=Nmh@m8W3R]7n;UQf7_>aU>;G6EJ6BT[9WIA[fiL
8HNU1J_9>cQ1:XInb^Ik[L8_5X/=>9Ph]I^lH_8O:AHT4EVO[C@EaO0BbG_Ld/`W
?VT3<9G7Ia7U:h^]<S^I8<>Tl4F^C[D7;1W<3L?CoNnU^ELbGlSZNA4k;8Elc2UH
CW[jURC=Ukl:XTF16gaHIhQ;VK_SkMm?BHVMMLfXMLh@NWnR/5bEmg7WH:i2M?ER
I<NFM1<Q3nM@X>7men;nCl?RkZJ=;OEf>2Fo4fNmeL1Jdm?FI:madESd=XoY9IM3
c;Ge6Pn]]2ljVY4?<YH8Y>X1>SG^E]Em@4TI]gQPUOF1aY9>G[3b/3iGX@oJCnD_
jOYLNdKie1/^6]AO>?NjeZH<Qd;iJN;506LGcK=Yo=kRP]>WF/d2//2jNOk9UET3
:lFKF<o^^d8=<`YXRjF/2dT@27A=hl9H5M[@A=LZU6W/QhR0[RNkIh;WElZmf5?C
9_Zl/T4kLDeE6//MH>fM`2WhXGNABM2?XD6HA1nnBB__?VjZIVe[anFD8Jk7eeLX
ec33/WKkIf;8fJem[DA>2I=7TMf]jO605K_BPWX]6iWXR31/CH9<D[T;hDVc7@<M
2O4GnKCgk70gRaH9SF@G^5LWm:diARmVhM6=0FTK<Y5RY2_MOOkLJDBj2LB_GoFI
NXQn46@KG?IeC2oQP]:c2m8]J;a^EbEYFTYTjC]jVl<4e3j2gkE7S1Y^LWC_[mgP
eloSTRWT6ChW6R_ieRlT6VkO^[7KhZ/^8>[feT[_HOk9e3=^ZkeGZGYjO@fKG9L4
9b:9XWC9]AK5@@_1cfRd5b_QhLb4XZXlE[8Om5FdBdRG^P:^9XO/EV:g49ff/h_H
;SQGF>fR_B1bVk:2i_S_V]gKE4ndR;fJG8WZ53XKf;_Tk]673hQ]gS7IGR8NSS]G
_]G@Zmjl:gK:Mj5^n9Hm;>IZf2]c9V`WlHIJ2P;F_7i]3;7?<JMch_bln4:UJejR
nAf5K/4VnmgnB<8kBQ8UF56DF24Lg=P4=62jUDa]clBOoGe/UUZYik9<kfbXN<hU
`ZJ0^d;Vmcfi_[F884PZ7XZglS09h;Z;<^NP1ZfUSV9[cKGd@X6k?:L=V]nC?o4f
b/U01OQWhJGSccN^5>T[j<UaDekd1SP=D>cfSY[idn_cgV9gkh:W:1FVcmZ5;Q9N
N@FNKNE]P5W3KgiEdW51K_3/3QeGN>MEf9l6cI`n2N@/j^4<jkaNWkQd5JR86SQU
kYSoF1Qf^g^hL;_?:LWHDoS8<;_diS67U[Dg0kjePOMhWAAL8VkBX<g5?oPfc<?g
XH3fi4GD;DD6L7TVi`MHoJNaVS1g0QdOWff>FOhWdB/io6Vl^LeD0W0iY/D_UQe0
glcLh8R`U70KaYcK7cGKXZPgUKFckU0Zglg7L[ZBe;X7_7gc0XoR<N7@B@jm6ZGL
=f@1A`ggfTZ8Y9Be144NMmMJ:/6ZHifSi:/Dg>TUZdDQ1]72o9o97f4ofUK^OM0=
^dLAn_hPLoWBh5D0N[Sh>m<Yej3BUh`^IES`HF?F56L90ghfGnICUE@fgVoKlLSV
^Al1>fcT]2ikl/?T0XngM0:K5>=k[ZRUXGRZ9`AYaTaUE0cbQ6k9;e>SU_`]3I_i
lcN>e5U:RJC9U@eg;VFVKfhUZZKAe`ghogcNX=cUT9m]1Y8QmGZETKB]e<[?=gIQ
:9]/mVfP4ihcMbYF2=lCeJ5AY7g742<V_DLb/Qd?`kD?[JO;@nHdWNaJgSgWFSa8
XDNVbbX`5/VV[[Xj1:_gkAUkhXI=QVYbg@dj`K[oa4i7hiF2LjI^k3K1Y=kSR[W?
:9[:`=kiWR[eXoG13iTcoEA6Wm;K`o>R?SYGCf?g?2Ro8GYjLM9QhlH;2O7Dh7oA
GjZRWe4N=RijF?[DhL]9=o=F`[im=BnI8aT]Db4;NjdGBOR=9_jAJCmlEZiKXOX_
>SLXZ:FD=49gO@n`jAY_L7eKmJ3WU@n=O1]P=L>6F[P:?c7hMV1fZlJ<PDF[LISZ
cH7JLS@CeiI6QZ^fKf6PhZD[TPY=NHGb81@SLm?7G/kQ=gb/Ldm1Dh_SiV[g2<4U
DgHlM7`OhCKa1XaDJW;i/RlZ=f189<[;:ZfnLaXG;alT`mECM[?8kBRN<fM7Si^Y
V/bdd5@:A:UBFVkAY/;dFJgBnOa[^PePB8nm<^dD5kMMDPlg=U]`6l_ijWhf[dH_
SUoH8`4D9DNfGDC<>hIdga/EKmkjANfh[c?5QNYF;FVm;5DnVeE>OC/0fJ]6Wm1W
BZ?>TdSeAHV`=Sj1?Pc/eNGa@`b:=OMgBfI6W8aZ2a`3[f]R^^VnYam7iFh:g^7`
WTjgXKHdVJ7<l_o@6K1T2k;on2Pfkn2l_?oFkV1gh3bU]QS:DB;kaP5bQ;O8NJPY
La<INodR[K3hN3SZ:jon:SL<`QlH0b0S/2Q^[m6;<ZEAMS]eOfAh63ih`6mYndc3
0gm9jf0^GaiMOW@]F;DZGEk<2=K9ZDY;__2@[[4L?JVUlnR^VAkDZTmDB]2fI/Rk
E@EKK:YVZ7YN3e3LZ/QmBVbHJ2Uk/]WhF1lL@;QV;kOGCAcBN2[1XAS0J^AWG34L
3SLJSGPcFLY0]a[el<<W6>GAJM[dEV_:N`A3F5kjYiCZaiVcNkUCnf7_>`GH;>Y^
EA:2P`O9d5B@mi7hino8=5a4m[XT9B4lC::VT^93n5fCE@TVADCO6O`fdRIgh]aT
GeY;Dh[agBG=g^jHKE2C^dfTh4h2UNaEBXfU0UQM/eeF26@EfMe^bo[l@[cm6DFQ
eg``cV=mHH[67LOdY9@i[LNY7?GZ`RHKFM]N0P6]ih3UJnR7^@2nYgZ^1G:41c5j
Ukd/7;BT/Vm]amoOW]NaUa`PgP;nU`oaOk43oko3W`km?m87R1<DS4C3WL58An;o
0F6KXJ0:IFiTLgAbIF5]2VE^I6mRJPXe<R0`86mRJPXa=C4`2VE^I6mRJPXe<b0`
86mRJPXf>34i2VE^I6mRJPXe=20`86mRJPXe=30:IFiTKf9Z2S4f830PKf9Z2S`l
82mDNG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;d51@D51Bb]3
CDEH<C0P;dI_KWA4IG=SLVU`M6mb83De830PDPX_AFiSKfAYKVLP?3`P;eAiL6DP
;dE^HfmTJFiW82m4JFIVIG9UKV=ULb1K83<c82mdJFaTIGMYI6DP;g1QLVE^K6EV
M69YIb0_L65bIFibJFMXM69YI`YM83hn82mDKeE^JF=_I6DP=CHP<21B82m6JG9c
M4=XHG8P<c<P;daQLgA3J65b83<e82mGJFAdJ7<PFb0e=CDP=3Dh83@e>21M2Shn
2VE^I6mRJPXe=R0`86mRJPXl?20_C6E^IgAX838d<20_AVU/M6Eb82m6K65dIDAU
HfmTIB0n?PYcM79UHFd:N05MT<mZa20@a^lnaAbgQdFCYCf9D7IIb:5oJ=X7<3X9
@Z=Rc25_gm5/]e3Q>g`cla/nQinkBnMM1_jNP^Ta`nRlCKR4=AV40BOWFM>2MBKO
G:fIFDO62Njg9N?LnC60U0b0Oa2bi;C1hMV60Am:kBeIC<i?L?PjmkGB[c5nhh`n
Pf1:PLFAe[gXn:YW15kAHfNYko9f9>Y_hW>;29B8R6J?I8;59FZ3BO/9VAA2bN]E
<OCfGn^d0l=hVf`K9H^4N7YDC;H]FI:PEnb9;6Vg]>fG:h_;0Nj1cIXBIJeGZ]lX
lIc7nb5SR2E>e@nHoWHO2VE^I7=dLVEQK@YUKVA_HVX:=CDP<21_HVX:?3`P;eAi
L6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_@D51@D5;:d==AEPa<20_AVaQ
Ig<P=20_AVm^M492KgPPFbde=B0]<STi<B0a=3Pe83P`<ed:;dUdHFaYHd5^IfaU
830P;d5cHfE^M20g=c8P;dAULf=UKW@P;C8i=S0P;d=QL4QUJFMXM20f>3HP;e=d
IFeF83@g82mHB6EYIfQd2SDa=20_DgAUKDPP=3LP;deQN5MYI7AX834e=30P;dI_
KWA6JFaU83Dg830PDR0n?PYUKVA_HVX:=CLP<21_HVX:?3`P;daUKVMdJ34P=CPP
<21B82m<IFiWM6Pb83Di830PDR0_C6E^IgAX<b0f<20`858P;daUKVMdJ20g<S<g
82m6JFadIG8P;dI/HGAUA6ESKfAU2Shn2W=dLVEQK@Yh0NegMESDGMLeSJAd:?43
Y7?XkUBjDaQV1QQR1XHQQnhFTE1Y144J2DE:@4A@491DDT99DDVYMhck^MoknKk_
N[jogn^M?iPiNjnccmk[[7F^2fh>Hc=Q=BSB6JJ=A:25@B9RlX26PIHeB0`@4i<@
4A<C9nGV=XNS?F5oaDVi;F4XGcPB8OoO41XX61R=SFV2dERP0A81G?Oc140B04QJ
7R@S;bH6R8^9bF5;o@8RDO:09]PO3PD<A83[B0C<UiAK0nTMQ8:k^Z6aioce4n23
l0<P>CTIXEoK0CD_60X>0B<00c3J3NJ5?A42mPC<T10h31gdSa9lRViX];NlZ6Q0
@808f<]G18UbENHG0P;PJ3O05>H;@oW3X<3?T@53/1O/clPRY=b0^A_LmgO23>V2
3P2SH00fh0V7`12nf2en22P<1F1?1lcdm04SKaSR=eSo=d08n4<>0181oJ_LWmdo
2l4A_cJ38A2TUcLH4@A7^08^L4lHH:B];h8>A0/1H0Cd9a3/jH_4]P?f1l<m`LiH
`:oF`H2fVPT0aY;dIciO20[^SOHElHEkoYaAm6LI;<eJ2:P6d//;QT3kT_jLDQ>>
PT7@B5B@j9o;mD0P0a2H_eH^L0CDiBLID3m_D@/4g<L?YZL9o<IP@jAoaeaQJ41:
C4iLAUXJP?T0/428VnS?0lb3_670cbCXIaPk@bS66nT=^637P8G2GF3H;e:<;mPO
1Z1AO[1@c7m?o7=52P81D3P43CS3G>48d[n[Hl<`Umm[k?fSh860WAQFX200:eGP
kel>F2U2T@S?X;oQ_jiHe5cW^ZjYXN0O0_iEBedM6@QPQ<DU0F5a>FTa02@Y9@W8
b8P3XOl/I0b6oaUCk>o:NPPG923g^el/DGoek?oK8@3O7`oa0on/IHS4BQL6l?f]
M7/a:C48mPoXoe__`<l]ocNIojcb7iGnkaeYngUjoZ:9kcLoodLNk0Gg3?Z3`4[G
3hfeP@4BJ`K4_d>]H3m]3?0I`:1`?jmocnZQ`EPkZ25L/I;n@bCLEa/N28<J`m4@
]mn:nDf`aDn_NL8A<6>T;ocWj`88Pk0_bJnKneL>jeN81oH5lLG:lUL:Q_G??mWF
@T2@d9m64iNB1/0X53R857_=f9DDP05Q7@V51OhB<R0ZPT2R/ND1k7RQP0/BAO[c
C/D0DFo/<h3`Q;VPWN6^?i>ohZ0olEn_eSlBF4f:X^6ND5P070[kQOmo=6B6aSX5
S8;nZl>O/d7lD=SCd;llP1gV[oF_E`862hA1B6LVTA256?O7<Ne7mFYG0hAGQiGN
LJmJgNDGa/bP>_anD19WlMOUABfP3]Bb1WZXIYNen?IEgk>OHCIKVhSSWmdaJC/9
>GFlKCZjfTHj?L;`lVgYYUYS7b/9Rk2ijU[8VDn8IJ@7OR]^egG^8QloFD[S4]ZS
P1LjPHemUAoNa4f^VZcEBMlP>jdL4djeB;6?;1oW;WK>Wf3R948;/ehBX=T=_3bn
Oo2>Y_3]1O_efh:TXE^Y4VDHfdGa]>>9h;UZLg7OilcGV6fIF?7gJMj<lV3D?fMO
Iic2E9C=?aSWB7?a_]1A/C/`SdAkn>GaBS4HTA/3X6m3MR:ejP?ZFE_ZB;7<8HXg
U/Q;^cX:T@nn1AA^G]f_eS20gR1V`HoS/KLaag3iEe=h3@3]A5YB</md`QJ:b@FS
9>cjbV;_bjA8m>Dcb??h6AHkZ:n@G8MATiD>Wo^Om?3AO4c0TkV>XdNYKBA:j67;
[h7gd2?bCW3E?@6I<V/ooh3k;bQBbVORSUai9Y>[;Digj0@eJjcDb_XF5lHKfKII
EoXWS?<35Ai`>j3bZEE;5g69;m8:ZH]eR;=Z5b>fEl=LOUbGS=VDWCk6n6MZ6nbE
78DOOGc2VA]FoHT`Hb?P_Woeaokan7=jD??VnH]=?A`LLZo[eQiGB3`8d^PVe_^T
@?BJ1JT9ld`_kEiK8KdmUfobKGmAX1l;R5YB]3Xc/YjU8ZUPl8j`^@o447eP22S^
WeYB_H<?bGW4ZdLo^YgiXh^V9>Q9I4<OokbCWmh3J[F/DF9Gi1HglChRNoDF5oLY
4knnLEf]>4?2DnMbabdVQab4YM3hSd=JU^P>Mk]aN]g7hhfF/@HIk/jbID=6hM=Q
j7eKmMGkO4NOhD]U;WW2kI7=M/HT>ZGlgA57BPB>Y5mB5h==Ac_GN0OIgMFD:Nfe
RBKgG^/57n[6?ZX?^YICLPe5B=idMDI4]27@ODQF8YN:N?o3cY9bM;3bUKF>bg:7
QZ=io/;__oToF>@o=CMoX2W0fZJW7e[Hh/=Bok7RPg?PU?;Q0J/OIFQ7NRg?^_c`
YY:W``CKe[eAY?bC9dga6jEJMi9[h1o:]ne^ZMg<OW]f@97@KiLSNWUEbgA8hMEG
doEDQDa:cYOBO7f?6VmLEM7P659FL7GSki`Pe`6gOR6A@iPlHYmk[QRUb[Rf6iO?
Al^^n1hg8CGgJXQP77oXQ?7;eo5dhSb?6Z1/fCiNT=<5[VDmB[O7;ImkEkD?H7XW
`PUVS@B/1C?T<Nb8UDm_@S1U4?H4Ub3oE4VafY>NC@MoXgRE[g?9]SA_4`L=^OAf
JWUakNEV0`I>NV>=Jo6mKgdo9gcV]=41[mTRh5/AOfe8b8`Kk59FlZd^AJeml;JM
b^g`hl6;d9c`Mc:67oSkQ=7ko:DgZkCdn6k>IQSHGEh0aSZNKYZkE=QeKWIMOAdl
]hhYVRE3DFU<R]MffGb7O=CX:ndW;>^[IZ_1>gII?F<lmWn=Z37OLCEGMifijO8/
aXR^e:ZJ;9JZDn;6W>^WA[SOk^OY>c3UZ`O7QZfajE=IAcCE3mT?OBY0dfHR[bM;
16neRke:35ML>RagJ7WSGe0kjDE/NkQCESA0WU_7OZ;DHFGYIW>Iao@LDl<Q7_iQ
]_dckjHQBYYeX>6FLfZAAjUS==?kAj?;UmK[caT:6Ilo^S:d]<WkG3F16OBBOTVR
6D>iJg1S;Sg2lN34LNJ53WS>_4/=gaUg<6U8c;I27K=BFT`1WEc]81:oOY1M^j9l
0/RH_[^D>7bSFRIURN3^e:gdBj?CS=gVE0Z_jSm_e@SJBJJ[OaO0HLWZ^^@S6JHP
DmBX2DSQaeZYh9TM]_5<BFAES<io]M=OgCj^>]RmbH]9>CGV]gcC55J/;Y@;4[=e
H3DoBIg@4:N3:BRY_Y>IAobXTbH=HBkLWf2K5M:RSRaZoQ4U>=S6GOOMTE:MH_RI
31loFMa9K23m3NUkVJLn?KdVIk^dWW?bS;DT3`NLO;K7Pkk02klk6SgX991IYo]X
L8>SBjZNcgN3bDEaD4_/DY]^`;c]Y[9[DoV;8EfR<PHC4;]Q/Qc7ZX8/VN[kQG_b
4Fn[NCJ4Ko5YAX^9?MV]f7Gad60UY[>;;:c=WPeTCYWSE@Z<jkH:eogfR0`NA^Y;
FIi4@gmF7A1oW9[jX=6X]2?2LZ<f8AJN>ghmCWnAjMd?kX`/I/a4d=aM?6dLiU=>
NM;JJI3Mk7W_Uoc;MQB8BMmHF<6BPk3VZTSf]k]i43B?HkI6gkF2iG`m1lgY^bn[
:WU;K/GL7_ibX:TCKdKd`^CJF8@gk]G:RIP^HVW5Rdm7mF74^ibJjef^4`DP^TD6
i3R1Z:3/mm[89NEIVob>:;`[eWV2]Fm7=^Y[3/IR>a<k^nEM6:^/Z@fjIkLXRj?h
J<[3d4AQPBT_?^m1:P@[WG@Q]eOljCSc14O`>MILUm?`FCfYV1Bh?Ch?]e9`AJGL
mmoR98Ujb_g1h54?PEZ6m6BL8BHlmQGg/bb7E2K=TlM>2V_:NY_]SF/?GZjj]W3T
5F^H`Cm?mmi5^Xcd^c8VNC;ibB<URX:bFBefidZVM^g1QH@<g@Z4Fkag5Q=MZUBG
L^oiCgn/CSZg?J]c9c=DOn`@GDJg:a;d5;i_9M5k@R:5BDQiMHdCQeKQj_ZDcJU3
EIYC4@LLm1Ecn[S1=ZHNLCWT>dieS:FIT7nMm6cOAi5n/=NeT6E^^QWUdK6?focV
hAYMWk;7?CPOg9IPYe]6?UHE<;FH4TZKU4iHDKc:9MTSNLTY9E3ciNh;G:BleRCj
0a_684JJBchn9jkf_T?0YoV2oE`=]LZ2;5igQf:UTi<KTPV4Nj`kFVZmBZD=`o:_
3Hc6`Bo712f]1nbF7cX;cK5jPFL4FY>H<XJTiG9/TnXM1T_KfQ>R@nZLf0KOZ]0a
9:?m_fYo;PVH7TJ9lklLHFE?I9/DGA5NaSObKi32kj?^EPd:Oi@L9@Lh?><J^L2M
6Weeo1dg<2`>Po>5PnCePn01AE^LOFBJ2=ZiGmgUfIEMTiK5/8;1WY9jk[5Zdh@@
Ng9en0d1@nkM/4eFbRZ<haR?ldb12dZAI@F55gG]:]S5=?e>oh/OSmnC9Q4E5gC9
0JATG>aYCe_gD2>NEY/A3>g?[<BH2LlD8^Y?2QYEM5<=6ImP5_^geo3M[QJne<^I
iO:4=ggi7=AhQg7Vd[D;5>f2HQ>J>CL9KXd;kRgJOT]795jXN=JHW@7[og0o:V8X
lIKNB^`XaJ?5:OZDU5D78]KgC?GM@_SJg`oUjgF;Yc<V?FdX];=ecL9gj>4/[fiO
BG[>;9nU@fNc_7LFlnbKCR=^l3I>8/K:5/L<I;ObXXG4V[>2>/KloB1ml`miJ=OC
1PiHZd51e=AfgF2M_cj1>MU3IYZ/;W_ZUHQdiR1AW?GIka^F?Y=8Zf1Kb<L`ZE2>
coO<6Ije=QXfTecBbZQ<Vb2cm;jG_SW/mGe?N8ETjGEAEWcZeAE6[ORVlI@J^O@9
QPHC/NDd=YY@8M4Bc/`6ZmTACnMfl]926QMCI]Wl@EUVba@ENW<3N`D;aniEoIc`
_RdbM`OTC:`[JlT;5=7>fc61dY2S[WIgT_^^VNBA2XE`@KhPUdGJ7CMKCAabW5eX
I6_f<k5Mc^fe=W:o1oU@XM^na^l[G?QMMeCSXo1dS6h4kfNAAZb/?FlU<B^i^I^i
?iHQa6hjhI:neG:^eF>OFg]A3<N]ioAoI97cFT5nmH^MbEOCMj]bdb`N>=3>^>>0
ieV33YoP0KBCc1mUF4367FL=G=2kQ]3gcJnOZeC;A3fXE`o9>Mg8oS8n41G@[^KW
mdXIHmjWjB3ck69cH1Nj]8FiLeacJHaif@Y=obgJ`9/f[PSn?Y:?]_Q@d5j8TL;K
eT7fBEM_BF]=0<CCDN_:e_CYljO34CYhG5N?YlKO=GCg]=1/e=aGL[2AXA78Bi]4
AI^L0aaF9[?_HU1mniD7[[R;D0<i]^O_45L4fX`O0dfM;6UhNH]9cP/B<EG[j/l2
2Bk3Z<P?E46VKTK^Q4Na39MRSnd?k`jY1d42:>l6<nAC_Qad1jQPcLg_g^U>ZJCg
[M<dTFAII5d:Xo=NOj<EaG;illY3NY5ZSo1n_C^eRa19ElG9mCK6U@oZ6ln>KCO]
^o3DjMVZHZGLX_9A;G6GVKDN5<G@@foBmPEDmRCQcL2KWgP19@[4nn;TC9`ZOA^T
3Tj>3@b?K04VHUUS=UckmN6mP;]io94/dG;LLTGDS=mcXC5Vd^7Sc=JY:Z5a:H;;
1OX3=QGGgmh<DPDM3gjVI0LfnM``5Xn_W8k07S=kEFd;JH]2Enjb9XfcL^[:G57Y
LBO?/`b=>/PF9egc93EZlWCVdkJA7M:Qo[7@/2eI;m970C>S_8Ccf:52/N5a1Yfc
:^K=@:TJ>jj8F@;5P8]b2_;iPOj3UlGB>J9cWkXbNo]XSGA[HFY;YO44oG_3G5Cb
kS^[Y4dbI6G?YI/_/mR/?1niJN[?RVYJEb5/HS@lV[@Lda^M2@He?`blVFn/]Shl
LK4@E[efE70SWig@3ieQMW7KbCIjDLODRLdlbeERBkMKLRUoRWLDM/>D`ZUb=]8S
Go19eCccdS`E]G_8DZ_<;7:aCMO@V<R79S6Mn[[[297TF?Sfn^83c35WbRLl`d]O
RNN^OgTo;K;nmC/Qo]kR2;/>d^hPR=JohKJ8G[iI^f1j_a`E_O^`AI<nE32QnHj;
GfKkjk8GHEhVa@d^K;fn>Ul=QYe7n3M<KLBGGRSG1XU34iD8WTH?<kMIG<kjBU0<
fmjL?_gFRR<KYbZP::3B_;;6/Gl[GF@[Z=31f2f=dG1bY6XDA?_69j;gba[:Q]Ie
ig6m@EZCJOm7dFA:VXe^dSe7jh7YhIFfcTfD7joJP[LOS5K`mADW6f9UWcS0jY^e
C[/dm4_2HJL]E@I5eeN6:TXHAMhZKOc5YJS<oJlol/aKSdX6][lha/Of^=m<5UhK
iKE3U2:2j8e/7lPK[Ib?ZeRTIEJ6UjMgBP@[J:?0BiED1>FQjJ:>5;W2Rb>JQKc8
aa`/AR/V_<V33O[31jYgbAm=Rg1H18il2k/<<gEG/U0J;]?dFF^hlG0QPjO0Cfkm
Q6389gMHDe5n0FR^BjINdWO^495XogXA7P=I>BOTOQoXD3FEZ41@Fm?m0YmlUk5S
5KcML]Ld::j@hX?]NoV9e5k?ffVM1cLSSa5C`EBD7:m5DJLF:@oa9Qk^B?;g^ATm
bC0P=X2n6:9ZGL/8?ilTg`A9kSN9FYlT?_45ec>9LNh@Z5E]ESOgkl=@miIJ<ScC
l=D=;bLEX@YUldOWjVdnQJ62i9;MT_]D=R1^<`GI73mRf26TM3H4We9RSE:X>Skl
P9CBk<n6nUc^U28/c<VfKoVAcOL/J8:3hMKI`i/OIcKanOC;FlQ0DQ8ck_ka`G]^
BF</4n]bjdlbJi?FLZk:C=;JkV_H713Q[ZHfA[Bn<NYN[9@GhWRBLFI15j]aCN2m
Vie>I0lg[VCZIj>h_Dh^`M:P>mWBW2?:YZK2e?9L0mKjg5df1O@Uj@>JRM2Z6R6k
NJ;Cj][JN>dBlhfRd/P4emOFT:RAQZh>nE9VY5aoO9HmIRNVI_NRgHgKGfjO5le0
?6O1YTiGeUAVdYO54oe3nl:kKkc/`kR@[5GbjVI>bl6VM^]KkL;8^gNN2i^DJUVe
SfQZ?@hNUO8]h18a9m84DIV:aL`UECO8WebK2aF<APV/eeQUQQOT7Q16c=MJ>7OU
fC]XEOSk4XOdZ^Qk81nGYQWEUXjO`o^eDa>C0[>6n6@CPd5;aoC@j=hO/P7492;i
EgJM8cScj[U_G;X9Uh[]UN_F23UdH;gnJ@F?DK;H6ngNUmAkFb?ckZ_hc<ST8M8G
=EO6MMQQWa=GACT1=X98[Vmd90^Z761j0oHhifmJ3F9OJkYclLJ8;ECZk84UIi_B
MafKlHMjdJENPcWk8SCmCX7<g`BWJJ?^R?_HbQ>h;cLlG4MK6C1ee=nXE7PYFoOb
XEXN^NlFSlnY?M:WhUVJYC^Q2L0=[iG`R<c0^HKHokk?a4_GZiBRaBG@BfYUJDWN
DJBgJ6`R^lTD/KMlQZll_QP>9in@I7;f8^VQ;_F2WhB_gQo/71DaMWY/9CHdbR_n
?Di/KG8FImSo9<1Ca06Fk7U_92YlVoEhS[F?XmHV9bLhMi;cmEVdmX:7jM2mUXWQ
EJ6JndhNBmc9MoGlW<6W2?]cdoOaOTa@iWU2RR5im:c:ToX]VhMVJCm>RTF][3dI
S=I_DMHjM6<Zg==9WcNhi6@U>2IjQfB^KRSI6^GflgdA[3acf]@U8GdVAA5f?fnD
;Eh6jWKY5EkGI9F3i@M@dlAhc5JNN0WeR2KO/9EM[bPMFXOD2/STJjKH2RhZ_754
D3NIn[VK^U;2UR>IEGT_CKllNL5Z2TbYGJi@6aE@8SJo0^UZo<bZUUfO>A^e=CB[
C`f9K=<2:bcGTb^RY/e^4U3N8gQ4>S/95W9ZC<M;O45m=dj^e7j[YJNBMRggbSQN
DF^bTWoh/?0ggWE=KBYGIbE?iULWARa[9063`@Zg56m/?kBnBCXBA_VAiiJ=k[5X
?`]K5LMid_U;?nfgFiG;?KSO;cl>]f<Oj^<Wdd]mZgi;64n=acT=XnkkG6BML7KN
:[jg1j>K?alT7TKE?[5CG_>fNeITl]Pk_K?U0_OP[NRM5cegaEWQS/8PSJlJgE^m
fU[9o_fQ`ld_`N6gDgJNB0mHdPa_790`O6jB2KE2EjfNUjO:N>dMc8AHJ2K=gh]l
>1H63o>]f]]YcTfD1C//>hDmTONh]Y/OgaJDgRj8S[N?HP0KPQ7Sg2@:1AXQLQ=[
^_Kj6_jOm3jWNLC]A8/4MVhU8AfH[U4J8PXe9[e2N?Ei?nWcnbCchZcRMgbJgh=@
5laNTC9YVb74HFAZM/MD1VV9KW:YSXK=5E8SJN9>KS3P`MB^PQJ;_S>egX]_BRi<
@1^03ceOTn5H@bj4MeBj8L`N=9A;a];gf/=UWMP_gT[2C72h2ehm?BiNLIXNJN__
/e@A<C?In[[K`Qi?Re>aUUV_3KV_j1ZgLGgRHhdU4n[Xe^RHPm_QnjD5m8:_/L@Q
dZWlk;;dPgV9FkS2ZiDM54N=k68Mdh?alc:BkO[W1Umb5YU10/X2TIXjcE8A^UCF
Hc`_OIoNIPYh9O3e::LhXnOeR/;ESAEO_YYD;V?eVDk03FV4iTjjOZ^]UjBGbFlD
ih1bGTCnm>]NM/:7j6R:2akHlZX_VfnME^W;E@W`Vbb1NnO66kWnV@9U7PjGY0i`
=4nTee9EZP?G91Ha7kROS=AYOJmXQU]N?2njL7oi[Z:^]CcCn44dVf6PgOd3/RlS
Sa1khMC6Dnm1[5aFa2?nIKUZ/_=Md/G@h3]?loFg_j9eMYbUS4oc0hA4lS]^LKVf
4EG5YYb?J<_??=o1giDlToNSEKLlE0Fc6:eVRIL5gdM`M9<iNKNiVPN0HgAVILhc
ii@XW=N3=gc7AdXkB[=]E:]BFd;aaI8`LZOZ>m;G1W?6baDiT]:fFiHGniDb5AJS
VLc28?W3AVX[LmH;=BLjA/no3]d=]B@XOjI4SN?Q[cbB[5`eb82@E6;P2ZU`>`/k
W/nBo6I:i:QD=kKjQX@M=G^AKOem?=Xag4FSg/IWjo47ZRRd3X^1HioIjY<FRASQ
8cjQmd<H:6Z1NYFeh=5@eU=5kD;gbo=7lY@jCZNR?DcLnj8@ebne_GKSVa;lhZBY
jfL<?l[DjSShYciM6F]`DKX/hT8lW4HWo6W2dBXb<mo`2fZiP8oZGNRMAQkhXOZ9
eVeK@5hYole`<7;@FkGagSTcOnDkRR2bdSKa^`AON3iJa/Oa5WH]]fL5aP_:c>K`
=EmMi;2LIMchTJV4TkM3?V[Jfa1dNb4SlGYD7OIO@GT@=259Io:iA0WmNWi`EnD[
jg]1ec<OBKRkTN>g1Y:X<hkVTkA_][P`T/jC354;7;oO_WmUDjOahHPoFInj5JD4
h@0k]75G_H58NFB/LWR]OSTAgIU<ieF>bmGO[dC^jZ4[F^`a[^6_7_9fR=elTIA@
9U1BD3D5DBhNg3G;[<[JOIJNi^ljLK0j6KYJ_OESoO]@XdZ;ZEjieI4/O8:fj`J>
>KGX21U:G>HA>8oW/T`MmAg]RIbYl7UFa35_e1T>_]^2[HIoT]GFP3ZIMXEVLgh>
`VRdZdTa9X?PBG2]_W1;LW]W:?PC_6@a94]J6Cb:8dW;HR>K9=;CLLAfBaMG0caa
nXIi9M=c=M[a/=5i/XVM8SKR4klNBm6HEW78XIib355ecbDnCM32:inhYfLI:Y;1
fk8>]=5nmnRBT5Jnh?Fl5fl<?cC]3J^8:QV29TaL>K?jCmjbRof73nUob8_m;n0g
@om3N81h`/0X==8;S?8PoBoj2dSe2VE^I7=dLVEQK@YUKVA_HVX:=CPP<21_HVX:
<C@f<@YUKVA_HVX:=CTP<21_HVX:=S8`<PYUKVA_HVX:=S0P<21_HVX:=C@`2VE^
I6mRJPXa=b0`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P;d9Q
LfE6Kfid82m1@D51@D`[@de=BCLP;dI_KWA4IG=SLVU`M6mb83Ha830PDPX_AFiS
KfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0a<3LP;daQLgA3J65b
834`=b0_EfUTM6Qc85/P=S0g85dP?Sh:IFiTKf9Z2SHa830PKf9Z2S`l82mDNG1U
82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d51@D51C2]3CDe9=b0_AVaQIg<P
<c8P;dI_KWA2@Vmh85/]<c8P;C8h<B0a<S0b83Lh<Ed:;dUdHFaYHd5^IfaU82da
=20_@G=SIFid83Le<20_A6EcHfE^M20]<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]
ER0h<B0_F4QUJFMXM0Xe<30P;e=dIFe883<b82m=HGQGJFAdJ20a<S<d82m6Kfid
AVU/IB0f<R0`858P?Sh:IFiTKf9Z2SHb830PKf9Z2S`l82m<IFiWM6Pa83Hc830P
DR0_C6E^IgAX<R0f=20`858P;daUKVMdJ3<P=SDP<21B82m<IFiWM6PP=c4`=B0_
AVU/M6Eb82m6K65dIDAUHfmTI@Xn?PYcM79UHFd:N07]M7EHdggO=ZGP9:AKAXb>
SBiYD;Y;4AQS`61/a6P@@AYY:@4AY3/U9:BT@A1YAI6@TQAYWZ7GOMg?OKo_Nmc_
gloaK<NaoKjO>;nO><lOR5G?D43A5Vd3Ed>S<08@@K0dD5UKFed220J;28;1`P0@
b0R1@L;o<P=09W0gM`@J9OgO0YCMh50<eZH2aF3S]=4XX8H74PPA0D;4YB4BdV0`
D1P<U/8Ro@i4^dT3EJ2N25^P]R1@0hf2^`=0bVPG7cN4_@<6Nldo7X7L<1hPA4Y:
P_mg>U3A6Nj6P45A@6dXaP7^S;dA1TD23M4`11cSlbl@g;8>68b;]92@UiNG8=CI
GA3]IRo7``od@V0LP0I`MkRK9m`FN=D`D0OZ3?oC/20013Ab@;So/A^RkC1ND3Lh
46]08V1`U3/f``=U2gL3HRl76ZY[0GEMh:Po`EYo0_R1Old62164o0ggEoHE40;e
>aT:Pj6MGJ0X7`C:7VR7@<:1^VYJPQQ_33l@R[:m2X@RgM7HLZ2ND0@BJX<=n5di
5:RVZ0n4HVOdEg_^<3N42lIMd1f1_6YAj0X6>fEEU:dbf]TIS/:h0jjJE46h`F4H
]9^?d9o=>Z7@GRRo_`if29B]gMDTK3eLQ8aA25L?^;X:l4l8ePChYldNSP6:PBDU
A2B5PG1G8=`KiR1d1FoTh`87GSTQEfI/1`5n;VPGX1ff2GP0`Pj>o@?h^D<mhD2<
V`Ll`>no>oke1810P;H860IX0kM7X03oA<NJhGIoc]SU^b6lP@o0F792P>2[kmm?
3k4l]4FST3ko3?nmGb4MaO]6VZIlOm[o6dY92Nd=m1>000F4aL1024@20YC0?PCl
:hXN5?5GSn1o`ZZSk=102=I`EBefC?nXf?>?>83LOjV71oR_H3YX;6_Q@>ioT]`2
;0J6HGlPommD1ejUo=lHOXGbWdSnk`FYNB2A_fO4oG/hohLKjXa0n_`EP2F]1`H[
06ddEPJXO`leQEoY5lR]3KM5N3So^eLM0lD:@A5USbFc04AD42cjIiP8McF4=maF
3h61>ObQc1nklIGDT0PDG0o]S[Qj]f2c/>nAgk_kfhNE:l`9noi`ao;bS`_ZSYDZ
i_LJ[d;QF3Wmj`9DDC2dkIG^Q<G4PE0g=jP?0;]jk4T<j0O12]@Fk_fKfD0Q@A@J
PlD0HW/>0=ZQg@1GJhJ09H12CULf`?l3ea23E@3DcOK_RjkZP7Vh^F7[n/dFK4go
>?oF?Qc^3HL1IRKA<9T@aiZ@UZ<ZADH_PNDAfF_KJDMV`P8SNII4V1kELJ^_RHII
VK>J9FXcgA0eBlMf7BGGXaNOYoKmUVYIjWa43`EHe;kK/mS4CehNhThTnOeRHY/T
JlC9<DeA^ReMj=J3XlLLON_]3GUKnai349ToEdgGM98G9eFAVXA6J8]>fm^ZXT`]
6RHYTle50dbCCIoA/]P17EOfXW?LTfm?;B9CMIjcJLZf7@<B_BY_ONTMj9/WkfK^
R0kBl0aNg^48`i2[b_@aZHPBEY[<ii:NIAMjKSbWl;>iBjUdSnO1>4mBDOabAXoY
1T5PN>F0ld[<R/L[VLk7SQ/UIiV:Wd;ZV<G9G3:]mHON;OnX[Mh?V]LhH;TLX<<?
^]hBEb6bXo3RmVKNg[dF<5<U/[^D56Rlb7C7l0@5TCihOV>:aMMH>9JeK6ZP4[0l
e<CLRi^oBBhn_lfiILIZnna1bJ?X;_^TCeGSaoUAZOHKmbn<K6WUj`9hjB:EcY`n
5?F1i1j?:@o2@XL48QAc]KFWVo<T[e_5D3D9BDWYGL/bJ62iRMbeNeD]L63k<9Sd
A]Wi@[VZL@oSNKOE6>dS^dl/FA^l9hjoZ<Z?4dQNASjbK^IfBW1Gn<i=m3cNo=k[
klGe4FenJlEbKmdWYX_b/ZEZ?olJCMGWNPKZc;=lNW>d^3jBZiaR6MoeQA7eS@V]
WdX9X=0Z`PS4[RVBN[]EQ_mMWYI/]ihET6KR3UWDkLZ`hN<GH2U4^7m?lOL><`TF
?H<lJJh?gIBKe;8;WI69Me;JBME/MTVoUXUV4fGXm?ZYWn;0P2H?J0In65P@Rm:J
?je@WhoVZjKb9eT0LT>DX_D=>=5USB61]VDU5^U?jQOlE1[MOH6h[g99?/=bKa3o
e;5[eLWMJn7>2ghe:4FdPWo6Hf?ZbnInMWmOZ[9?8YkcUckQJfX6C[b;UE5?YZ<c
8J/THCboDbJAfLO5Fh>O6R;3b0Fi^Z`CdI;Q`bA?]]X_;GQTMkmBA?VGR>bY44R;
;YZLEWEiLLbiI^UU^l<J>]OF//8;/d6ZAJGfC;[n?gb5gChajdl^OE3ZPYgHYhgO
NI5hBJo`cH8Re]hBN3W2Y2ZjSg=GRVi5n?T/kP:[hXOI`cZhNPZ>Q36^UiP3db2O
/KG>0/=YlFjlk6eG_nVUMlN?m`YSPkJ4DR:H::P9hT>XTSE?ccLT^gd6eZOII]lI
iecLh<_XCIjE;Vl=2Lam@2F?LdJNjMo_;2>kX2dd>fT?CMSL9T4kI0;BYDdmQn[j
imT^bf[8N1cCL/KeFmIRcXXW_>ZOik32Vb:SIFX9YmGdZ<C_eFPCaSSO_Fmf:JG_
RFO[N[4ZXObPF;@_lhGY@kILVbA8E2I<iba:oE`89?3S1M<2cZTLJFeC1^OPhN^F
i/`7`dVWn5Z5AoQei/?mKeWKbK@4fdQE_l:]LYEOm;W1m]GII]W5G91Q7:@]BagQ
k:IWGCCQ6nL7DcdE^BJlU0bIUP;gkcTlS3lnSm3^/QgU[?:b@cmIZ[mOJnFMoUXg
]ok3dEfdBM9G469:d]Oj1IE/KeQ;6:GQ5m[N7Cm^ae51C@?cYcoKcjSI?L9n93Me
OW]FT8Xb6?ThnBbRF`_nfW^SoN=ZmPEAB<h]DaK6EV6McY_cSLhdUd2oaBOV`Vk[
@biZQVl[k@Z9lGkUCW2C5UHFRMV8Q/X8=`M`k3;AdWFB0o2EZEeYZ2doF>=l_6IB
ifdU<1m</93ZH]4cVglI4g/BnWk7C[c_Xe<S0MT7eNXHdjnc6gR5cI0Akld3e34Z
OAOO[?NEHbBiO1E<JJk/jl^dWlgKn7@kXSYN/G@]GbD`XP;Ncg@eo@DI>SG^YH:6
dlD57Gn5gT<@U9c_i<PQkGm`G/ahEAE/AhA>n8N9:I/bl^@nC@g>3c[IRaRN4Tog
33RP:Q0EEXZ@8lG[:AXOfWL]0ndnnRIKG^hm;6XmX8S^6/U1E[HW6dc[G9o:XZGo
G]mekib?YP<TD90DU_[Vd2A[g8dd^SS7U=NF05F<bOaHoWF5PDk5<ACbQAToXgG3
kH9^[^P>RZBj?1geGY2lF;^i1ILX^I8SE/<`_CQNab7gjeTUbC_KVMkWN:V7OFK:
o95279Aa;2`kCWB]a:=BJV8SgB16aNFgGh8oQkL7BQ@fmgnIJ:Qf8EeFb?UJ6Xji
_<Tg4E/H6eWjZ7fOm9^U:<TKO]Zd4KH@mS@DJgg[coa18eOe=VD>gVY9DXUc]b>F
`BJ61QYa^U2C?8G60>dcIk3/1_>j;U0C_/aER2P?R=iVd60FdM==dGfQ98:VcWZg
KV[SN/TWA^[m2Lo7V6K6GDjAJT5G4<oVMF>T4Z^]=WEGZjKV57h>Jig1i;55kRf1
@jT=VP`Ii]1Rg5im09UGDg245/RaD_J[7Ojh<hJ1?fe:QVU7:ES_cT31gJ49DDG`
Io984OGkjLJDn1n?i3O_c]_BN^;?L[mU/YU`2gmLLe9W6D<I9GGD20oFg^B9H;oh
4UM>dKTd/KO>En[/_R9M/Q:21gi^K4b;gmXKbRCHU1SU?jMXfHbR2LDE@mDV37Jk
Qmb3;YRoR`MhPmMT2DHellI3NcHi=G5@U8=F3@?WELFc/D/]]<7<W@eg][ZMFGAV
3</9YA]=[lUfCDQ7TDVSCa8QebFS9[GCGYhR^9AnR[B:HmkTA7n`o]9`i/@[KfUX
LjLA;i4VMc7o>cUSoY/;9ghNbE`:UPnm0n?4ZgENE/X=enQehZC7El`OAH9/PCQL
BXMTQkO2IYLc:B6eClBgmb^>Y8H<ZSk8Ifinm7Ce^4WU[mP`eNCKg:^cXU959DK=
J4UEM7Xh[=hDS7OgiO?EFGPo7E5GgILWeRVEDfVSM5W_49MA`M;ic0N]LkkRn55R
kLmFWQHC3INlKi3Mag<RbIhb8>_KTMijTo@MZ^5hYb5d96]JVMaiS=4fHnRN7]74
JfOHT`:CGnOjggJ3IA2h9@P7oVjgFiS<U[T5FB=9W[GQU5;LbT=g^ILSBAf7AHmP
C=5;6n3kVm?/KfcBXdmLZ]gXkDE276o[Y=kV2Z:BKIM9<LZJGNa>HWcb@V3<[01c
7SRYa_Xd]0eW5R1oHc3gPC3;^`0n0KfK;:LoecJeiZCDEVjo`end<oTDnb^_COAM
oihXd2b`?Kj:YoKm;QnQ_@31h0cMh4`eKjCce`3^A6?Bn>]]XnKM2LJFhoeb0;jg
nAZgeFbCj4I1KKEAYLa3Zm9gn[kKZfY7;n5DNecZ9kZH1=6hL4XlT7:M8mM7Zolh
?j/gBB68daIn2>f>>`IfL>>`U9mmOGc^Gfdg8kBX5^MFLTcdS<c0a?</`O9PWf2W
hPK^hI1oMk70<iMYkk]Kim_hYF@aFHB1lUb4Zm7fkKkC=<RJXZC`XieeoYO;S2>e
k8d5ci/DGb^[UJNWV3^o2;Fl^JW`E92bH=Ym/SUnFhkAS_DQdoBD1_W;l@o:]njN
EgW@=Jmme:N97OMASV^Y<7FOXOU6dUFeb1UI4jA^a4R^=_aHHj/=?[Q?mSf6Dj06
cV7bL]@9A5]cXg^NIR_54lUnb2FnVg4c^UKb:2VJi=i2Vf;`]4C6ZhMER:T8LQ6h
>M6/mn3@dW:4T0nmgL<M`;[L4Jj[iK9ehUk@BDdW3_W:8jkJ[01ljgfA2h:>]Kd9
kYDUB>WT7<^ScSGO2@=7AJlSS`ZX93]6Ij3:=FOkfQQYHG0NabgLclU?Z18<MC?O
je;W[R/TU;M7ekmQG?8QIoJ3K:WeU0hAYW@mhHVbE=<<NQbP8GSdGX5i@=BGK64F
d_K/VhX81ihC?Gl@N:N0^R>SGQdj:DV@DdXOMEc9a9@@iZ;gBMn]G[TCDIKN=ngd
d5GY4@]WoQ>ZR8[c5ll/6_B<C2d2^9[5B=n]g`;fcRYWnfK5`FFg^I/nDKnma^C^
U9_g7Ke;F2O56W8d;DoU7C:F^ZQJojcnE_V3M]b^aL@GQhdJLYaOf2:EPWM_d1W2
WTm57M3O7PP855<9FWIF<DiYLIQHd`b4J?<h_M^I9^;A>b@22@PQbOda6mLJdbiP
[JNdPDUOSHR]7=h^>5CSk/HhkJF6]kO<9c2o3^mG[Zm60Pnn@144W4iLh=K]]?[D
CN:hkBY?l`RdTaCW`;C8HBeEQIS`]5V_Y=_IL>3J@o5E2:lZ;Eh:oZ]`<jL@hXBi
G]_[eP;^Y]oZ4ZcG22c6XkWNGJ`=K[Fb;Z[EOAa;]j^FE6ZL]9/9kIh_i>K1ZJe<
Im>?n@:b6E>Pjg7UBkCDJa1GO;oT`E;B7O2584A?nRhg`CG79k?gN3D2X6cF1[<C
E]We6=;nW^Jk>0M<V@E46gkJ2i8/:[`e1_a7Bb21dX/:LX?9ci>1EZ>iN[hmnT=>
b`/4[]LW]7U<<9;0=/]EV_EO93DFB<fhk1RllV2<1?_3YHgL4PY_WFA54aDmAdbh
O[eREAbidHcT17@Wh_T84DV94YgZI5?X/QF/hYY1k:d<HDlMRWM8]LlIaRaLSD/n
oR/3ZSR_3RUWA1S?V:_=eM0_[C/O^[P3XTPRTd4]1og;_W<Z96gR^>5i7l[jdcJo
?;^?mmK2[jIi@dG0AKMO=WJ/>CCdDd3jNdfVbcimCV?R_:Fn?Y[[@/A=7fEllY9O
WGN?`AUleKCBO43?3UJOJVdOfeOXc6JmbJLmAEfSXbHXJ=FT>fAOKb/m?YRdJYNV
S22mJeW=LfgAT9a2/ZmUh3ikLIfR0doe^Ra3QLDTKCCmR/D[c/CI54??i/<;4:=V
Z_ije28GL>EEH3GQ>H>XE0a7jlLHjW]4:_ePLal77^j1EIWM1c8YAFU=EF=W4nB[
?_bZGgJ?_g`d>NeigjLA64Tjo:]WWo1TBEMPWPo1RKb>^Hg0a75<ehaLQ=iPY<^Q
VN2?25SI[I7mL_9PM8W3QkTgNkJH;iZ7>o6J]b]HlnMBd5[gnOcHE2^V??8U9R<Y
_Z25kIH@9TA8>bRYO99Rd>_=k<mS0;bOFH;?UX39U>EAkTlKK_7AgPSi6ISER6?^
2N3QG:_9AhLk0[W1g6MF_IHUCeVT[Of6i@/^UMZ=C`VW23UcVW6_;llO74iLg9RA
^]O]JRblMbb`QP=9QADlK[7MDGUm<hmNNOV]`I6HYnJ:jPW2i3?[BN?ZLE=M]Ha[
<UWRKC:R5DclVBi8`]@gJCmebo5AMNNf/KfiJd_8l]IZG:aQ1e=:gL:>jC2E[=g7
EHA^bm2FG;jIIZcF]S1KSiaD9DMT5[?dYiebVFn1em>1e_5>05Da4[FZ3U`V>RE7
I0Ji_d[@e8U/RDMMVnH/hcKm9]^M<ea9BCi14M[c=lfFdnB26j;_Om5JIm:_?5?f
CG`d5[UhWB5ZhZQ/CZ@CghnSWm:hnM5YDCYRnJ>P:?]`f7K_b6_>>`c>lCM6SFYn
cO5OFmei>WIW^;>Xm3V5LQJ=INjR8lWYbQNeAO^JgDHolh5SI3eldU?8Jl6U9lc_
ilk8Q_GXVh0g6FVR8_D/JQdeGB;L4`Cl/?dTAWFfTE;ik5MgX3/:lf5e]^l6E9T2
<V;d8_Ei3GPiYRIPIFLM/c<Ti9gZhM?40_7M6Hngm_G6Q]R^HMPjI:NbTcFJO99G
g`UJJZL1SZgW:PlV5>8nlb5/lVXIG=m4fcWiH;@Z=VgLcJ[9L/2QEWWgZ7Okn69_
am<AYaLeT?F2Z;FR?o^Og7I5N^EWQeg:d>ai2?23Q]mWGj=1<[;YXgV2n>/>gk:F
UNGoN8FC>GN3W?Slg_?H`JImONUGoBnHZHRoPbMo=:QlQR`^JT[g4?;M>N<nV8iH
3c7kMH^T]:iJi=^dP0E2S0eID=D=WLYoR^3beNk<T=lR>WKZ/@2kJe?h<j>lXVL6
9eCUiHoZ9OgR<WPoQGI5VI7DI1E@YCiKHH04lbmXM>hEAnRN6=BEkLLdi;NDP@_8
gd__<I7BkDVC][d4F^N]GGO4=A7iU_?Jg7VGgH>m:D[;N[i15kM@/DC^02h=H1iF
M;[D6A2UgGYM[3=</d?Gk0CCMCejbQHE;<UHb<VS?[^NZ91Hm_9Y?/2IndkA0e5A
ehI0eo^g?@JF`GYF@PTcQA_b/f`NBDeKXJmKlf@DW]H1:dLnCZmTAjE4/]V8Ln_4
GPKHVW0R3QVo<X1h@F:UE:oh1IMG0j>;1TdBdGJ7XC11VKb>mclJXfhb@Hn5XR]M
@7f[PLRRUiMc=gPmf>RdQab>aM?hUlh:62>Ya7/nin_;>MXM690GoV@`j_RQ]K[E
DcQ;FTLihDOTC/[BPeOX68O3gK5BG9Y4neXH];H=kPTFY4n`A]Ojj@@Cl1cB`gLl
k2UOOjN9Be;RFZ@m/F4=hI5=2@UWENSSU@:Ni<g`Y`;81<A>I0T[oD9lgMhV[e[A
QG1cmSWP?_HJQUbCoFZ_>?nS]kaoC_:=UHU4DQW=09agWOePmiONST^iSL2m9:^W
@MikPgE]5eBB`A4ko>`I5W]g:hJV8F:0l>Gi>n`2Y:/E`Edl`S=g^jn]=I9HX20Z
Cekm6YJeV_=UR80e^2o6QBLo_n1QbaX[Z9JAXEhnY4cb5kTXd@/AM7aL]o8;h_OS
C?d5T?``eXFM:HT<9XO@Vm<U<=M:8KMdZH5Gi9EMGeGb7ZmCl>4G7L5QinE]dC<G
_U6bV9ENdOMhi=1WdGkJB:kdh8SSj45i2XEITYl:I0e3_B>_FN5i3Z`Nm;_8WFXN
MobLVGjaAQg>eRl:lU?Nl<?K]nlYdJ=[@Tc:D1SUJ;=IbN89g]<aET^KCP[O7HgX
kXi8WPO[Y6_a2B6K:;kY3fjF^kJIDDd1J[Hc_0k6QRe==kbjcgI:m5DNdVEd?E:@
O<CmS>gRo_RiLAJeF<McCCKLLC4EXh]m028ecH?1SCD<ZLK_^2=K6FQ6YfoW[Ob]
9MU<n^In9^P3lW5boa_G`LJIRk5=E<j]903SNU]S>gA?e[Jmfg9ddiF3T9j/^M61
oT5?K5ZJA;8od@T>CF</b3cgnlcS[oTK?/Ck^VNmSddXlDKfPVg6Bb5K<oP?Y@9N
WHIOf`fl6BIlB3=A6VnTB5Wn:[mUI>2Hn7Hf0LYGGR^5D5l^S?SnThRgQ]Y[Rng@
7dO7TSe<?Fa>jOK:FQ=aP0oCYfa5XdT_hfj?8ZWH<mMc2JEXTY@NJc^fVPFm3E`G
6BnO[NXkg42YdSL7FQ]]^1LmZ7m=>CbKoIj9Z4JWL^5S:]aaDE3Unb25Ab79CF5M
oI0A:7gfPB?<<<fF_JS^6?gPhAIKali6@69mD5O2=NV=d6gN;AZZNQl`bDIk`8nd
SJg[5lDZ3oVaVBgO_ZAJZTY_JC^K6DX`mN;P67=F<54^?bk<`=lD[gMH>^ZdNa8O
NMc:X>3LDn/1Oe3EAAX92A@dZkAOSU3HNKWj_LQ9omjh3ZE9bjKnBO]CZ=60SBC^
/WIS^DJ02k=;H>n]=a]lO4ci]8Pe`jEf@lLC1JW9M8]?mUCk4W>Y6Q4Wfg:C]<oU
6?72kY>L3T9Eh]>fYj_[9f8EO:L9<U`WQ=m?7eLoCFVOB9Gb<oWUe25/;G0hD>_B
Rc7]nf`>mCk<BW51eRn<L^QagFb`b[9SH`J<S?oLDFjj?UI>0`Y=Z[UcEWLaBQnE
gaUcXc?TBlZ/aZF[HF7mQ4[TP6]=C8c>FnlVOi4HWNYD4PIREbOSidU7aKBO2Plo
6knPW;c[U]nNAA2=Dc_@=]kL<SiTnBgVAeXeJKFN=P87Wh9YPmNiYgo9hFNlc>W9
@O6Qo;;`[bNdKb/nie>OfTTCh30[Pd0fRY2f/]^K6==;HUZ09P/oCXm4HCK[OIJ6
8Oa]EIJ0V^>K8PYXdQD4G@NCM>kLVQbJe?Ee0[`^[e5?WgLJT??J/J9=<AIl:[<>
YCPHU>5n?kiVbQf?mTbEe?C3hCI96^lom01ih]SeX><DZ_0W4_bQGiOOVO3]oKCn
<L`Pk80Gm8CJn0NdB2RBUDk1I3lU/0dg@I<k`EM4P6:Aaj7XW=hE:H5/6C=/IcTE
[j_]/QLF5^;KNCCD_55oG<NM/g`giJ22N5hU[0^?<>InV7>cDOCk0oJi9E8H^jbd
oECI8lg1;VD<K^_;eX70l?LNjfERN7VOZkRX5VMhL/W8biS>W51S1T2bGEX0Jk]1
AeEo165@C_:A[MNd]<HB^0jT/dcgU1JC[6HUocfACCBHVjV^PkGh@FGom_?ieJk7
HmDJ=e?28S>3_NhGn3BAF8<oKHWL`RSQTb__UG9`mooB67[kT:ifClCdQBL11OPo
O03o`@ongh0o4oXO<PLH4Pie`j2MXFi>P?l2:Y4@A`YUKVAcM79UHFd:IFiTKf9Z
2SHc830PKf9Z2S4d<CH:IFiTKf9Z2SHd830PKf9Z2SH`>C<:IFiTKf9Z2SHe830P
Kf9Z2SDd<0YUKVA_HVX:<CTP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP
;eAiL6Da82m2HG=UAVm^M20_@D51@D5>:d==DeTg82m6KfidA6EcHg9YL7A_LR0f
=R0`858:;dE^HfmTJFiW83`l82mDNG1U82m5KV=_I6U^Ib0_A6UVIVEbIFiSIG<P
Fb0c<b0_KGE/M6U`K7TPGB0n?R0_E6mEKVUSKfAU83Hg830PDPX_AVUbLgA3J65b
83<c82m<HG=d@fQQLR0c<b0_EfUTM6Qc85/P>3Tb85dP?Sh:IFiTKf9Z2SHg830P
Kf9Z2S`l82m<IFiWM6PP<S8c82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQ
K@Yh0Ef@`Fk38114kgc57]=3Q1fY=hADYH[T@i^XKSl0`mY2ZQNdaPOoOH6hZMC3
7YRI1l?:LoOJTDlPKaa/S`U6Chia2B]KQ04WCj8mPO<fkJNZfMU48C?LKd_2^J<a
P582@7iTI4Vl`N75Q@6ORWIUQnaYP/?G^Jm:_lKhSC=BPTIX3@k7O=fKRNmVAY0E
?GH^nci]adcm9CjgR90KIJ:mEk;1hA:=ACHdXE1=XmGUXPFBnfO]`33^bE>[eGg`
^NIoWH:F;chZfIDi]jUkZ4E;0DohF5D</CaHi`Molg1=2VE^I7=dLVEQK@YUKVA_
HVX:=SHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_
@D51@D5>:d==DeTg82m6K65WLb0d82m6Kfid@T9_N21K;C@f82di>38P<C8h<R0h
<C=M2Rm9M65/JF=1KVM/IB0]<C@P;d5cHfE^M20g>38P;dAULf=UKW@P;CTe<B0_
@f5`B6EYIfQd83Hi=B0_DgAUKEHP=3TP;eQ8IFUWJ7@:=C8a82mCM6E]B20d>B0_
CF5hEfUTM6PP<C<b>20_AVm^M4IYK6DP=SPP<21B83hn2VE^I6mRJPXf>20`86mR
JPXl?20_C6E^IgAX<B0f>B0`858P;daUKVMdJ38P=c0P<21B82m<IFiWM6Pc83La
830PDR0_C6E^IgAX83Lb=3HP;dIYK7AULR0_AVaQM6E4IF=_I6D:?Sh:LgAbIF5]
2WP1kGAeF5C_fRkM:=faD41261Y4@[XKJL5Q66286AR6kVh4U99BB@DT1A6TBkX4
Y4^j1A4Dn0KmkMonmSkWG?_loEgOc7F]]MhWk_MiW_NnG`hfG@<n>A^4=E@I0DOa
2O8;B08:FPJVhX20P32oP80@4@N78@cU1?g;C<AQ14Fj`A1`bOlFX824PU5XVb8H
QHkC@/01MGLW@50H41BC51BG5100Q0@4kZ6AOPLRT9:08]P3IP=Xl@?Z23SDSHQ3
0N7RSHCIfJ?@focS4n22L0>2mnj9gofM3/Pi@i4`21P>J85AmU1Wm8h@/1=PP830
X2S_Oh7PT[97XE`T@B1?Cdmn/;<K?`9Y9l=m5o24XN`1OJPK5>T1]@6^6`Jd`Lk@
?`gc4g40Q_H`]cmf0h@]bQ><Q09XPa<<0XFkXC?LhCI@983N731@d`AdG:3`?l6J
O`;^0Wo=1Q3T5o`KkZo/Jb0Ho7Lb6091>;^0hMh`^1eP2g>20S[:V_`X;mAM00bg
^@h4>kTQd>F0?L0`9k0e>^1giF10FDh?0:=Wm5MkKQ0Tc0GUa^l6LkY^4G@=Pijb
4]a60N7/38FSg8R^VeB48J4@50;Y3OYc/Xi`Q2OLmjn5;@a^Hg/m2A]g5m13><cE
7JZV2?`9@I^8oVVcPj80DH5kHV8R4P3D5H1j@Na1eo26gRi@h=XYN6e6Mn3_jh9`
0FcACD3mHKI@m8_8e`g/0@E@B7NX_nmoMoc[RTQ@4;21@E20=M@>1ROj9c[J3;Gm
/dHO?Q;V1IP;X<TY20QLooonNXCVX@d2k^Cmco3Oi`^Bdc?FeC;SoM?nge3blPP_
`9M?D1CP^bLZ20P:XAoR4T:0oko2j89QOcDYl4mL=KP]0[SgYe[dV?iA/LLOL@1L
OjV76oQG;6d4V[E@P>^O9;L@41F0X1oXoOloZ@iLYocO67j=lYm8o^l5:K/k>OfN
4MO_hO`OK[0cc<Wk[`0dJMeAJ05X8M0bP?mkZ37dF[l0UaKD1^K^o>mN=A@H;@@i
^1fJc7b28_`28WmV2G=CQWU1KGAQ:8Sm7l[l/CnlUYXC30kEAKS1[^lFM1Kj7_Um
MWokd7:5>:;_3cLd;gnkX6Sio>_0UN0@Q<fecXA4a@0`4PWf9Q904eE8E1C`5D@;
dPKZmI_908POST2Qh@5dSoj0;@99M7f/hQ80B?_Jm7/U182LgIe@<1Ld`ji]ohn]
351X4H2A=Wo_OEdea1f9A2_b=kgAIOiSoE_nD:PG54;dI@81^AoVD1GFn:=2S]6C
kn/0g/9BDgBRJFND:8YclXF__BKnLiEAEoW7=VEdOFVjDjlSARKl67WfOPajFKAV
1LnWZ^JR<9@jEn@?n5in>__FJPMU/D4`f0f9YdF_T>lWjC7OO6b>HgkWZO74[g3a
=^7e]f_i5de^jfKg]P5WX?0k6E/Z8bYN;ZMY6b_FU8em2ME[JT6F@84dCgLgE7/h
M84E2d/hUFn<XcocGS5?b>RMVn_9j^Y<4cijYM5N;UHF@DU?iJ?>U]>Gg4e?WIBU
G^N6`BT_nUgQMD[R;OX2i`S>NFcWZW519RKfQ0ij0FNPR<VQC`hFQIV<e;VY?UCC
d3SB;lCI8lGfblLKk`F7m<2=AZAQRPhH2m`S3R_SPVaj5oDV=Jde7DJ[e7aMV4ca
60cJ1Y^bIlLHM1o@mNffLBWTcY_4^QjXg]3F>HmIG6o=B7AYT8H=?V;ENb^Z>68f
KC2SFDGRYbLf1hg;ofcoKLe2POh91@FM`RfW@i>ebNLZQm_[V<4ClUh0nC=lYVgS
C=cb>aQ:jnI;FUKWZUY7DGg]HZmi8IA;e]<^>@]Ve[E:`nC=PMVhngfFR5VAeI[=
`MhG974Z5@J;0[<FUiJPfFo3AlZ<3:ld/`8@8?b8nd:<T0lbDN;lJk_beTgjLERE
__=Og`@YHEHA6e1el=OLXlD9Y>RM0lGSNkhoHXaB6I5R^5fkV@<b7l/@VFXXL_3i
j>>j><9bUdH=;jFP]RmT>Xo6Ij_LJnVB4=<jWNnW]^XC2]ZW=;gk5>0RFG85WX9H
/[U0S5lCaC2/VXVD^iMg]R[Ldhlb[fB;^;Kc_2TXTmiG;hbMPMQMM/:cgCYWTD=A
[0H:I`S>mmASG@<ElVIm;5d9N36;jXd[S4H59cNiECmEocQa1JL`Y/^fH;OMWbAT
CDP/M7R?EOFZS4dR>X>l[Nh>U`mBAP0E`13i04]NO?@RYjJ/DJJR5hEKL_2fclA3
NZ8Q^ao5T`hQZ>]P8Co/GUk2ZfVjO6EoMj4/?6?8>jV;hjKeZk=jcjDO`mJ@8:50
8SWDXFSNeeEGim/jT^X>N7?9fI4MT1>chL70f^USMQ7EAUf??0:n0b=c;_X=/7Sg
_:P]=5Ec?7jV/T78b/]^7A9QFJcifFoNRU1L7[;c<ES`iD;77NNc1;[aT<k?Q6nI
SHUNER>086/=gNKG<kJm;78j/dV?iK`HLHAla_ZLB5YWaEk<QWWiJlmFM^M/CoNW
@Sc<ebdS3/?iSfiQWEe2L3`PkmWWKfMLIDk/ggl>9VLG?_mhD^@GCb6Bi[Eh/_2A
i:X?h`eADASiJjk2n?AWh0N@GOgn6KRHRogDLc=jFanO8mTHSEi6HZX_m>O/DJIW
]NX8D8c[DFloFO>co@RL^;D1PZ<moVn2]XO=Yao2B;>CeJWTbLLlkhRlOaL/Nd7V
[gP4b^0<90W[<I<fBT]=:E`NN;<RGZLD:0GemC?o80Q]?`MjUX=dA_BFi`_OFKb9
R/1kVYMN[BXZdS4]//5;2LCkETalBG>1J@850Oc<6LL_OcRE?]LWeX0DEQaTj8Q`
iI9fKcklh8bKF?nIihHhPJ/6Z>==o7gR0i`LLZhT?ZX82F59C34Y:E1HAdJK:F_>
fLE7bBYJW>Y]AOR9<T[b=Vi_A>NmnVc>UU`6nA79CihTA8IimC762K/<GKR_co2E
A<De5afFWe^?_[3dFh79fXi/LSaS:a<LFofaH7[W@36OQSF9GWIlnDJ]j3_5GTCG
L0Cncb/g;RMQ_IS0EGb_>Q=KLOSdXT[84>^02mD0<Ta@L<J8[4[RBhacmT8;okbi
_mCYR_P5jGA3_28NSnJlN81A_U]^KX<<D?VRhU=lG;Uod7a_5^gg:LFKdImfLkn_
hj9>6JmFPk_OK<l@Q6mf=?O_/4fHg1=C^R>ebI:beNI<`<VmUj3NA3IPh4TS`RHl
F;>cFkXdl86YI36WNQ2WOjPj?2;=Z7i;?OF[jmg@Q8MUI^eQLnJIjYlojVW@4lKU
l6RVBI@_QeN?iM4o48R_B>fQoWTi?F>7kmMCXEcif73YZn=n2^FCE:7dk=7<Q/Wh
[/R3/]/a[?d/fIlf_J`k7hNJ1SlP;?VD0dOhiXb?dGB]PTlmOY[04R_37MVcNbPZ
H?Rhd_Qg59h]oLCAEMYe^iW=BB1cNnfiE[n9F9UB?a]iT^Za:<4VYcb4m`LoTi_P
?]N7I8K::?ek9;YVa@H;JW4SLU74>0fZe?_LTKkNMdMFZikCcMkH[;fGo[HQVBUc
[?Sej<J;T?B=0hbaQ233>A[:<[MLW7_f25NVk:M6h=_;?l5D<;;9K_K4baAJK0hR
Z6_;KAkV2CJQbcVA4Pb3S:ngBRVm3;B>2UGjK1ScST=JNJ<V6fllNfo3`1l_P<cD
<Z:CWkKGlaU^`[X_O[:fRf4bB;n3oLiJ9KXk22Z2>?Lj>G1WOcB?4gNW33[a<4bD
a:<T5dKb41h^m3c:XYfjXUUJk<0T]9mf:E5iUb=`fXIe8k>jE9U]j<72?P>n_gma
S:/BcLd1aYABKn_l2;3a8Q_/g<N]BN=kUcbXW5^Gm[:1ZBN89X/;fZgaJZRlob9m
P3WE1<GWKlBn8EbWjIdoKEOhNL`Tk`ckhaReb=c4459UcCafNWoUFh3aHNlh2@>V
/8eD>mWKB<Dl62g:`RZRX^0Z8;@Im3Xg9ZVo<67_AVkQld0Q<5L^o[jAd7BS=X6X
S>:aiPlKfSkgim[RhCRB0AcMCoa4;ZD9m46O5dcV^MTa=m@nYbgc4B=XcI8M0k8i
U4RC97l>b95A?<0ZG1gRH>?LbAdYC`e?4KJEb9e`>]nd2OfUYIo9]gUGh;Gb6Ab;
VCX;hhkYMaG?TFgg_GHl:ikh:n]EUVXCg;NNIM9bYZhb5aKgiO>nM?JCeBBBlPcY
^Ze;WVhA]ZKF=IEh>bJ^_c1iG8CCUAIS`]aHULo]VnIZkFicQ/Rl`[LCX`hJYEWZ
3>Lf7I@A6fKK=R5MONAWe>_l7AoG^]AKd498nVKRAVU9Vd]XdS13bH?S2KXeNDB4
]58SZh/AZnP/Qd:UlO?Vm^4KQfB6[n5A=MmhG4V4A1Xd>I?mlc=4SOZ12gH/`Bj1
c:lZ^9P/e<NFffKSZGMGJhZl4me?6i>g7Wh_65M@ERch6WVS0N:4jANUkD>HXcVa
`a;[`<9GgCkQfBbc[_?heYg>Z5/^Im:ia?6D:j_egSi/;lINHY;8]3=]81bo>aY2
i@H/n?Kf7e8Td>85OZ:VLbMG44^gCZVZGf;MMnY_X@>OH^96^WbP;bM]GT`SIVJ[
NQAcTUh9nPF[MmabKG^HMRFdFS3dL_MmLhO[naj:Z?9HUN:@39DVDC9L:KWjTne9
]A9]ioT0hjZET5LFXGA8oE_<LRoOGZhm8ZDY]OP5Wf/@PY:cLAkeK514KMM6L`aK
`1@K;X:naAkfOLod7D>b[lDOgBbKRLdB3HjBkI_HH50gCH?;iF?;4ScQ5OGVa:n9
Fl9A5A?l`8k7i?<ZmQcT8nUHcoNM[Y:DATc6eQQ@FaDb4<d95o_8M9E3j]PHU;BZ
b7XT=_GZ^C@=DTU@5_FYKF]Bh<A:4bojYTPf9PlIkbFcGZBLg]jF0:<@]]m<JT83
hi_JAfXd9T/Q<bG[Wf=9i[=h29meF^7X;dCWVG9PeFR;OUZ>5=/I/mYY:[A=`Bj=
A9[C^aRX2/i^l`kfSa0J^IFG17GT]ibFKM3XPCZmXBjQhe6lHh3IK:9X_81IgF;8
/ORRVb=N8CFV[f2Ej4CDM3:9EI8;AUM=[/lAhG]Jnje3Y^8>KI:bW:NDBb>TkHkS
2^Uc;:GZEdbEVl@T6iYfC8_J0cXGFU/F@]F=fOB4bgH/OKaBbOhM/R/>OXD4miNc
M7aHVEYZ;9oIMgH]]lAV52@=24le/8^UBl@X1mS9FU5;O3og?Cia]iobhQPEBE[f
2f[6Ii6OFh/laU^BPkDj_1oSd9<`kcb?^JXM42NYSK7K=_@M5Hec2GSRR5:QV_4L
Sj8l4]8Y4BHlXRoH/:E;=Z5omdk[I67Q9ejBTThnIVT@ND9a=G7TO9c^3>kCTY1H
EDc[ngM4VClOW9Ao6:?L7BLAKI?C^[cM_S2<ECi/P6UPgkJDWUNEG0Yha3JhlRW2
QiS<l^io[Ij^3E[i<OA6jc<>Be3S2a>[2k8Z]I6Z0QfGi`FR;Bo1aJ@Al]/LGE?g
RWoV?MXbHi^WWYZn3gQL1;k88LNY2=J85J7GMLJg7/DJY^6H:NcdaN=V9WB[BE]f
[EMmEWJ27O_bOZS3<hlA^TnnNjLk2khc6gbAS[bZ>VCk^1D;5lH3QELaAc[mTRY2
=?_NLC9_GD^iL>OV3nhaR>3QSS9c>CKQbWlkSk6/@nR?O]nMkcL71E@b:@@:cI5D
7FePkg8h4V[EQRkj9]BjQ4iQd365UGh>G1Mm0?F/Rf>B?F=^?<glX^?g_^[nJW1C
JT]ga::gl/c>U^316m83KM0Thi5mXHU3b;JC_NMC1T>]f^Fj=T]Zi^b<G/_^KdO>
D2cE5bgYF1^Hh?2Y1dh?K`faVDge>;J7bO3AB3?R_e3kA:VnaZL_aj?kX8k=_CWj
X7JG^gNVOL83ia7dJMjkR`]fWimFhNW=RFo_6olZ@9IVGDIFBofPkU<R8NbDe9Af
YmUC95aCFcPAJ4ZY3?jeZL3JUKGZ<mgM_54b8Cid51PggBkP/J;?H?jh_XHUk]OY
M2Mg?6n3Y=oiTmM`Y^1D544EXe^2ma2fH560>i6O@Lk;J=<N0]SScBlnB>EfG`LE
9D]SeMPgh/5LnGKnREZSGlIYS?RZbWUnW=VhDPeFVVo5]5/>TDI=AY6]=V:0_WSC
dWHTTLkL<Db^Q5E8VAK3@IKCS8l7JYTD`ei_loJdkJ]iAIi?[Ca=SVj:hm;IGf37
CY2;<54G<E`gcGacRi>O:ICIe?Nk:c;2hF?iR<;dKBAW<l?bSJ;`3iZ8KKEBaTI5
[JaS4;fFY`GONb;<nA>H/TnRA^^R9AP<>Oh1=WoTR];D2Hf;_dlUb4B`UO5FFY:O
S?VDDf/OSXDJK`j;WXB75X_7a3O5o^8o_EW8`Xe1hf>E6Dkg/eFVn6>ei2o_I4eb
f1IDkAg3W?:EUh_NBL[MFYRFM_7QnRGTaG>ZXci6>n?Z5DZ=I2VFBk;3Sjn^]Qif
U>TPVCNnl/G`oMQoQB;:PGAa?0Tfa]JG5MOEX`Q]o2YbTO5>7cNFD>]<;2CohaNF
LAn<L;[@jW5;72kIe^Egf_CZ<4[?R?eOi@VSX7L6JbL;ZkJhf@A7TfC5KhUfb0?F
TTk^i5;i;MJUJ8_NX]`?8>T1Q>RYTmlMZ@I7D?=l>G^iT_2E04@B0;ZbkY9^0aDb
>0S:153Q:MZ=L?E5doGeFaHlQQih^96`d;2S3ZFEA[=OWLbMgXN6cHccMeWlh^_5
Z5@I>2AaK67S`AKe8=_hUT=0mN5;<jEfO[i^YeVEQ^<_Bdo/ka1Ld=bBo5hMfoWI
5nYiB1HRRfSb^J?2?C6]][;QV_3F0l6P]ckdo6e]ik6?CaC>LboK]1a]mNkATmEK
nf]bb^B7h?[7k@MkQEYR=UH7FeN04ci=HHmT2>`HjJQ:a]IIaSVX_fb=8FTFMaca
C4Z=<0[IYU:DWSP[HRG5?6eCjg_SecTHeT5FmfTbC;k3kn``l/??C/b2IfA?BM^?
2l_CX5_Z/n_e_;CIfoCRlB5>RFH_]DJo5DaGRl^9]1XneLebZLS:dAYloE2oYB:e
0co8MRL:OhJg8BFY:Dk`JdYc=dn3if19B9ogS@7?BM_K>4EEPa7LBbCnQ_3d]cW/
VRH[gKZ1V4fVCk5c95Q31I`O3O?5`;2iJJ6A1T9aR:;<NU>WEiW^iWhg170L;9YV
YLZBOfI7BIUGhF9Tk3`PmCcRkY1X3ci0I3G?TPLACSMcLNnZL]]9KkCj;_`HNIMK
odQF:L0`/;JDjnCbl8]95<FMVYS7Q^O=bd^mJLEi]mX9Nn@Nd8<UPPcH3MJGn5HN
iSNfLa1]Al?HEU_>lgA3SKcCc:RXb3MagBHXTmg9mIMJH_`_m/nnL54bXa8od6lE
bZI6`J`fI/7deNEn<F5Ua9o]JfW3IgbWjmnNZ=ohE/DgEKgcn:UGYI7R[e9>[8c7
;__4C;cOP6lg>RZG6Aadn;A5Blm`<HdZUEFJE[8oYSC_G1JUa?04J/clk<R;]>Qf
G>F_f3dQGF9fbSNY=X2/n24_WiPo8Q]8go^YaaUI6//f3GkEHo8FEIIel_7@7?UL
PdTo^=i:Y?I;YohX/FoNDcKFH@iQRSTJO]Y@o`FRBCkiG]j`o_KiS:^EIcnkH=<G
`Bb1k@6O@n^U]<CO1Gf9j75je[Hk?Z@Pk;J:hBKIkioSok53^9oK6hkga?2=Q4P3
9GKYJX1`Yj4HFG5AdDfWkeUS=h@@]OE/^KcUA5eF[W6Li>ee>VAfV@>M[B>K^Y4e
Q9M<S0@T^BcbAZEI[OLF7I9YKY`o3H:9<kcN5FFA2:;:A<Z_MZBHcDQiem@dK4JV
D<RTG=X?085k6TO[?7NoPnb[ZgDMeYYlEalcQ18g:bXLNeYAf]<N_`ME^0Q3ED5Z
FG9_?W733]XLKomloi3h4OKS<Th4g@5G_j?`AaTll;QCHaa^>/_>Sa7Yj10=W8m4
2j0mh@NeL/=neEPZ_?>6l[6KfOY[1i>QY<8j4hMb:o;_WMY6O=OLW6iA3Qh:WXX3
:h>>_J<<ETW@eA4nRZ]4_@S]DVFmc:3?m9RIA<ofDPoRNF1=7M:KMERQ/lXB>caE
;jTF>JBebQRM/B9Jc8/6GSk24ZmC3@T5KHkeh9D`@InEPE;Z84U?UEJ@F1HR:2FI
BFXeX@J9^FY3D]^YRFnAV/BW2Tm_SmPo9o:DodI`/k?49P<i=>GgXlHg6j?7l:_X
Bcg4W53CK]=f]Za^dKXc=6Xh;6N6Wjm_Z?C[8jNZ[^I?AfDB;jm4WV=@Dee:3JYS
KO>Y58ed??0QJ3i/7>`[?CRa3490LQh/Qb12b<f>JVYZI^6g_96K[A]fPm0_BgU]
YMISk9nhRbR4LTX;m3i:c6Bcj3?4O]goeZ=XXf0bVTUDXmbiYNXcl9XZOfnAH21_
1Clbl<@fZY93Eef?_7@VU>WY4kI^/aW<j3=B1P66CYmI>B^68b2Ed?<Ka/e?34C6
i7:gGmZ<[eMJ[5[:i4<Tfa^C38k72D[e/KPf;`maMSOSmRSH4e3nQe8/A:Zhid1D
hB2NMifYS2eojT4gFO;QJog^iO1BZPn/3Zl9oMm@li8Uj[hmM53Rc`/Z[2hJof7b
W_i5JInMQ8H:UMFN@3EKl0CRf:O@>?@GSlPS[cKVWHhgjiR]eHCKGhBM3cn:_CX5
T1/>;n/7d]OM?Mk8>6TJNaH`jFZkIWmEVHmg5cXV_7bfMnEbObkAYh=4[MZn85mj
Aje5_IZHVFS^Voj_[9J/=A=LF]iJAQZ<k;LLlNC:7A?jP/LnYDAh1:>:?I9H]<]f
EK57_QFVAok28ELD<^MkH_]cjbC4GAYY1g[f9dhTAE>MEdl;FK;=RaXj8^RS=g;i
;BdQo]A<o6i59@G<RiHCFBXbEk:WUIMkOLKZoB/W9]1ShY7DDI`hGijSKGRG5oFX
cejaAd/ZKNGPfR^A7^nI4Y@NJ?7Xb^_aG[>Sb9=e[2liWcaL=JbF/e_>Y?PFbfHL
go^6[0GUg@oRfnk0;Wa]>ie>31m/E^e?IH@L?D8j09LAfRnNb:jX/WPhAI[2kE8U
3mlJ4k_OXYQgi3QQ>:85c^5D5lMOTh_1hDLJYk^6jT^Z7bBeGbT9_>CoL8Lif[hB
=ZYPDJ9B35N6T1m@03L]I<><8lQ6i8<5ZhAc=Y@kL^9oe34U1DFg03U_R/X5P[GZ
elAIlNj>_^O=QLQ1@a@F/K5cCD]U?I8oO1Sd5D/9BZd=eXM6_A1jUFQ00_5j5VAX
[1[EG4k`?Ke<IaS2iY=6>3^jRMoGM2ieckPD8n9Q_KYijIAAa>2BEf<_iI06;R8G
>;3obLlBm;KcVb[ANPfMfo0dF`7_D9B9Y7b14]UPF^C3>jCFoIfdiJmBVCoic4jA
f:HjlP`]Ma>MdU?Ynj_6Jh1/G?7I3:XbFheOEiPFJ0BW3@]jdFGN]fXejgb^g3jh
K?_/l0868RjJSAcQ:lVQ^keeOo[TYhGijg3hOXYnkjT`e2RlO9U9PjW`/jHk0mn]
8Y[^BK9eRXNOFhH:@C4^3V73a/9^VSTnL/O:/Y8^`h4Fg4MfQd5Q3/Lg95[b_M8h
ca8?^DK]l6XEYYPfEcP35U4Y1?Q;dOZ/5/nR6[2`6bO_2R[oFY1^eTOUY4@Q]4LK
eb1A6O6]VM25Eg?^^O4Ogbe59M/A57oPM2b`lNNoO<<dQN7:]eLWPj>2V[TSK>Z8
AkFVIe<d?ok<GdJoR5[P?ob8oX=Oh7l3oTcXOlPL84i@<1:5L0HS7HWn2dN>GX4:
IFiTLgAbIF5]2VE^I6mRJPXf>B0`86mRJPXa=34i2VE^I6mRJPXg<20`86mRJPXf
<S<`2VE^I6mRJPXg<B0`86mRJPXe=30:IFiTKf9Z2S8`830PKf9Z2S`l82mDNG1U
82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;d51@D51Cb]3CE=I=b0_
AVm^M4AULf=bJG1dKg8P=c8P<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^
Ib0_AVUbLgA3J65b83Lh82m<HG=d@fQQLR0g>20_EfUTM6Qc85/P>C<e85dP?Sh:
IFiTKf9Z2SLb830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQ
KFDP;d51@D51Cb]3CE=I=b0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]=3HP;CTh<R0a
<SPb83Pa<ed:;dUdHFaYHd5^IfaU82da=20_@G=SIFid83Lh<R0_A6EcHfE^M20]
>CDa82m3HG18IFUWJ7@P=STe82mCM6E]ER0d>B0_F4QUJFMXM0Xe<S4P;e=dIFe8
83@i82m=HGQGJFAdJ20a<c8h82m6KfidAVU/IB0g<b0`858P?Sh:IFiTKf9Z2SLc
830PKf9Z2S`l82m<IFiWM6Pa83Ld830PDR0_C6E^IgAX<R0g=B0`858P;daUKVMd
J3<P=cHP<21B82m<IFiWM6PP=c8d=R0_AVU/M6Eb82m6K65dIDAUHfmTI@Xn?PYc
M79UHFd:N07]M7EHE>oJ;]dXgK5@@48H6TA2^Q]Y`F4HH8PI68K^KPBDTU991B@5
4JA;^PBTBkX54ACh1_g]gokf?^MLnocmGMo<MJfegRO^mgVNmkiO3SIM0chi6h@e
E1T1Ao49lP]80PYJ1ZKRP820<;n0P10A1hLQ3>D4oL]<a644AK[14739oaJPP8B2
DFRK8QR5S]=2`05eMbM0D1P@59<D59LD402410C^XI5n1b:@TX0Rf0=V0fSa0nX8
>=B=R4<1hN:=Q=WIXm3Ko><Ch89`0h;gkXWOoId>b3U3TC0860iXPE7fD6OdSQ2`
4f20P<2P:>moPN2B/TNQG2A184m?Cgj`/a/o0VTW`gdGl8BQk05mZ1/Dj@6e0JhK
1[C1c]0o3O<CL@26mS2g?gH3Q2g:4hb40VR34``2QK^Q<mcQ=U0TP=hL<53C17AL
X?0o`IYo0^h2Old64>@Go1_^[na[81SlMc8H0T4h^h3QgS2h7F0;Lh82>/ZJo2P_
e5d03;Ni3P@k^B7@iH0m`30W/3Djh7OUH41ICPl0XfOdEg]^42C<1NG6k`Ic^VhA
M0f3W[8Bg4H1hN`<QJ?LR:jKE8@QXA0D0^T=nW>bSW249mcg[hD]36iSNcd96gLG
d4<hc=DMZZH8o0U1VhSnJK>3XP1APG]RHR8B0=@EP7Y1k47Gl8KN;U3PfRUhKDIg
h>o[PW01K=5=@?eQ]U3dRlSG3N`11E18MjRokgmgo>^:B50@/851D80ee0h69oXW
>]X<]OfcAQln4^H5V0^PbBT825coooijQ>JQ3@;^i?g?l=oW2i;C<mKE<^?mdokO
D?;b22o0Udm@5>2k9bX820ZQ7n8B@X3o_l;XPV5o=BW`Ce`e^2d2^?NWF_BHoU6a
aama05aoZHLKn5L/K@BJ]E20jilT]a0@5H2P7nSmocnY3UbWo=lHOXgbWdSnk`DY
^c/ioIhAenoQo1m^/3?<bO^_03AYgE5X0FPQd3:0og^X<OAJ_`2G5]@6i^klkehe
51P]13Vh7I[<O88Ro08ROfH9Le>6ND5]M64XR?dOb_ba?kbFVQ<<3]E5^<6^kaId
5_XNnGefOo_@LXDhX^l?=c@_Ok^PJ?Wljl2Eh124cKG>Q4C5030B2OHV4T0CEDQD
5?0EA0_B1^[eVlT0R1n>@:7Q0GB?oX0]0TUdOJcR4P18nm[dNbD4P9cMWE0`5cC3
[VgoSjd<D6PAP94fOnmmGCG47HU4:o8g_M5UoV?mFoi@Z1LD@_AU0P6i7nI@5MKh
Xd:>dI?_j`3N`U9CM:9YIi@XRW?bQJnm9_icUE5GnLLfIGAmJKYC[b=69_`HNOIn
37YI]6H5cjNZiZ8`U3YGi0ohGWhjnmIZ1fFa@C3H3HVWAJn@kbOY<MmlK8iSO^NY
lLB_L?4fhOFgJoTGCFk[I_Nf0FNPl3/IFbXS:Uh^YfTK:mJDSGd9eF]Z@II0PCA?
McMDNcQdPAD;BcREKhbS?o=N<Do8j9fKjlWZjT`C?WZUdEh^EQI1BDoUXljFdiOL
CDnMU:ENihK1:BojGN5eB^8]nP;W2<iiK>NZLD4V9_J43WX1Ij28bJ5?3QJ5VHcD
^JTnE=?@>=8_a=TSaOK;aa__1HOd`8e6Y66:3QP;g2<>:n>2K7XGmBHe[CDMAZ_D
O5fHC?4H3=X6Vk9WaaQd7m3ekKIa:NC>VlBj7ZSNd=HiSeULKle8M6V@QPdnH]Ek
:jXhHSI]<:=IAN:W9cH7SL_oK?m]cD:1oPT51Ig2;JM3TkG9ibZ7fn^H`A?bGP3i
<gbVKN=<g?8k64[[iT]JE^NZFTMAONeR[gTQU4_Fdbhi2fKF]D[3i<f1fKSkOIJ8
FI7EV/g1gQLTLBXE1X/2/aJGUZ3IKl=7bX`<[cBc0Q0Po8Sk@Xb@3c9Ah_a[^o;F
COYaF9FnleoO12UQEQ4KD7G`embSa@VTj9d3aN=k_SmRS58ITF:hGK^I0c8Oba2I
JRQbl?WXhkXh`W:GAPd_YJ2f;f@jSlIWZma[jI8@dcZMkjNfjQ<:fZLd_O/Dh29I
LPFNPURb^D2<Ga?5<:bJRIBkUgNf:]cCSc:_I8^h]_>l:BRCgUL_S9f1f5ef`[?M
>VNA@e6/1PYW2<kge6=M0aGbIWd/G@Uh<H_ZSB^<APDW=kUE?eGo>745Yc2VbkIP
]mfO96A=B2adN8mEmJZ<CB8jPkb]kPjG3e9601G04?T0Beilm2:WYZaAYZ8GQE]b
l;K?a4=jXR6k7lFC3R6Xjf0Q?naNG/:[JKYlIGmgXB`lHlPkZH_SY_F[/g[?YAo3
eY0PXD0R>MBQJ=kGEEOWfcZBjPihLlWITAf@4k?Q`L3JjF=f4ME6GHll0[h38g<^
nPf`N?NlZ2ddEG<lOZJb@LS:bfhM4V5I[?WIKmj:D5`N/_<aF?3U@/LMik<4^_6@
c/n4KiV=REiF8h0PJ`gMi]Lc][d/LSZcBHoU_1QaQ7c6nYa8FVO5G/b6NOU[ceIf
ifa?mjM2?<cG;B<>`oV?KV6MGD9`?23_fNM_IeaUC^cOO`hVIaLnogQBi1M?8I;V
]GRbl97TZPoS3E5A6?U[[/;hm6OP1i1MoOhI^9R;oMAc<gYK7ilSfAR=GTIRZRod
inaAYVNejPQ@S>]AKcmIlk?m29bh]@62XcgnKh:fQlfW7l98/i?EZNC9acc_R;ao
5bak@NJ_N0C:h0`T2N/aTcI:BddYG1ih/b9NYa@X1OGe<olP26do1gZFPgA6m9KW
2mmI_8V:`7^JUej]:R[B<Bfb`D/9a?]FC7a9Lh5Y0PD1o<`Iabmo>9DnebOFP1AF
76CXR73UTWI_?_cPS9]HoiWWQSR1Z`JXhdglON83W1ab[R@nZPP9HDU<<BTYD5Q7
AY/YJlkIaDO9:UZLjVe5n8TbB_8fKVm4ikgjK<jFG0Ki4LU?WRA4QWWe<LH9^`aM
^:o?l9E4aCDG7IJOFhnn/?AKPLWJSVab?6<[4aaKoK5PN^M0<In6=HUNMWciAZgX
>lENA=M`1?k?:cL^9f6mV<1EO:lj4e]an?BRB/P@jh0;e@0bC51`aXR/B^9;S7?f
@P_o_;Voe>V:n0GYM4>l8Qj?i[ahP56nFfi^P`a@nJ;RDgaL^Go@O6lFkOLYaI_A
WgIc_joSXThI[eJ3^mm/ca24KgHdmnn`CISL4e>j8kG9T[;EiTc0bKfGX=i4=V3P
BB?29SaH/k=K^SC`PJUT<JMj4:MoZ3Xl8/fXOT/mmJ_[gM24QfEVkF5ciYWZWcoZ
JM0Ca^G`J:I9U2n7EhoUdCl@R:m8kJ7nNCTmHhO_ee>QG?WHL>V[hgh:iI=DXOC/
dLb6bOR^b8>bfc6/oBcIWcJm[3/OQiX6?b0/nI@3AoSVS8oAM:f2CcenV/0B:l<M
fK=k:2YPn;SBn7LDWRgma=5EfWFkVLe987=kkKUF_hUHVE8o6gVBj[4X`BJW?8Cg
1cnCVn0nehMTQ/XXoG/T^VK51P]ZLB=bDL@h3J[DnmbA_]igAeJ[W]?=g]R/_IOn
]R6I:G>/n?GXaX^@m8d3S;648<<i6/Xb]ebLNoH8EjK/YdKPfl/o`E@`//U^m/C;
55Y/3R:XJl]]7^H9=Z7;>I4B38><[kM::Kd<]8h:EOY/6?>>@eYiXbHKKcakKl?0
7bn0c=@bXY>O]]Oc6Fk2^Rmn/[J;HC98_h?mcUXU^S/8:X8hmcXiL6Mo=8lCMjL<
>_4`C9C4Xb@GA_8@7Rkd?<ZRWKZRFE[/`2BdWgHYDGVG8g3JQWDS/kYDVFgX`L8n
0kjoOg6<Za;=c@76U59_jo`8/?4R6ncLaje9hg^G?:RLFiOf/X6Y9hPVR`_J[O5Z
Z;co8Wf0>MD4aNM_a;hQG:OYWCm]EoQic2C_3?_S6;G8g<@@DVG=?7IjOnEKP?5Q
kcP90jJ`SE@kfM]8aC`H;L[2:Z:Rh2XP]1Wd>SLVZKl`HNm6K^7c@24`Ebkn_Y7@
M:<fPJR<h[7V3a_J?_OWf^;Q>9817=e?o4@^Y@Wd@IlGC>JifC4ge3jW;O<A8fS=
TQd3/SVDB9<TO`k8TE4l`2YL7N9Phmc97BU?3DlA]YG8WG0jgk@9oJFUWlVgNEOP
]O8I78^I>P_SS^Ug5LnAKONmMS`[W_P[jeFFJQ?L]iiUdW:V[S8G5_OUlkidmY?E
99;b3>Vj[D^NKQ6fY]HeUGPk9Zjo<7ULQ=>E5V?2g5REcnfKiV[]KW>6b;c2]a>S
3QZUFNX<icHMU14KI]/f8Eemi6ODjo`M7mNje5_@@TSjI^96JDVKBfSB<4?9Pn<9
^SEiA8BdDR>[Ra6[j2b7@ZGalnKfhA^7I8J_hE4eggQLBHA46S@iTogc<dB=nX4;
MRc1;X7<[bZhV2cDaiKKI^>YMeM[R[`CgDlKTkLNORlHEe1F;?PJNJ<1hXCY5jG]
@iRS>K734^_0`UOM?^7I;;>^loSFWLjXFbiWd[W4lI@[ZoGN?V`_aUiRT/Rd<fdP
7;lk6T;U1Rchm_HODRC@hPEnXZIc9eL@BkM>ZJYOH]egjVnQ0imRhTJjO:0_9feN
C2=VIZ]j57>BGPWj1J]gg79]NiQf9KAJ<?AbmgecQn_k7XZXlUREhY0<UBIA<U`Y
^OZCkDVe4VgWn@3SZYF@EaJQM4SmFlab;mmN[SdRYBVen0FOJa22T[=a7_E/D4A]
edIc35_051/^P[k57_Imco@M@k:_aAoM;9^9cA8=SY;]VmQPD3M=Pl_UHl/B?>4E
mNK4[hUK`U4E4oc0S/OTlb[f7>@SjES?mif^TYA6C<KF651K5C8@c@TGnlQdUD?Z
f1RD]:[8NR@fmNZi=0eBBE0FmJU]Je;Pa4XC;oZVB3HV3aW_9K=NY9cNgYH0Xa2f
gdaZ@P?SVmY7JS@VBb4c9N^OHdWV/gP8WgEJhNP_A>NILV3EJ8]nFXhDfaVcfVTZ
]4g1;Xe4V]>k6:P:cVkc3_J?41ZiUIL4MNBgW9I]d>R1>[fQ;Z7SDKaSP=U/XVRl
P5WMH/Ran::K8ehQ=JJ_H9GXA=Ad<XUETP]6Edf^ca7QNe[k[D>VhPi]T[:LYiA;
8jC]S^<:jG</YNYGC9FKa2@KVWI<RmX3>QMJFaI2eHgIm8C;MRam_5;9oQfb:`in
Q@CgUk=dO5RIFVX/WmUgMRfga6HD90d8CcF`RjE;a2P7f<UJDD]l?oLm?W6gWo;R
61E9F_H;J/IWTImKRcc6Fi:3]CZl7n?@Tc3_?8niZQd@9jV=/M/fm1dESG<9N>:8
DZ6JlAb?XS`BdRTA9SbR;mR`YD/fXGogC^]THN4WGY:BCSiVJA1i@W4eLNAlW>h<
k]>BT5QEC>_kMdBI?anLU7lHXm`M9a5]Tm>j_=fn<8aE?Vb0JF3O]YBNEiEL2WS4
=[Sb:L:7V<cbkWn]WZh=F_Tam4K[<`i;D><;4j/;/RZeTJX27IOW1J8];l75Y17b
faaMDoN:OnHmfS9SVjNNV[h?N5`4_/PQajT8eXPEXMMea[LNaAZVhIPYk?C5hfHV
M:]9FgJ]EgeFMX8Mno9nZ<<cSa6jCkikYc/;_S<KO96>_:XjI?^h5@/GaP>5Ec57
>_fB:T8dnmia<VmMBkU`inH?kS68h>6><W<i=^7:Oc^?/Ja3j8mngig_=`L5E38Y
10[=TE@MKF3_LSPBJ]F6;_XVe;Z4CV7@<HFEOPiL5gd0mJb;Hi8mHfhlcObRhoNn
j_iZL5=ZBgO4X[Obc<jFh<4KdP=]d2CSTGfQRD?8]Y>mie<6@jgJiKXfBf[Vk8aN
bni_Ali@;=DG;NUH6iSPl:T7CPm_3K6ICODh]XO9l=58<n:oD?]4ZKk6Ybo7Xo^P
S/fm>OZPMYNkMjIm`P?W4OAYg[^;2gJOWeKQjLf9KnlKobY0UVIMAUI;oJ3^Db8Q
k9CDU7JWfE<TG5=K>15XBZT<o[FY`=ZE]NXcgMflDC8Q?W@D63OM;^2aX/mPo[Rn
QRG^enUd9gLlKh>TgoVCeg2Vh5@D@AFSFh;g4;IPDH0kTIm1c/]Xdah2f>?=;ci8
iGIO1aDUBf?Ef3OR`EciM_j9FZ=OaVV<n:[:NGjLfKQB3EJJKlFdF`jAATe6TJdf
HX2nN=?BMRBAc]`aC:j4EDRI5/=1U]><S`MZVAC3GVocm[C]ZgU5WTn]?4f>KX[S
d]UOH<M>T8/`DALaG3O=O7>;TilYU=WDmk/[</;QHoV8`_A]96Lc`o:=X_0?VXQ]
]E;6ATF][6<@_IJW1Mmk8/ci4iRbCj96jj8U60`ioP4fOnB:d]@9SH^oCbG8A;2E
lEIJTYn<nIACJan>QAY_3X^NQ8LFRlO4=lGnhSnmFLS2SD7SHiDIC_NcEJKhHkGT
;nmTCG;H5UC]7L>LlYFGRmi9b]eJV9IflN7j9NC5LjZS?THkhnXEBXeT:II;//>?
[jjf7WJDjB2I=kkbaO3mf7n58/Z1M74l2CK6eYLEemFS26gl:W:AlDhO=iI@jd`/
9?oS5iIa7ha`^]3ZLD/L;]WFiGOJm>X`B/n8oEoU2J>PM`I[9`^[][SI14NCI<E_
RGK80mJBC^kTD_T]eZEXRmjRg0lPj@64j:VCgafY1TM@lg`iNkVBl9D0A180^[;^
TVh35C8h2<X4D>4YfXe`mDGCmOEK5Sb67WRhTK3@/:<>YIE6/enMc9gNQhK=S?=g
FOcRjlFXE1Th975/HN?15_DPfoRF@d3ehD/cYGIn_VjWFIF6hbm;Cnc_45c@g9;l
GQgKnMTGjWU85R:;J?:iXl8m<Jff/^6Jl=H3`J2g?_ClKFgW/Hm?5<ic;m^d76ge
k]6CeE_kJg;:i8OPn/O]1g^5FV8fEPMKEh0C?TeQSf@8k1SYZ4[6eUW6>JRoK8dQ
JAIg7?5<BXd`2]VVDYBN>2]R9LDlKE?[Nn?G>ASF@EKgJC9<_/?_k33b`lm>c89W
I4m9fhl;bm>PFnZcjoFl]=WKm>;a8Dj9IRneA[lEC5N;bhVd6SkEcG:Yb<[A6Wcm
D;nU8[D3?lQf9`YoQ[LQ9JTYC_1[BW<gCh?WH4U8WoN=0Lm9fm/hAEF34Ma;9?j6
l?Bg>NbJ9R_M^X6HCJI?/G<TF4<5W1l=llG0/;UYXI46@W68X/ajDjMGVNkVOSL4
L1`/VVJUbY9oITM9VEOQHVC/?23e?>;^T6P??T1T=LnB1a5>=g=akjYbfdU_]?X^
o1QiUe_oB5HY`32`]YC[i?;`RdTDaIfJV<N6ilg;BkeYaGVgfPUki1k@PbF23=P=
eYOhEQkV=kIc46e7`mQFFlkcM4>=_=?<Z:S8=g7M9RRCgLWeUeYRo2ofcki`DC:S
4So@KaG:YTK1[3IV`OCEiGhaHFG4Wne[JL=WO:O[gijXgoQFaCME_O?hZENUTN:_
DTj/S<L^nlA<_=n0KcLj:YLI77Ch]4E;cg0aSBZEEIYF/SnV=>mL5ZG4l0AZc?c/
b8^dj7ILiJoH?B5MHWK:=jTfP:ch8BnOV3lR6dSOnjW76ETJbcH=O]ESlQIEUWGb
lM0LnEb3BCnhgTZTmT^WoRRaKmiC=]IQ3V6:>AYnfU3o1J99?_UNg[3nm_V<ZiEW
?k]PdaO1;87]0Im3jjFda=l5OHWXLG[F]S/nY23/]X[Q9]W_Wn?o/D>hWm/KS_O4
l8f4B0<UM^UZP72WXAQILE7ACJO_FF<gQ12emFbi_>E4GEJ^LIcTkGDjI7JI0if]
8i^jTCF4Udb<12Bi;?96YEV]maHMTVU^W3l=PXTc_=hEII48X/Y4bZmfY9S=B7WG
e3A/AZI@b:ALfPl0PG/JAn/lMkn3k:^[MAgFVWaG7c>44SL[:QakFU7Jdajo1eFh
24=E@FYILVlnLL<>fQa_ogcoT?PAm^<bCPCM0ENoXo176Cc`^5=S76hjblj?4NWX
40fLSd@;X3gQ1kEb`gkEF2ZllhKb/I_InV/7Tj6T`SXCQg8[l^nMfTIlembLKU4>
7PZNRP<[PhjmX`aFBM3E4Cj:ZdBm2>eBIKg<X<odV9U4coIB3n9iH4dMdY]eF:6c
bQ8k?5D_ZAHiY;G:69fa8U[<R`IN?/8B[e<=2@E]S_GPUC11WiF1D^XPBDnEEY1H
5R8X9IU9JSFQ1XViJT=BfjV9Ki6Ja:L:Cfn?f3lWlYCoAW2c/l@V0cTdiONSaSLK
XlO`ZnQ;?LBLD==^dgJf[6kA^S<dJSP/IhJO[fnXm>/SYjZ^iTm7IA8_[dBNHe1C
GDX=ZV=]ljTDSG@ll25X?V`Lk2/m>;4<@T1b7Rb784;8cHiZJVYVhKNlTI^]6gJ3
d2m;NFfUeV?/WkR;:8AbBP_d?T[<I;?X<lAngOoFXfRSH3:JBEBSg;VUjS?`VRYo
Ki5P86l5?c;`a3JZTT=GGHnlM2JDjNTC]Vjc6LcX<e860HI>WeTi:hHS89G@la_6
cDl<A<KTL[MOfXb_EeZ/F/[T@bCK6i<<S/L9B_Fa^3H_3g5f=n?f:=PCD?j7DRa4
Z[SW@5CQ89igWJV<;GoZ@CMIl^5[oNkUl5:Z3j`>[`Wmge3cTRGZ_SedD>;?2bZ/
;Q[oHO:NoTEYWif4QPZEeIi0=E_`1>;HYm0hm1N?b2>_=^JMSSO[V:gEQ=]OQ9d?
?hZm>PF@6`h_j`OBemdmg/PhJAYk5S3YJ[]VOeFISgLG>RJlO;IgiG9o;]6WPdB]
f[hPGgY7[DFmVYRIJ>jKoZn/UZ`e4eaJgUY66Xc/]acai<XM4oZ2acjUA7P4XhXm
TURdbgIE/DNn5JI7o/8QEa@big]Rng?[9<AM6VT7N_HWCRA5DieGC`]I//f;6SXR
j:<gL_T];B7ne4clKTDU1Lb;UQ=I:S9G/ZNEUg]ma^[m:bLVd6?RTMAAW3QOWZ=]
N9LGmJS?G[57BbY]iN3J:i4NkiTBU1iXlNS:jo5N/j?8TgF/;cVO?5`e[9JcFljT
n1K;IQcOnhJ/1NGM3n;Kk/0^O6dkWDh<7faFkDmUQ1`m@SX0Ua7J;ik8[ZRbN3Q5
V/;]DRD?gaXC^mnRV7OT>64hXPG>hE@GaenCRl7QAaZW^hKZBjXO9;EO:@Vli?m`
QcWJ_Q8fZV1AXU8<EhJ@7e00=beT`h`Sb4KTP`F[Q7<fU3]bhWoD<BD5AKL0>Fn:
bPF2]N[Ga5WakXjnilf5b45351Ja/G==BfDmTSml6?@EB`U:[@gFQdJm47ZEJ402
lGXFI6R/6]ELC_0m_DaW6<;VTdHh>kZ9gmMd;WG?^1@ShV6m^WWYU574h99GHboU
T0H^8QLh/?o9ca;d]_>K:]5j3IgKl3AK0Nm@U8VTO84BfF1Ji<<kY=KmWKCU[e:I
?oW<CY7HYS[b32eg4igBDnWkZlI[P6aLlMT<ZS9KSEmGV1IX1:L=2g[AIMjgJSG[
O:kL?[Q/nnc`0PHR;YZ=7>4[bJ6k_GEon^BWQOW[L?QnRWk_ZC3D:;alVDV3ZO2c
YS/3gjdRV^i9/WF:QimKQPY1<Bh>HL?6`VjJ>CibalZbTRk3PAKLAgJ7@F4>acLT
F_:mdSS?4PniA^g`JQFVV3IG>0<FDBT4n4_AnZ`Fcj8J/;0K9nl::_mJT6kFAnFT
A26dAa_G854IlJfId8EGLnjilAoO;DDUfa4DOn1d;;3aikml`cB5hLZgEbN3Xh:J
^B=/jXQ7]JIWDc@oo/aOA[n8F^0oo8SnPeoPO`?nC>Qob1`PCU0`4XE`1R<MROh;
AhiNP@YUKVAcM79UHFd:IFiTKf9Z2SLd830PKf9Z2S4d<CT:IFiTKf9Z2SLe830P
Kf9Z2SHb<c0:IFiTKf9Z2SLf830PKf9Z2SDd<0YUKVA_HVX:<S4P<21_HVX:?3`P
;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAiL6Da82m2HG=UAVm^M20_@D51@D5@:d==
DeTa<20_AVm^M4AULf=bJG1dKg8P=cLP<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5
KV=_I6U^Ib0_AVUbLgA3J65b838b=B0_C65cM4=XHG8P<S8e82mGJFAdJ7<PFb0b
=cLPGB0n?PYUKVA_HVX:=cLP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb
82m6KfidCV5]IB0_@D51@D5@:d==DeTa<20_AVaQIg<P<c8P;dI_KWA2@Vmh85/]
=S0P;CTi<B0a<C@g83P`=Ud:;dUdHFaYHd5^IfaU82da=20_@G=SIFid83Lg=B0_
A6EcHfE^M20]>CH`82m3HG18IFUWJ7@P=SPh82mCM6E]ER0d<20_F4QUJFMXM0Xe
<CHP;e=dIFe883@`82m=HGQGJFAdJ20a<S0g82m6KfidAVU/IB0g>20`858P?Sh:
IFiTKf9Z2SLh830PKf9Z2S`l82m<IFiWM6Pa83Li830PDR0_C6E^IgAX<R0h<20`
858P;daUKVMdJ3<P>34P<21B82m<IFiWM6PP=c4g>B0_AVU/M6Eb82m6K65dIDAU
HfmTI@Xn?PYcM79UHFd:N07]N6MHTnfb;]91>Z;BGi3N0m95N^lMA4Y80PA2PRAd
T5i5NZn2m28PACY:UMjT:dQAVRP20RYUAogFn_IJiia[WMokf_VA_<ndInJNNbJi
`/UVH2bX24GI`mA@B8`PB4Q41U3F=KH4R@0R8V928R:RY9bL9W0<0_H?>BVW6L`M
3DLQIOjKQK8k38c1bUC06:bQ;PX9J7TP090H09:@0DW:R8P0XR8Rd]Q@_`eAkS:0
2]PC3PEdQ@0]51:69^EDA[Wi^<<MWC3HNoka2?10N06@];BT`6mg@=4EiPj7P960
;QSS17?5gPP18`1S50@>`oSlB`RN>dhHS9^</;2GUiL@f1D]Q79g_</[07S1<Dj0
4@`=LoN4@H5O9@=jH5OHGbD;TG829Ti`m1n5<LX1h`EfQ`5H0@8>PB7AF1L?91CV
3V1_1h`eM@1m=aSbSk7>7`<1h2m`090@j9oQo_;n5@R>o>d<QT1@[ViPY0lLj@Ph
`14`@5m=A`SSSA40`4SX;d<`0Xg2YP?f1<<AH7^/`NoD`H2JXR40aX;dEgeXR3_L
3H<F@/<A_fXDoQD62k<Z4ZZ<LWF58C5XdUmEZ/3MHA0<b]e7n:oV^R1AGTRoOi`L
h4RX`bl`X1i^`ZI8n0<?V:H:l<L6:b;mFnH8``3R8]8B4^8P0?H0P7U3W8AoGF3R
h`H3ORUoRk4e1?RiXM`01f`I/02h0`ck@NZ71W_208bk1bc0kkl[o_E42P81D3P4
0mS37>58d[nSHlD`QcmWK?oMhMj0U@RFX200BeGPkbM[;1FQ:2C2ifocgbdFeUCG
d39Ahol;P7o6DU92N@=nPZ;BP:2dQ0P00X4T04U9LB3PGn<HP>5oEBWbMf1=Y0<:
T?jC;QJWOjC/nFM009joAXPGn=MHNRP/Lf40cmm4_blR;P;1_X7n_nT>o7;i_k7l
EiCoB?AocdS=0h7hSA;?7gSn3cgH5Hk`nL/2be`?37H:M57HFD3n^jTik=LD0cbj
<2SL`oGO]IXH<7HJ596>F4H;PVh;RMcnPbHL[@KgQT4=h1R8daoFo96KoYXg11`9
<d2QhKlf3=H;^denMnnO>^c<@Ub`F`B=YNI_5@`k@ol:^BXBPX;n6SIAL@T0k>h>
mR75mQYk4POl@=RYQ<:lOi<I41I2XS3Hl02faP300NE>nZ^a]fl3`UP_U1OD7V6?
`^h@[?Jg0P@8^f6G4PZ:g@mHC;0KhYOVog6g<@Hk661gj3nCnED6a<?M7N_kVo;H
_?mao[dDH31_68AdHAH5T@ecOQkFOUZ[b>PUn66DL6Fe<c[1/Rm:7<<emlC?BHLX
BggZPI8M]?[VL;[1O7W4i:`o8moWdc7_njmbPYOC=?8a>:Ymjd[kPPF3g`mO>L9H
X2P6ag79m>QejRn9Q/bDMUKhE]c9i[=WhI;MHY_??QJMMj8gkdW_0Zi0bC4EFaXS
i[5RG^L^kR=;=XiEc93UOJXh6WN[30lCCM?aLma7l;PCYOIHn^lnjeIaVD?_g[g>
jNm;5c/Xe>jYTJR>X:FoiZ_5USNL=41?UiRSm@:=`jDTOZaLWY[0CUo/6/6eS6LW
^Oac^[2o;G50c:?ADDlin:[n`i4VSgZDn:aLG_Ob0I?]A[K9Mf7bVle9dDh2]NTL
BY`eD9cSXH`_=F:8o1kljb`0HGgWdZG^=:Zdk<AB1gNa:IKXHJRHcLN9VjMfSk<B
@J;FZG88ZH7gCiDT310/K/<>iX]WMe81FPI>FP==?3dfieF?hE/2@]nNm/4[;ERC
TDMKcJoKQkXSme4LWiWYYX8C;3ZbMW]g4UmXRQnoXCKSDiG0e6W?XKY/NN?chZL3
SO;cl0gJ>]EUkbU8cdn`ai^9DAJHD<nIj6cRI>RAF<Z4:`I=De7@^W`^IgjfF2Da
lT@^Y5T^EBY8i>7Ba?hE5L=?lEAejeL=^klCf2CH^nl;Ra;KJ>MggW>b:mGSe/;L
CX0gkBJLKBUICPG_Blh^ib]MV0KJdYHm_9o_l?QWg;O=XlH_nAJ:mE7g4=4YGE>1
jkI?AiPkk_G7<FFlW?SDdl6M^^V]dOSS67nOeWi8GFJ0?J`HDMTD;mjZo:jO;][D
ZQn/dgkDC>cN?N;@M?BM36Ae8W]k8mS=IZ]Akh_KchX7BRX03BGgO;Rdf7ZeKQ2G
]1lnFIAIX0[i=bTJL_14HhSX;588alVQRG@38JnmN;e`eh[SDG<<MOd?MKOmhajV
MkB]MDc2FP>nT1>lhQ0eZInN1V9_g`]Kj4^lmU54MMEmO[RkJFgnP54UA;N5<<[b
mT[YHD@cMJ5Uo<a8XHF1j[k>^NRj[FS;eNZFLYA6ZQlYj8Kg5?fe`Ag^[WH?N_lf
5?WYl@mc?EIVXbcEU8>B_LbFn6WLXimL:N/I25Jebn_g0gFXLHfL@<mHe?;/_iID
S`O`Ab;8UDn]PI;RYFhNhS0VChLIE2Ro`oS=7=gM?MKjP1>4?1>4KcV:oG>eCJ1A
eDO[2]N83JXgl=8`k@[m`JTh=/f[/LnWWooL_?W=R?[25S=];Y_I=O8eHl13PNMF
1HI_Y9AfnZ[YTa`oooE_g``3`68Oe<X@N:VMQe;Nn5F<A4ECV2@=LlFbk^XefGZf
AK?UR@]biMJQJj5VZ?[d9LoF_4m9l]ge:Jbb:CUeL/=_k`Z4mJnGEWKNIjolgYBJ
MF?BJ8o0ddPiMKhH?lM@aHVDWV9J`EHPKn3jL0iUQ`_=mLOf3XQ=ALeC0a_LR_Y<
[hD/fQ:XiZ26[`/?i4@/e?]W0T_<H?0Whb5C0lej1co]/O9A=4<hfNMAbi[fPSgQ
Cij_h/N]2UYnc[<djg3Z5bS/IVZ4ARCCg5Tfh8kCNSZl5>RI>2?@cm70kVAJZR]o
E;l[_i[/aSLK9^U9<GM3K/T0Q0iHEjM<ERSBBa:gfAM;SCKiD2oUd1X1<?PHUTB6
]^ScQSF@EhU8CWnLhZ@89`UC9b_jTFCTniCfl=1Qfbmb`XIJaNW]dIf=@[o<c3FU
e>6MfH0O;o/Gl]2R3]c:Qck;JkFf0lnVWbUH@eRTT^^@398?^4?Y?ekASSZkkJ8_
Mf?_XU9QeQA8:W^;47QWP59m]7cSX`_^Vd`n2TWR1gQFRfb4Wdin_1RKgiZnSfX;
/IWSN<4Enn7``9YJ2Y4J_o42gL8E5_I:>65]cHHgRlgT@fl@V?`@MkGZll94oN[e
h0iSmP;In:gD<`lK7>=XDTGaPd`99CWZYD9?i5:VbCYaMFIlgGPkNoSTBCV]]C3Q
Z61PP5oDI?nP@_id6_lSYR`haIGcLPQhc0di^;CN<?enaZn2G:ll1>N;4bOjNlGf
OQj0dc:gZUMd?FCS@iGIh/KH@6PG^3c;nVQ;OTJ037O_`1iCP4S>L::BB;cDSo;/
]RdU==XNZIM><0I/l0cff0cMCTQN9C2N];Q;W;BoTRf^_iNfeMFohCW?8^e2iT<M
MkeA8lW7CII1IG1^7DQfY]l3iDc8k1^5FENmbkKgEENFInL<lHNm:oIRfjY;6iEh
?5a/I;35lO55RlaUaa_N`HhheE_cFlE@kZZN3ef<PRe=I:m5LH@In`3>[g41T@]M
S;7cKfn@^@j7em`kHnP]e:6@6Wmi]?0H<WcH>8jj]X1K5I>]Xe7lYUGkkM5QDai_
aSNR1gWlLd/@BioD_]6fh_c/:jBd][XS/NMfPP[eA28dIXCWS=a7>N=e4lOU6>>b
`B9:Z?bk>P/jO5ZND<_@l=hC5cgcA/^GNf[cMkJD0^[C]UgZUgZ8EXcfN1IWaVe4
icVYA70Eclho^HJehLB>DFhSo5e3DM>_?iGOYSOld4YG7EKPTd_[Waboj<U:lhGo
HD9A?T]_RVXS9>k=l`Fl9=gngCWQjV?Vjk^HnG2l<`eHE/B2PG;3]ZONidefMHT0
/Y9?i9n9l_>/6d45RSLBG/JVl?]_e_9/]9S=O5f9DBn[@TR6J3/`VUocGGK?]mfC
njW>k/MMLG/h`T8G:>7Y^]VCFQOaQMiGn6emdh;_U4k?_C3oUVRE:bcm]`DY_jn:
Z>ji=LD`g3?ndGbX>;0JFDDLEOmjUGjnFG4SYNEE1`KAFCNVLEiPQF<Bk8dNdbeT
3SN8iV]h0X>EaiLhU7CRN;T/A]iT>MD0lDXBUlG3fAm?m7`9hA1QW[l8KZS/<I>7
Mm7@A?/NKT[emoUg5Mn5GS[kV6@m3^iY=7<Mn9RnB_nPM<AANHPnlC3aboc;eZ`[
d[h4KAm<XYBG0hEk<@mK4o/b8PQ:DLalNnWB/Og^hc>JS`Y@cSFVNm[7]=k>1Je2
90:4XjOlmZ3JfNMObGXd/a4Z>Ul<kn691Ild6@PRDDO]1agLMbH/>eH8HH:O@<:W
5;7iT/6aO:[R]m:QTEn;D75YO]K:5GLi;_3DB7`MfBJRn9jRFW6V2IaSgPSZo@cN
6bdN[DHMB<GgJG/I>[ikk9K31k:QY@PAVXf9bQg[gZdSdc6;OWSdn_;/e9Gl6P8l
AVk=NNfC47^9GD9K^Ndc`aM`YT263KNGagea;4=4A>PTG74O8H_@N3bVZM5W_5lo
<QFJ5>cQU1a3@M[iQBjEUB<ac^l2:`^96I4R_SLZe9la[k8nR7hA_`/^=cOLi_@=
VkjYmKaUgZ:8XK1K3:?Y8m;KnE@8OoYFM9mElZdRiU2EFjY_@Y;Lg6[Dn2[;_]D]
IgQnLMNOQXhQ9I5GRjRWl1bT@oUZ63mIb7c[g;`kd9hU`cNj[<?/P3_jV:i7>XT;
W>@/blo/AmLV4TW2>k6XV>CHDj_=]a=/XMf=^fCFa>fkL>m`A95iTIL4nOUho6[m
S4Uk2WE?I/:Bc]P:QMK^Uh=]6aEhfKUEbKh<nTk^ffKAK[J_eiI=8gohIn>TgB;l
;VhF]^/`JAZcll0P>>3TK<YOkS8f2o]kYU]LgmnPQg0;WBGm]I@U;V3S@c8O:C>o
Xi]RT42]`2/iOnM:DG5ZiL4@bNa_<fA9Gm9Z6]?WVJP2QKJ5eLXH6@MKQTD:dc16
>J^]<KQ2k4aN<38W1_X^2X>P9k2=FENgPlmJTJP6QMZj]KCPBm_m7LFY@;7B=D>j
kBhU5[>SQackdZZ5[MLCW>E87eW;0iEK^GiN13FfU>9R9lEZWafW^nY_ibYUKVeT
Oe8/ZjAIkGS`O7aoV99eiNGbi>e6XQRFb::4RLnPI`H>=mn@E1d:c1[giD/L[KLC
<3ea;bZeBWcgb]?^?EUkHmg?acN>^P:mCm@i;_<I`hYgaXD22U[6[XjT_2RklGJl
Dfdd<`EBFiNE629g/oZE0m^=:jal`adE@XC2Vej4_M56DZdl2P/;Sk9lbB7=7@Xm
NUbJ[^UikikN]F1kkIX:ncZT<8JhCV5nbCiUYZbaMIX[mLKUaT`R`AfOda`m3g9`
2]5>LEU7We19oaMLS5i3LFlD@_@iEK>;XZIe9>l=gE?:`2KS`XnGUVT;b4J6T<N4
Q9Wa<eaUO3Iac0>9g6L@1Ac:]I]WG2l6oNn/S?DEYImd/T`bk=GBG>h/E?2W@2RZ
Pi[^53cdhGKmQ;jCJKXM;>g6I]^9Ff[H__Q]Pk]4;e^mhL/Z@LIM2]bn/]6Gc]H=
=<Q3<H^kFPFnlP/ZNd5bNZOQEc[/TNC<SodNg;2gi;W;_R35]oFXLg3DYLa7k1Be
5W>:laH8>XcFF>lVSeOaFV/i]Bh:8^]PC:3KQCkaDdfR6b[^NN@E_42oVTT]a45W
][[Ya839>OIehG1ahK2n_E]3Qkl?LFP^n553eJJ<KijVL31ln5</mcSMSAEQF?<T
fO1SISBnoFXIWK3KhIG6`bM<9/T?>]DVYO1];fHDZI>jT;^dQVn8;P]M]N?l^7aU
kladiA46^aj/Fl4UAlJ_=ncV??g:cGOmo855T<TEi07V3^=<[<^1<;5l^JP[?FoN
l;S3DD_=G^[ZF^6YcbfNmAXkcTFo2TJZD[If@iHLHA4^m8Ygbi73YU8UOmF<nj<_
ZR]O[32CRhkjfTb?3Imbo>1h;WN=hGg8G8kl3UA13<9;IBeF`I16/C?3=8?3bJLK
X<7D`i2iGI`WZ`am^YY1<>S^eT5O2k[VO9j_A/e0eAD52DLcHe;ge;U?eYC_YkFj
lN9GlahCG^CH/VIA5o;FcO2do<P^K[bZZm]:fUPOA_jPgi>[ZFKXA7WUPiPNCY?>
?GBmUhV1QeoRMGAkjgS]ZD7N8gk1g>[b0]=7jGEZgda?3MSK]<LR8_P[fjL/>f6B
]?8RUCbYalA`:2=SUTj3[:<;TO@[6Qi;CL64F8CM/fnOINeVj3Ho:Th@JlPd?7^b
JZW1K0m:KUa[daS`JoH:7C2b/Ic<XZL@87g2XEKf9Te3IN70S47NkH38Ic:miI[1
<ZNJG5]8md2oDRCQlL9aPK[f_85CoD>m1Z]VO<dQfifX86GROI?[_/]C3RBK97NV
de9Rch:_f=g6OR^[PVJe^=_?Emmaf0DHTA1BQQ0]1]h_2j9Nda=eLBP47j8l]2C5
LP>YMQX>?5Mg^Xh2]IO<oG9dYiO5i>OR7iO[7UQoUc6WUke6kLVJ44jE@F2a9T/@
Y/BJA19MJT4K;fB`ZRT[WlmVDQ@525emPKkn2NoHe7[SFFRBg:A5c<GElbCaQYLa
@Ni1^YRk?W8e4Gc[`OK:N9d?KLPk<7f<R^ie1@S^Y]>nT]Bc`b_gSdkVl`NIM89a
Md<;39:i934HB]aS3gEOFFg7fh^7ThmII5mhl;9_el_nN6^LV]K]fC6lOoI=nF6m
O9MFJ9]`TQZkQ:U@[LSMCD;L8ojgfXKCHB;dk4?CUI=b^l5OdM_;Nj7N:2g[eKT:
]Q6_<`WmMd81So:2<;_3PN;DnhEVJl?UmOaEe<D_ZZYOWS5;a]BKXT>bW/fFmo]/
OQSZCBHbbHmE5SmCMgML<bG/YA8OhHR?C8oUlZn=Knb:8GjHnTjmHV=N:RmmQkbP
QU3Gll<:So<=C6WXnPY0oWFl4?Ue;m]jc;[?47O4o6JhoW`R@i@[QE3/dkSZOA8S
ZlhK4aTX_C_>]chBGg27K?JfPjYYibUNbPJ`D^j7gmL=c8G<l/S<`n;[i8o38mIY
kfGNI]6>LXc4;noK:^X^gjBTEHS=<JU:0FJh`LO/W?gJoWJ6fP7_2en_7gRXA>@T
Ae<47785WOM:B@^MciJfKMXcN2Y1n0=E^oSUb@K5Bj:h4=975Rd6MbN@STLTVVZK
<_;MV9Ci149SDodaB3n5/jRbZeGandYmbK_1;^HoG8X;bc]`QbeZ^4>OOfH^^Ii3
BMMmakCdnIcNTY@>2^ZlQ9jS4:>:_4^FNH^AhF_J98KK8QE:9lf_:UVg[kM1B9`9
SIGbjk<nR7E]bAF>Y;oJoiDZ[fd^SZhHb^19olPB=h;@<^ghP]D;iDIk]9g9UZWJ
Ji0[ZBJ?^SWNjfa0:KefD<fNoLXaFBTV=gJ/Kl7PLmbA[9:=HKanNK;HmbhnYJ]R
mJ4Nb3HlSQL[V_dD>iOi]_Z4/0^k=jB/6A`_Ena20PBUj@b5Nh/oj=K3P_;Tiel=
3>i<eCINHJ7ji;B1IaeCH[oOAG:ngKICJK/SNVObM3B]WanOjQ>6ZK^ReVXlYbj:
GZ_PXUaOXHQC=e4cI7VK75?B>>m961XaLinQAMQnOK;W@=M<SFi8A?abS=m5lh>X
^OAMQkB0lQL0eLAYKm>A62JbZO:b]L2i8Z:Tainm]>7SdNN4FM;lPD4[^VVM6:Ml
g3Q;6[YjgWVD^:@;gLY5lRg>@2:=Y?/h0UGNHoi7j1ZdmejaA]hM=FgZmHg8NH;A
?JOBZbgg92I^Q^>h2Ra?>QT;V]nSRJO06m>jbOfRmVA8[VcS[IONQmaj<:929Y[S
E5mlaF0Sc:_7MR9JEBB6CG]I;7YRV=gV`nAga`LGdR9e3Z[m?;9^k78G@`j@>J5/
5gGdgXcbl6k`NPb9o_N_^gHd@lBUKTTIO/d[IIXB=iCC]<nElHBmJW=M[a5E_Qdb
O/?ac?0WbjBbcU7QHF;cMNl<;i;gWBG<hF[=bmT4G>@?fL<fE9?_STKh=lWJhE?f
TGWni3aUGJ`a/MZ3c19JO`V1hLJ`ZjNK<SPoGZTT3?>9fLMhN/o8N40=4jmkg?>a
_OKL1<ZNG?7DWWocUGj4mCbRa_/m]hCG`KZ4aG=UZRhEKAIm8_YGT@kI?8h:G]H>
9FJI`meF>h4?Mf=1J]ngFF`X5LDlZdP6e_Bc?JMZV9Y4[gRBTO[nn63B_?aSF6CQ
gCGkFlOIEjbbOGg6TfHhl66PZRFG6O5dZ97R9c^N_W05_`@i0Qoc^egkDA]gObCF
K?XXO>bkK35MoD7lnbn57PgI0HQOf_hM7bEkbG846iMgO>/nPD9ii9/_ZLB2d0;l
Y@j?SIgk>=fS^1oI<`9?^3dn3oWC/MeM4_/Yd_3hATokDi^IIbTgNFLb1OeNj<Ng
e>[?oQ2U<R[[KZ3dO[feBl`JIMQ7O>BUi3RA^=InKWcNUYO=?UN1b;KO?oJEKJW;
d?BI^JljAo1ZN2OJcKg<AIO/Q@:Q@SN<jnDC/M@<A<m@=<Khi6<_9g?`7^nF/9_A
`>Wb`//:mY^RSAjT6JZ`9?5Co]j5FWCY_@=^1^9[MBfUgc;NKmY76CiW>=Z_=DK@
i3_g7@<9m0bnA9kd>5C;@F/?>HEX]Gg_jed[R0WK?5/o^Jjj@bB`3S<CWJ:Fdkf1
X^Fm9QR/1AT`NelT<lEP^R0jfGag41@emcZIWK;;d;ceBJSnnKO9a=]ln[hoFhDP
cHO>T9A:BjjcUKOcln>dlImfi7HUJE8/KfHf79nng]lAD1A73VV^Z<FT2^O8Whg4
I:jBFh?A@PejO9_?CE[[PDWYQ<_A9WTi4iHYQ_O/Fjh[04^EhiDWkQD7W]1gN]jH
gPdN9`6EiMc/JmffIMeKWZBS?UnIJ5Lck?Rg5lcUDOQ@fJ3:Ida=G7Th[b/ELcEk
k5bXjdj?T3iNg]WdWd?kf/FkNQnGC0^nVDC@h]Gji5iTo20k=JHQX;ogOC]Y:EFl
o2K[R5e9QV[J1WicmRW52/A0/7jlRN1@fEbomZaP2]O9FL;^0di6gZ^f6Q?1bh8S
dIS^F9NgFnod57ASMVn[cXo7kZBfUWCA84WQ][626_P40ZnjB39YYSiN97Tccm^J
6RNC:lgRGcGi]5_U?JRebQ>7Wo6<QojQce:=?3M>Gb]2o:M3_Scd2EVGiL0:eL]>
7XmkJ:6]lC3KRUZ15Ia7;j:W:IXh>iPFLa7VmTk43486M6I[Cicl=FdL2_;3QRg8
V/<IF7H/L<nTR]FgLH_Uk8^<UUk9?2NlG;]TN;mVUd_:2:/QH7[VC422dcaUcLR1
YdJCH=e8:ENGkZEh6]Z[k?2ED6hh>kg`NO<2Eh[Rjc=VeX2K5HS=h@8fD/F=h4F^
1i84J@Z^fe=<:C5MRL^Ff_GZPPcOW<:n@Fb[WMlfUiZ2;:LfGT`UV4gUlElmo1h/
h[iP@;=kC`6j:61E]GKd<]6_NJ7TJjgAb/k3^BN<THZG48K3AaMCU@5C^7i]k3:E
gC_>X`4S]TMB/9hmo;dFod?L2hhO:Z?RSabCdM;Q9VOYJBF?NT:m51E1Cg=U2JnR
1MmA5U3I^I2;o8LGjGo@Rob_`An4oXOP0470`>hHU2_HgHGd_`3>LCX22VE^I7=d
LVEQK@YUKVA_HVX:=cTP<21_HVX:<C@d=0YUKVA_HVX:>30P<21_HVX:=S4d=PYU
KVA_HVX:>34P<21_HVX:=C@`2VE^I6mRJPXb<R0`86mRJPXl?20_E7U`IB0_AVm^
M20_DgERM7U`IB0_E7U`IC4P;d9QLfE6Kfid82m1@D51@E4[@deB=b0_AVm^M4AU
Lf=bJG1dKg8P>38P<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUb
LgA3J65b83D`82m<HG=d@fQQLR0e<20_EfUTM6Qc85/P=CHi85dP?Sh:IFiTKf9Z
2SPb830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d51
@D51DB]3CE8g82m6K65WLb0c<R0_AVm^M492KgPPFbde>20]<SPa834a=C<P=cPa
G@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Le<20_A6EcHfE^M20]<SD`82m3HG18
IFUWJ7@P=SHf82mCM6E]ER0g>B0_F4QUJFMXM0Xe<30P;e=dIFe883<f82m=HGQG
JFAdJ20a<S4a82m6KfidAVU/IB0h<b0`858P?Sh:IFiTKf9Z2SPc830PKf9Z2S`l
82m<IFiWM6Pa83Pd830PDR0_C6E^IgAX<R0h=B0`858P;daUKVMdJ3<P>3HP<21B
82m<IFiWM6PP=STd>B0_AVU/M6Eb82m6K65dIDAUHfmTI@Xn?PYcM79UHFd:N07]
NFMDTegG9Te:j4GYLT^A3PUED7[_GHZd4084B08Qe01BU2IBY:TPEKXRRR15>PR8
=2UBY4]AZPY8Ih8nko=lkc/cglc_FI>/UIbcmckGfO_JekiGeP[O5F<cDAEW]1=L
4hg2RT;4`?:0VX6Y;006BhZ1`A8P?Sic1=HCo/L:h[/9aoPPd2Sion9G`l2QF;a=
7H[5QaVPDH2^[bL0T@@P<_8@FGT`6900PnG`@;l3dAQi@1gZQg063<@0GC@:kP?R
Dd=k1F8@[ViHo2goFP82<4408RLW:o;k>:22Q6<@<2P:<81RgN18o8d`Z2MPQXHQ
h=S0Oh<@^>66aG[9Rh_kno^;@I4nHVR<Zj:P2>2?`;X1YW0O><H?kPbLU`/H@Y7`
gnF:POP0LcN4canc6MX5j`o5`06l`A<1Pj=ll0MlDLi`382o6c3Cd@N<_>2X?l7j
O`94P;nX0B1RT;oQoSYm3XA0oCh<QL7@B2lX:Q21LPEL49i``4QCG``KP1D1X2SW
ld2XY`lJW`kD3h[`Q3[Q0ghW3PDdED`0:9jR_j[cPF4@GUPO<An4igV5h^L`N98e
D<iZJ2@BS/;jP<i[E4MPh30/6Q<Xo[^]7RRd?`[gInf2@3VkW=?Pk>/UKX52N?_2
MMB1?a5h4nPOVb/L2dR3`F1I>C00m`KP0C0glG=`ld0_>73^Q9bKlOV7h;c@GX0;
_PAh2<85S_l2hGbPOW00Ro65Qn3nZn?OMb081716`;204m`EP@;mPhhg`egnk?6M
ab02P5]P_30Q0?SloOO:3Rm2IcC:<o2Ol=o=5COEDkN`E17nGOcOB:ZZj0009bXQ
2hQ:B8<124A20Y35;d;n7LDHR_R[A_0o/3XX5c@PmbMI?4_oB]S_cf000Wl=SR3`
keR6J;aRhH30?`:g1D^3HOP?b?nec87c8ol[MInSo1l4oYoiJ?YjN_iVB>2LV_o9
2dDR?0?ol^?ejX_5Jml0SIl0e7n6F/;?9aL@<80k8gbAonWE`D;a<j22L/G[n2lB
4CjJR02h/c422g?k8iDoi5ZL3iPW0PDgA_/PcQlXP2P4oo3hgKBoOOPQQGWP7aXn
N3gnM/7a@o?_C6^PH6SWlnVBT9H1X1P<=124Kc5n9`gP8?PaM8H7o5H`82j6@V?a
l02n_1301Hd1WOLCSb^>mDNO6d7o6f0c;5kZD8ccgcNMi`ScaF3`DoMKa?RTo[Go
?N9`N00L1YXH@l>^gg5oMNO]OZD:^koXD[o2<=nBiD=1DM`4Y]7gT8H/CO15E/@/
ITlU[JN=k_>RQ/2^lRCG2Fj]kSEIM7f:BL=Al;53/^W@DP=XO?3B^h6WJbYEWI`D
7:;Vb/_19mk1=l<mR>/8VgGiL[em[m4Hic?^ngMX1EAeUTemR1YK<UUn8J=7NEcf
DOBnAKa]N?48GikCTe4FKU:/:2Ni4<=f0>g8k]h`@lk06IM^/S0XI?fnI27>IThR
hF0dJ?ZI^HA?2b/_Z`d;9o4^`hNQZcSEeGAMiTnhT/:IPQ5Kgj9HbLl]17IJXF<;
5;8g0Q79eehZMA=OFGJMokGNC5WKRa;ARZVHC7njO29BO[_2RdQjNNDH_9_COI]^
4cO6FLI@lhZknORY[=[njdLG5fAR`gAi[[0Y:>cbYg9]Hni=nW4YCW9YkK2VEeb9
4ZOV<Z7FY35h7M[Y8Xjlc2jDQkPWT<em1E7JVP?B2i=VE:CZ;3RVL4hAdKD_[kk;
cTXR/SeP5f6O3`YJHFIVnbS4C_6SFSS6`jedV<SMb7nelK?g>Q75]/METIAU1jF`
Aam>Nf9PUkUCD4YkAOfSUS4YP]TYjJ?g^1QKf?XiRH/XkW^dYbo7YCU^g;MioRJe
GG`WdHb1VS9MZ4lY[I[d=RbHk4_ZTVFW:kXYNC?iI9C]OLD[YeK4=CNhcgiCY@T]
h_1>CkfDX6INlP6SGngk_LMQaU@g=iM:;XdW]GPQ?99[7MfgA[No>;ITE[MZU5/8
X/Tg_eEKKU>jZaZjg6^MJZV==>haSalW[Boj27GPgOY:mibjaeOMVBUZG3;1Q7`_
@iGEa/`Ud5N:JSFk9:1][ZQnOWK8l>36JDhlI9cmhd:NeKa7VRcc/4iVWB8Ono5Z
b?1]d3Soe9;iXc?1d]2;_3YloFONL`n<MGRZA0dHDPIFK`Ihm=>d1GB^:lnl7IW:
H[BIeIEa2m]j_S2Yh:HbFCWKoh5DWZjI9`W]=>IG?l<4QSOIWW3]d>I]4;KUMG:2
DgYF;nc2S5nX1^4jfO9M21AVmf^L8G7OY[DNln?J8ImJU9gkeD<3[C1=JNXEASI9
9AXmHP=9WaGFDPChk4/JaBE^]]@b2mHf/Cgim[6cjh_0k?H6LZ^NeJFNUN`20hMY
PPBHaG4VmXfi?W97W73_R`USP_j3ma`Ae45jh`JLb9MLOHD_2k>fSlLYQ>foeXki
ZEBm1J4eNTne0[S:o3SF=jcNj0BX4?Gl]7bMliB/ng1D<F1B[Jf/NDejR2@bMFO[
RWoN/?gG5:X3Y_6>`W6oE07RWB4Y4M6227SKmkO33@GTB^:V/H_[6DX9jUGNL>oF
m3Kj9oO;>LR[A?=bBlP3=3Hf0MkMc`o_Gd[:5i94_if_N1QQ?B8<aPTKRQfNE8Me
:Pk4a?0[i8JojM;A?N9X1kWHOHQFhoKa@TEDiTY4@2Q`TXL:6/NCkQE[A5:k8cJ6
kbE012mfmD:5o<?[UDh9MbhmGMgTBGnM6dDRElIfO@OdVTCUP^1Shd0JB]VHT<of
eDQOM/g=[?4^RL>h_=AWU@6QB9TfdQ/gkODlRKWjPfhV1_jZN<Z]DGR=EX]^?fni
ld_7VhhVeASgAYZE]g7]IPlMTfc]JMW>7Ql95mYUld8k[OR=eMaC9kG8E>3283U[
GUJWXk:JCof3J@ngJ6Qc?ZeaJ2nkOW8iYVdGERRS3m`j2lL^mGk8/T^Ao7Y:nLPR
I11mU:LLCo7c5XgF]5e0@KNdg:_7=B48[f;X3]UAkWhXmo]VH9;A^I>2g/4^N`RN
Q//gCg>8VG;Yif1cj=m>;Y:ifV8Ub[J5FHamfInf[oRUW9I;jRZiEZLBY]0fF2Jc
Q>IA]khPg;n]R2GiLo]3EF7<R6XBK6DZ>eObKZ/O:3=Sk/[[Io9PW2n[?^QbNojP
bVFb:OL@W;NTYKdZ@BWoTfV14dHFjd:2KSLDN<bb`g@edFaNRL2GhH1P/X?ZQ6Pm
`jJCZk8V;BHATHaj_CSjGV6R/GHb]n^Qh5X:[][WQL8ZdSHR?2:]fIONdek;cK2K
JiaDnFQ]CX0S8lV7>X2ThE3VH/X4ad/BYd>3j71n1Z5_i3Gla6E5WC9;BUnFeU3=
:[Ue^:c/bTML8Pf?836hC8fmV7Fa<M<0Y:4DJkg7k;804h4oHfJMYbCHh82^S;Pi
IfYigUJ388je2P<jFbEj?D_nJ=O[I:<?^a4hCL4fRmjPEC`04N::Cj4>6BoNV>fe
]9J1KZTo:QM;gl@>jM0oI=4HK]`Tk:F<]@^okm9i^7;cFlEXB_V<^na=Z0>dYnGW
;[LXSVMSN8=i^IQM=?c`8VQ?OXG3bBQSj]Ig@OY=kNM_bDID[8PV=MHJDS_>RWmI
^>KLl:Sf;RK@Iff_DReO7W/_i?i/^9kNSFI<9ijOR_M2To:T?59<;4[L>h>_c</C
D0dCIjNfMOVji:/;^icAB:>G/kCmf2ge_Un07I8XEIYZHdF86k>iWojV>OjjkKD]
JMo@cJEKlUc2FVYQlS^_=8Fi3NU0Pl=/]mNRKAhRFC=D/<YV0l7[N`<ib2UQQLZb
Vaf<fZBF^LJ3Li8oPXn8L[f@Sl3L3HE=5/jb:cFOVURkKmfdb]i:4b_2=[k@O=lD
PQV]2Jbc3/d]N<gR<UWM>3S:Mk4kLSn8JoN^U/6LBNR8@X9akiKjP2O1UaemNW>_
;^]gG[Z;NeB/<@j`6I<WlY^c1>hYGaM;I^E73h7nl^cLF;[EGU]YNCT[Rb70?Hk8
=7?FULM^RlSB^cY[bjJf97Va8NaaJbmZN3QGSOS9jUHPMgH/nMX[MakQ[XF^K]]7
HkRD_]CKPFT[IFUfPhfdA_]5K5?n6_07G^@gSghN1@<_PXmek6bLWjeTPJ^[dDg;
cSMeNID[P[O^GFj<HXjW5?YF`]JD6NRoONV4SYi:;hMfh<Z?o54JL<GZV^@n/KLO
BHJHIXD3YiE:NYiVb=hmJD_E@7/R^Y1hBlFAHHTPXcC_II;Rh]_NUI45lNcLfL3M
Dha>CfS?IbkNHTFOIK:ISMd2dP_PBV_UTX?jkQ;Y`m9E^SLhWLJ4LB95aPn15eHR
GZ47eEi?[dMbZDPX]:PN:6dF_6gU=XfQ[`Be^S[dR8CF7?gb5]<81U3X3`<IiS;G
4DYFLDhOY2:WMd:`_n3I;JO4;4@STfM_m0LPXF]GDoBMKOY2MRBR;7mVdX^]BADW
A8Y]=]Scm@TE3W9FGNYEW`SN/U6Zf[PSNbO14[9=n9a:R5[mQ_4RY=OMkR1fSS98
]hUa?begV_CK0dG>kdcZK3U:aPiWFmQ1M5kOCkfh]2Cm>7iHFMc^6dj2gAV:cabc
dKWgT2a<IZB:C:fRCn;7NH:C4jR^gniO^6D:8EjJc;nGi[P3ZUIFA]OdXoKM>;KO
RXedgQbKeQC^mIMTW<k9n29XJTG;`eUKM90_EnPC9?GM:YKk5HoC0Zdo/Ch^6dH@
YAUVn9b0H=jMW3ocGGb^BMa8<[I^Sn=0P_fCnB@ZM5=/Xc`B^=?LbihFG>K@NIUa
VfDfZOKDHd3P^NHI4XAJ_2JDOLaQCB1i`2gVBQ3jEM9<MOcIUKj<7gdn<mONDPSg
;di7DJNW8AkFCWaEUjg[^JAng71@lI=WjLG^E0]JhlS063`<mRY5UGfhYf4KgS5A
LB@lcRVKo]j1//7T5gU@Y6U7;?D02d8M[OXPBb4h=aO5BbcQM?5VNfJC9MO>ESFC
jKK_mV?kmCZkek8B?57?Vj>gWh42I9VFgYQYG6Z@[Ra8<lXN7mbbN2n_Q7k^CEE5
IfU;No[nh_LU[Qc_>:8RIVKSFH;gf1^k5md85j_K^_[VCDGlG/SNXmE`8XSXG:jg
TFIBH=]EK<llb21k]=diU/FdGl1c/L7=S<5DYFYMDJ9SQSBBg6QDbI>Ffg]6P7I8
oI]AE?B^[lL^/IA32=MDEcI?:AE1XJ=QLl`Qf;2L;8:^`D5]jMV4jXd5QG;G=CdS
6XSh8KCab/JEj94D0DOMg^NOF>G4X[]<2gY;0R5TkVA5gceA6OYE_a`?G@h6;XFE
AK0l7`_]:o=]R==mjNj_?/02TM_^e[>gU=Do8aBXo]S/XKej3M=iVgUMCCcnDQNY
0oWMlZm3ReLHZA[_A45LfedMPCLOWKiOZ?5=YjPiF[SYS3J_LbSGh8dZSP:66?A]
e=K2WKkAc=7e9bJa21Kcn9k22eJWilQFQFkTdb59>d?HBLl^QlCN^g7Ki_DK2<fc
WOdd>mVJS4GDj]fC]>EV6PDjVMRm=ESXIAk7ibAX0lMJWKT_3kCDhUQQWG<jmdgK
15cX2EmC@FRE5]:n:PZCFN^A/J_I<=gU:d_eHA;dnSS`JbIPNnm<fhQIgOBCfagm
8j;Hn>PYnXGBDRF@Y/Rg?NFY=dV?^mXmAAOh0VPHZbgWO5ONjA>eV6OTY/O8@W?k
Y45;@jcMYk5>2P_XoJ64BkDU/?]I/M1Cd3;6f=ZkiPdWHi/;nlFLLDT;N56fRHck
0c9O^/gH:mGDbDGHfd_FnR8l6]m>oB9kadiZ[bV5dBX?g_Q:OhID:]eZ_o=hXJgf
I;SINS>3^DEfe=h27=gegL2aJL9:I:9W3ddDE?BHPV[:d2jZi?Cc4BV=V]Uf_YOC
F>m`LoNIKOL0;^JPTdE2139KH7iEegA;cOLZaHVhnWfNBWQCOdY`ke78IMfS>elG
QTGACePbPhcj[LgCeNbF4B=MhXO__Qd1NZcfeDGA9ZC@K[G;R3aL?>Ue`_VWY@aT
Mab;XcN^PiB[;=FVNgmia4YHJloAYBIYlJkYCWC/SZAT65D[jPV7Dg<8Jdkm5:?T
do^lTGofbG:BUVKbjhbUc@FZ=5lHQ`UMo]6XJ@9CDM::nE=8M_ECH5Ya2k<J^INI
_Q4GOeecl;;FF?5goY<VC_UGWJD5cQOG;eU53j22MMk^f_FE50AhRjn`@<RSSn]m
44F6_4iNjF4O_MkL/73J1O?d99MZJji]7eCaMgdV]6I>O=4m:5;LVeO@LNUmA9]i
4OneQQj_]:MnP4mJ/CQ1^5b70ZW:2HTLn@SoV9ZCSCRIG=5Y;>XZ[dMW>HAaaVOX
oTY:e7b0h?QUNRnV6^SX5M^=5Zi1]bK2^Yfn33<<4o7dAC@e1HF_cIA14hVOfR^7
o5=albSdh2EABdWLWK?dnM8JQLkF<Olm/L5hWlhfdgWAM<jH@4S;H>G<]<^=GT4Y
_f;W4ZjTVNIFCM;hRHcekE/Kfdf>4j0ibE6oU_ghji6hm7EfUU3^Af^8TElC/9Ve
?QI]3mOiQmnW5<AkimFYdDhh0]j[?_I23PT7ZeGRmmbVK:L_KO4b8joJ^1V6TedW
Zj[QNJfR9J>ZE<?EfBG>L0Jg_l9d]HShN4LheZ5dOB23IT:UTK1E^jQedo`fk@n0
[T>cb_57A7eJQAL`jLE8LoVng1^/2;@D=UDLB3Kn87gdFOjT^olRj?Rb6?gAA9od
<^D7k7`n/VmbgK=gaMNR18IURV/G5No/EIGfXNB@54W_OjT56elNHDNoKLMNHXdj
TEHI8^18368A[QBNQfYLY>Y>PG@Ccne]:JVYK3]EGj@8/>:7`3o8;1B63L^Ij:oT
GO246V/jZROHaI25I5mL/?VEo4[`FN8e[hRRFm4doUm[nh@4b[TKKUd]mlfGka4R
OX9ik;/YfTLAYo2`Y9XKXjJ:lW4MIMnk/igEicZl?h1jEEZV4CAi`nUEOcVDlVMP
d4Cd0[/``b_lKibcX84W8e?RVU8YBJ^KD@Ye</o@;d^N<OlhN3Y:Dl7Y<];WT99T
_MH:]]8^iI>Z53JHdRK6nVn`08?a[OM6b@E23Sc3OWI<_XF6ZQJLf0O0TREA>>4B
g4>WPImYh?JBaaG@Z4@MA/PGmj95fd]d3<A^MA@F@nhDQMZ4_AfURJTjnQ4VHlOg
lm`4EflKm_NGC5eJ;==CY0AGHh/L5ZV578f:bNFUge;66ZaW?eh<B@kNGk8aK;3X
nYF`MXEWU][THb>]FVEj]ThcZ2id6LgnRa88cRJ9Fn3EPc2R^X83i;;ZHcI6iIk>
Tog0@HfCZYd^<>/aRk_@8hM8FDC0RD[7;W9N9LQ[BJ8b@G@FoMd/[TCOj1j:[FPi
ijoBg0_SHU?AGKW89dEaHfX`]<AcN8cA@J9g8mFbf[f/`MW0Z;fIj`]1g9;I519N
b]k6gMhhBcVPT8lT;9=;RH?mM>Ua2[hK[CA;]IAF0k;V=25EKXTT//_LOLeZ;>5F
:?k9LRe2d>ZkgeAcRSFXiiShahA`BlYeU5kF[5b]OWP[Hgb545>iHkgXO@QEV?1;
h]HO6IUK;1G^WH<OY[Aoo;C4f/KofW`gn4>[ACOBaI=eOJUYCNGA3iLM5dFX];XJ
7FnYC=f2Yf]BddUJSI3DUWRN4>=3STENPcWflZ9Ci88c;eUEBPT_0cRN1;hliRT;
QGhn[XRQ5V3Om9N</Ogjb=HZNe6U^cWc]UBVh`Nk5a_Y`BUnDH^ATa:@I/54b^bC
^cW>SC8TH[:JmAiZbn9c191aGFWWc6DFN9IFnl_H@kI8khR:m;X`[WT2_`Qcm]VF
fFc3[X7EH6GKASkRMfAAL3F7MLEfAUj[gF/`eAneo2hhZ/8LE8k9iELfQ^l`5:IE
RJRLXQ3CaRC839UZ4?GbedO<3X=IlIlN[kB]R=8>Tf/Dk7Zh;`n/ODJR?;PO/7nB
;WKO4iN83gffj7@_LENShZkLcaRNE/edY?EDjDYX/:6jeo<<L`ic6A^nkdN3fQ@`
^^=>[7_ISb39W:a9fh^0D2YMUCRhWZ=@cYCcE^JkO<WfDO4if5NYRK6bSF@2_IWS
5oIE]bWW9Iffn5CIU7W;39a[eWV_2JciY=`cOVl9:k8nfiJGB1/b_?[3VijTkk?D
`mdTgSa@bDe[_jZfMmXeY7G<IT04ZaJ6DUPY/KaDY^N;hX8?K__ZVhYBIFZ[87ZZ
;dN_N;h4<6Q[2j_caO_IQ5XJgENjBBkI:DU/B:UiMcPlBfj@T2`GM8^KR[^Q6X=l
1/n:bEQkf8/K7cVEe>MRTdeLLLejdUFElGK=U<CAA>oJBbkKoNg=bK@`5k3KK^i;
8>a6aMTeY[bke86Ahnm0LS6m]Vn=I`oFeJ?Zk9mg@OAW81o^f=kU9J2[E6_BM=[j
jFUP@QQdGhb[_WLQKe]WjPE1iKEJ5cnZL]69oSTR_/W/@Z?`HEGcV`m8V;E;YjbI
QE^lM4?<@;<m[i1NCKZ/TU4U?MIgCj3i?UCC>FdTeD9V9]KjmJ[63[LR]2e9E1Tj
C5aMUP77kBJ>D7KjTXCeF`4OYXPCaDV80[dF@LUn^@S:F/G<8=J0m`cSGD^nPkeN
mQe=bXmhO?d7KdP]>]69G40:QIAi?FnkJiR<Jg3IbMD8Re5f<LbMLjG94n=dM>K^
[8iTH2UiQZ5LF:8OIo?1e4]9/lJKRKIK<?G@<C/4?2JJ>g?lX<U3<k_DW8C[9dRl
HC5CHU7X0kl]a3F8OZWG?SAE9>3QF1Ufn?8=<YBhDWio<A;LNL5c5YN@>]lW:B<J
cNQI?Z;47;hm4FUgWhQZU;3cmLn[LC6@WgEm>V9V1Xm/SI;Q;kNHTICXe2Zf;a^[
?3lnCYWVY]hn;?DB^oEUdn8USg/X3jfB^;F0?;7Mf>R/=>oQieRNg/eF::o<?XbU
YL17m>7@n_63?Y^lk5FMSoF_AY:o/K<OjE3TQGaSOdO2D_eSREmFhHFf@W`_4Dn^
hOA02FY<]WDOELMNl>_J>UE>VgAON=lYaTS`HV;n64J<K6bQYnUNdXnAcn04:L?=
[knLQVc/R_MK;S^WQfmceYm>DWSY?:Ej6BZITJQh7:/I9g>;do/E>SOml7emn9BL
dZh5Xf@5EkMo7U@kg@:625;O?K=0MWG`jcdn:]JNBVSNXTJc<1LTfO4=GDVinmW?
<?V/Cf3/S74c=Cna0=YJBoQ<nmV9NUN[NGh?QUbb;Cb1@?X0ZL<S:Io7dR?m<]^R
T:@RK]i?CnZmBD2h=::?Gk4RKjH>?:4YD[oQ1YTcCa6kZnmB>Of=YiJR@IY52OlG
e7ok0_fgG[cco`OlHNSo4AiPWW0X1X]6@S4NX?l1To6aF@YUKVAcM79UHFd:IFiT
Kf9Z2SPd830PKf9Z2S4c>3P:IFiTKf9Z2SPe830PKf9Z2SDi=C@:IFiTKf9Z2SPf
830PKf9Z2SDd<0YUKVA_HVX:>3LP<21_HVX:?3`P;e1bKfAeHfEb82Q]HF=?Db1F
IG9cJFm^834c;S@PG2Q2MFU/I20b<THf=U`Y855eHG9dNR1@A4I3KfidIGQd:B0_
@g9UHGAYKfi4HGAU2RQ4>S8`<S<a<34c<CLb<S8bFS0`9c0`9bTP;de_I4AQM6DP
:4@j<S0b<c4`<C<a=c8b<S9J<30W<30W:B0n?PYUKVA_HVX:N79UIPX`83Ph2S0`
<30`<30`<30P=SDe<cDPIR0:<30`<30`<CDe<b0`<30`<21^80X`<30`<30h<CLa
830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`<30`<CHe=R0`<30`<21^
80X`<30`<30h<c0c830`<30`86hP2S0`<30`<3@f<C8P<30`<30PKR0:<30`<30b
=S<a=20`<30`<21^80X`<30`<30h<C<e830`<30`86hP2S0`<30`<cLc<38P<30`
<30PKR0:<30`<30`<30`<20`<30`<21^80X`<30`<3@e>3Pc830`<30`86hP2S0`
<30`=C<i>CTP<30`<30PKR0:<30`<30`<30`<20`<30`<21^80X`<30`<3Ha=SH`
830`<30`86hP2S0`<30`<30`<30P<30`<30PKR0:<30`<30g<3D`<B0`<30`<21^
80X`<30`<3Lh=c8e830`<30`86hP2S0`<30`<30`<30P<30`<30PKR0:<30`<30h
=S@a=B0`<30`<21^80X`<30`<3Td=CTa830`<30`86hP2S0`<30a<38d<S0P<30`
<30PKR0:<30`<34a<34h=R0`<30`<21^80X`<30`<30a>3Ti830`<30`86hP2S0`
<30`<3@f=3PP<30`<30PKR0:<30`<30`>38e<b0`<30`<21^80X`<30`<30h=cTd
830`<30`86hP2S0`<30`<3T`<SLP<30`<30PKR0:<30`<30b=SHe=B0`<30`<21^
80X`<30`<38f>3Pc830`<30`86hP2S0`<30`<cLb=30P<30`<30PKR0:<30`<30c
=c8f<B0`<30`<21^80X`<30`<3<g<SPb830`<30`86hP2S0`<30`<cLe>C4P<30`
<30PKR0:<30`<30c=cPb<b0`<30`<21^80X`<30`<3@e>38a830`<30`86hP2S0`
<30`=3Dh=38P<30`<30PKR0:<30`<30d=CPf<b0`<30`<21^80X`<30`<3@f=30e
830`<30`86hP2S0`<30`=3Ha<3TP<30`<30PKR0:<30`<30d=SHc=R0`<30`<21^
80X`<30`<3Dc>C<g830`<30`86hP2S0`<30`=C<i=CPP<30`<30PKR0:<30`<30e
<cTg>B0`<30`<21^80X`<30`<3Dd<CLa830`<30`86hP2S0`<30`=C@d<30P<30`
<30PKR0:<30`<30f<CDi>20`<30`<21^80X`<30`<3Ha=S4i830`<30`86hP2S0`
<30`=S4f=30P<30`<30PKR0:<30`<30f<S8a<20`<30`<21^80X`<30`<3Ha>3Ti
830`<30`86hP2S0`<30`=S8d=34P<30`<30PKR0:<30`<30g<3@c>B0`<30`<21^
80X`<30`<3L`=3H`830`<30`86hP2S0`<30`=c0d>34P<30`<30PKR0:<30`<30g
<C0g<b0`<30`<21^80X`<30`<3L`=cH`830`<30`86hP2S0`<30`=c4c<3@P<30`
<30PKR0:<30`<30g>3Hf<b0`<30`<21^80X`<30`<3Lh=SPd830`<30`86hP2S0`
<30`=cPg<3DP<30`<30PKR0:<30`<30g>3Pi=B0`<30`<21^80X`<30`<3Li<C8f
830`<30`86hP2S0`<30`>3Hc=C<P<30`<30PKR0:<30`<30h=S<g=20`<30`<21^
80X`<30`<3Pf<cTe830`<30`86hP2S0`<30`>3Hi<c4P<30`<30PKR0:<30`<30h
=SHc=B0`<30`<21^80X`<30`<3Pg<CHa830`<30`86hP2S0`<30`>C@e<STP<30`
<30PKR0:<30`<30i=3De<20`<30`<21^80X`<30`<3Td=CLa830`<30`86hP2S0`
<30`>C@g=CTP<30`<30PKR0:<30`<30i=3Ti<20`<30`<21^80X`<30`<C0b<cDh
830`<30`86hP2S0`<30a<38c=cTP<30`<30PKR0:<30`<34`<S@`<20`<30`<21^
80X`<30`<C0b=CTa830`<30`86hP2S0`<30a<38h<S<P<30`<30PKR0:<30`<34a
<34b=20`<30`<21^80X`<30`<C4`<C@e830`<30`86hP2S0`<30a<C0a=SHP<30`
<30PKR0:<30`<34a<3<e<b0`<30`<21^80X`<30`<C4`=CPa830`<30`86hP2S0`
<30a<CLf=C8P<30`<30PKR0:<30`<34a=cHg<b0`<30`<21^80X`<30`<C4g=STd
830`<30`86hP2S0`<30a<CLg<C@P<30`<30PKR0:M79QJFaULPXl?20_DfUjIB0h
>20_DVm_M20b=B0`858P;dU^IVlP>3LP<21B82m9A21K83aUHSLi>3Li>3@e>C0b
<f@e<3ThHC5Q=V9QHc=UHFATI3h:?6ER=cTh=cTh=3Di<38cI3D`>CQQ<F4fHV5S
<fEQI6AT?R1M83hn2W=dHG9dN79UIPXa<CLh=cH:9BE5CdH:\>"], "Graphics",
 ImageSize->{912, 48},
 ImageMargins->{{25.9296875, 0.}, {0., 
  0.}},ExpressionUUID->"8b524b1f-28db-4dec-b85d-efb1ade16009"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " the object \[OpenCurlyDoubleQuote]",
 StyleBox["superFunction",
  FontWeight->"Bold"],
 "[",
 StyleBox["f",
  FontSlant->"Italic"],
 ",C]\[CloseCurlyDoubleQuote] does ",
 StyleBox["not",
  FontSlant->"Italic"],
 " include Fermionic part of super-momentum-conservation.\nThus, for the ",
 StyleBox["n",
  FontSlant->"Italic"],
 "-point ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "1df60243-f03c-4aeb-8425-2cdf55e6c52a"],
 "MHV amplitude, the matrix C would have ",
 StyleBox["Dimensions",
  FontWeight->"Bold"],
 " {",
 StyleBox["k",
  FontSlant->"Italic"],
 ",",
 StyleBox["n",
  FontSlant->"Italic"],
 "}. \n\nFor example, the MHV amplitude could be represented by a with ",
 StyleBox["no",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " C-matrix. "
}], "Text",
 CellChangeTimes->{
  3.912854495947876*^9},ExpressionUUID->"b30e53f5-44c8-47b1-911e-\
acbc172454fa"],

Cell[BoxData[
 RowBox[{"ymAmp", "[", 
  RowBox[{"8", ",", "0"}], "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"37bef480-21d3-45e0-9ae5-07e998596ddd"],

Cell[TextData[{
 "All expressions generated by the package are written in plain-text, in \
terms of ",
 StyleBox["undefined",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " symbols. \nThese can be ",
 StyleBox["displayed",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " in a formatted way using the function ",
 StyleBox["nice[]",
  FontWeight->"Bold"],
 "\[LongDash]as in:"
}], "Text",
 CellChangeTimes->{
  3.912854519923842*^9},ExpressionUUID->"ecf33425-3509-4516-803c-\
be7265a936a1"],

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{"ymAmp", "[", 
   RowBox[{"8", ",", "0"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9128545230028973`*^9, 3.9128545288505383`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"3936b553-e83a-4221-8912-6e5395a8511b"],

Cell[TextData[{
 "While MHV amplitudes appear bosonic, the ",
 Cell[BoxData[
  StyleBox[
   OverscriptBox["MHV", "_"],
   FontFamily->"Palatino",
   FontWeight->"Regular"]],
  CellChangeTimes->{3.906364907233912*^9},ExpressionUUID->
  "866cf17e-19b9-42a3-9a7c-db537a0ee329"],
 " amplitude ",
 StyleBox["would",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " require a non-trivial matrix with dimensions (",
 StyleBox["n-",
  FontSlant->"Italic"],
 "4)x",
 StyleBox["n ",
  FontSlant->"Italic"],
 "and therefore require a ",
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" representation:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.91285454584499*^9, 
  3.912854602239499*^9}},ExpressionUUID->"84ab0b3e-098e-43d9-85d3-\
07d5baba8317"],

Cell[BoxData[{
 RowBox[{"ymAmp", "[", 
  RowBox[{"8", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912854604489314*^9, 3.912854609396247*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"903905ed-b8d9-4a18-9afa-6ea2b80b35c1"],

Cell["\<\
For one final illustration, consider the 6-particle NMHV amplitude:\
\>", "Text",
 CellChangeTimes->{{3.912854635699078*^9, 
  3.912854640352385*^9}},ExpressionUUID->"308d3501-628c-41fc-9f69-\
6175408a2ea1"],

Cell[BoxData[{
 RowBox[{"ymAmp", "[", 
  RowBox[{"6", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912854642384438*^9, 3.9128546451224813`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d304c2b6-e998-464c-9529-ea78d4cc8b87"]
}, Closed]],

Cell[CellGroupData[{

Cell["superYang-Mills Amplitudes in Spinor Variables", "Section",
 CellChangeTimes->{{3.912857653506838*^9, 
  3.912857661107459*^9}},ExpressionUUID->"5112e3aa-77ec-4386-9c2c-\
c113046d937f"],

Cell[CellGroupData[{

Cell["Basic Ingredients and Algorithms", "Subsection",
 CellChangeTimes->{{3.912857663908511*^9, 
  3.912857699007399*^9}},ExpressionUUID->"d42791da-e078-49fc-8803-\
51f05b3877be"],

Cell[CellGroupData[{

Cell["ymAmp[n_,k_]", "Subsubsection",
 CellChangeTimes->{{3.912857702136854*^9, 
  3.912857709048005*^9}},ExpressionUUID->"d6300dba-0157-43b1-8b29-\
eb7d370ac154"],

Cell[BoxData[{
 RowBox[{"ymAmp", "[", 
  RowBox[{"6", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912857667199678*^9, 3.912857671632648*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"ede12b35-e3f1-472a-a97c-e005082cae7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Randomized Recursion Pathways", "Subsubsection",
 CellChangeTimes->{{3.9128577129485073`*^9, 
  3.912857721962804*^9}},ExpressionUUID->"0d21b75a-9a4c-4808-90e1-\
ecc038fb10a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"useReferenceKinematics", "[", "egN", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"treeFormulae", "=", 
   RowBox[{"timed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ymAmpRandom", "[", 
       RowBox[{"egN", ",", "egK"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", "100", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.912857723429441*^9, 3.912857784790771*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"1029640d-0909-421b-b28d-0894355f68b8"],

Cell[BoxData[
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomComponentStates", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9128578114252377`*^9, 3.912857817387719*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"20c1329a-0069-49aa-a456-1028aaf3d0d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"component", "[", "egCmpt", "]"}], "[", 
  RowBox[{"evaluate", "[", "treeFormulae", "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.9128577919276867`*^9, 3.912857830634572*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"8b15b464-9a83-4858-abf8-95de06410adc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Color-Dressed Yang-Mills superAmplitudes", "Subsection",
 CellChangeTimes->{{3.91285786743266*^9, 
  3.912857876846611*^9}},ExpressionUUID->"698608eb-d9ea-4bbc-923e-\
53c1eed3d800"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"colorDressedYMampN", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912857878210556*^9, 3.9128579551535482`*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"8a2c65b8-a874-4b1c-96b3-caea382d88fe"],

Cell[BoxData[{
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomComponentStates", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "@", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{"component", "[", "egCmpt", "]"}], "[", 
    RowBox[{"colorDressedYMampN", "[", 
     RowBox[{"egN", ",", "egK"}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912857961150362*^9, 3.9128579759873943`*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"b537a11b-317d-49e5-a27f-47378d23fb1e"],

Cell["Check that it is permutation invariant", "Text",
 CellChangeTimes->{{3.9128579923641663`*^9, 
  3.912857998347782*^9}},ExpressionUUID->"f970b64b-fd9d-44a4-bb70-\
d6fde0e176fe"],

Cell[BoxData[{
 RowBox[{"egPerm", "=", 
  RowBox[{"randomPerm", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permutedAmp", "=", 
   RowBox[{"evaluate", "[", 
    RowBox[{
     RowBox[{"permuteLegs", "[", "egPerm", "]"}], "[", 
     RowBox[{"colorDressedYMamp", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{"component", "[", "egCmpt", "]"}], "[", "permutedAmp", "]"}], 
     "]"}], "/.", "colorFactorReductionRule"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912858005481139*^9, 3.912858023772735*^9}, {
  3.912858064612739*^9, 3.912858077481854*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"2b6f94a9-5fbc-463e-8fef-27a87eb21e29"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["superYang-Mills Amplitudes in Momentum Twistor Variables", "Section",
 CellChangeTimes->{{3.91268729170744*^9, 
  3.9126873033923483`*^9}},ExpressionUUID->"a389f6b3-08ad-4af0-806a-\
598e0668469f"],

Cell[TextData[{
 "Underlying many of the formulae for ",
 StyleBox["superAmplitudes ",
  FontWeight->"Bold"],
 StyleBox["are momentum-twistor formulae. \n",
  FontWeight->"Plain"],
 StyleBox["Note:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" use caution for these, as the \[Eta]-variables labeling coherent \
states of momentum twistors are ",
  FontWeight->"Plain"],
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" the same as those for spinors. Thus a \
\[OpenCurlyDoubleQuote]momentum-twistor gluon\[CloseCurlyDoubleQuote] is ",
  FontWeight->"Plain"],
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" a gluon!",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912854672732628*^9, 
  3.912854734891971*^9}},ExpressionUUID->"38c6cc82-d992-492f-846c-\
0e6a1202aee1"],

Cell[CellGroupData[{

Cell["Basic Syntax and Functionality", "Subsubsection",
 CellChangeTimes->{{3.912687231086981*^9, 3.912687267191345*^9}, {
  3.912687305556056*^9, 
  3.9126873329711514`*^9}},ExpressionUUID->"715fc7fe-fcd5-4325-8b23-\
d0d25be194ce"],

Cell[BoxData[
 RowBox[{"ymTwistorAmp", "[", 
  RowBox[{"8", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9128547375417747`*^9, 3.9128547400772343`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e86a5c39-129b-4566-9a41-88e54aa6fba2"],

Cell[BoxData[{
 RowBox[{"ymSuperTwistorAmp", "[", 
  RowBox[{"7", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912854746145527*^9, 3.9128547600081463`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"fecd2e57-3a3c-496b-98f8-d1e3013d8b37"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Translation from Momentum-Twistors to Spinors", "Subsubsection",
 CellChangeTimes->{{3.9126873108749866`*^9, 
  3.912687327709523*^9}},ExpressionUUID->"cc027598-6f00-4465-8659-\
123618ba9eb1"],

Cell[TextData[{
 "One can directly convert products of momentum-twistor ",
 StyleBox["R",
  FontWeight->"Bold"],
 StyleBox["-invariants into spinor ",
  FontWeight->"Plain"],
 StyleBox["superFunctions",
  FontWeight->"Bold"],
 StyleBox[" using ",
  FontWeight->"Plain"],
 StyleBox["\ntoSuperSpinorFunctions[n_][exprn__]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912854822607276*^9, 
  3.912854847552327*^9}},ExpressionUUID->"de827fde-3d8c-4025-8311-\
872c1df845dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"translation1", "=", 
   RowBox[{
    RowBox[{"toSuperSpinorFunctions", "[", "7", "]"}], "[", 
    RowBox[{"ymTwistorAmp", "[", 
     RowBox[{"7", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.91285476639653*^9, 3.9128548121222754`*^9}, {
  3.912854867212387*^9, 3.9128548690991583`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"946bc76d-486f-44fd-969c-18a0f4ca5d34"],

Cell[TextData[{
 "Or one can use the function ",
 StyleBox["fromTwistorsToSpinors[exprn__]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912854850452901*^9, 
  3.9128548603322697`*^9}},ExpressionUUID->"95006bd0-a680-4e23-a1db-\
d25a1339c5da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"translation2", "=", 
   RowBox[{"fromTwistorsToSpinors", "[", 
    RowBox[{"ymSuperTwistorAmp", "[", 
     RowBox[{"7", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.91285476639653*^9, 3.912854798605188*^9}, {
  3.912854870780034*^9, 3.912854873275882*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c11beea6-e3d7-4cc6-a7c6-a1b72c50af6e"],

Cell["\<\
Notice that these expressions look very different!
We can confirm that they are in fact \[OpenCurlyDoubleQuote]different\
\[CloseCurlyDoubleQuote] by evaluating them \
\>", "Text",
 CellChangeTimes->{{3.912854863716786*^9, 
  3.912854907476762*^9}},ExpressionUUID->"037229ea-ff3e-467d-a67c-\
9b1513014c01"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "translation1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "translation2", "]"}]}], "Input",
 CellChangeTimes->{{3.912854910011261*^9, 3.9128549213572893`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"b37fb600-e6dc-4541-9705-1e2c1a174a66"],

Cell[TextData[{
 "Nonetheless, they are ",
 StyleBox["equivalent",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["! We can easily confirm they give the same ",
  FontWeight->"Plain"],
 StyleBox["amplitudes ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["(even ",
  FontWeight->"Plain"],
 StyleBox["term-by-term",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[")",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912854926608144*^9, 3.912855005753343*^9}, {
  3.912855089320952*^9, 
  3.91285510890345*^9}},ExpressionUUID->"bebd3720-31a6-42e2-b46d-\
6eebe793d084"],

Cell[BoxData[
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomHelicityComponent", "[", 
   RowBox[{"7", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.912855114367111*^9, 3.912855122962234*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"b9024763-897c-4d7e-9779-84a93cbb4423"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"component", "[", "egCmpt", "]"}], "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"{", 
    RowBox[{"translation1", ",", "translation2"}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.91285512623632*^9, 3.9128551469841423`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"745f4cd9-21af-423d-859d-e80f7bc68cf1"],

Cell[TextData[{
 StyleBox["This is due to the fact that there is a GL(k+2) equivalence class \
of ",
  FontWeight->"Plain"],
 StyleBox["equivalent",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Plain"],
 StyleBox["superFunction ",
  FontWeight->"Bold"],
 StyleBox["objects.  \nWe can pick a GL(k+2)-equivalence class ",
  FontWeight->"Plain"],
 StyleBox["representative",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[" using ",
  FontWeight->"Plain"],
 StyleBox["standardizeSuperFunctions[] ",
  FontWeight->"Bold"],
 StyleBox["to check that they are indeed the same:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912854926608144*^9, 3.912855005753343*^9}, {
  3.912855151278719*^9, 
  3.912855180169343*^9}},ExpressionUUID->"d470097a-4667-47cf-8978-\
1b9176a3af77"],

Cell[BoxData[{
 RowBox[{"standardizeSuperFunctions", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"{", 
    RowBox[{"translation1", ",", "translation2"}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.912854983295083*^9, 3.9128550111585293`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"b18344a4-da5b-4976-9f2c-80d56f5b7469"],

Cell[TextData[{
 "Another way to check that they correspond to the same essential objects, we \
could compare their ",
 StyleBox["positroid-labels",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" as obtained using ",
  FontWeight->"Plain"],
 StyleBox["positroidLabel[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912855013446932*^9, 
  3.91285506151232*^9}},ExpressionUUID->"093265aa-c5d1-4f4c-9dfa-\
3c6edf4b855f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"positroidLabel", "/@", "#"}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{"translation1", ",", "translation2"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.9128550363826933`*^9, 3.9128550788815737`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"3a3c6f67-c7dd-4505-b45b-3d840e84101d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["superAmplitudes for Trees in sGR", "Section",
 CellChangeTimes->{{3.912441007772367*^9, 3.9124410123539753`*^9}, {
  3.91285759135738*^9, 
  3.912857596640839*^9}},ExpressionUUID->"40024677-4033-4301-ae1c-\
80c52dcac81a"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["General Formulae:",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Plain"],
 StyleBox["On-Shell Recursion ",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.9124410317282143`*^9, 3.912441066534512*^9}, {
  3.9128557956521473`*^9, 
  3.91285579889778*^9}},ExpressionUUID->"860f6fec-24b3-47a3-8d8b-\
72053d9acedc"],

Cell[TextData[{
 "The ",
 StyleBox["n",
  FontSlant->"Italic"],
 "-particle ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "28035fe5-8de0-4f63-9ddf-922d04a0bf50"],
 "MHV tree amplitude can be computed using the general function ",
 StyleBox["grAmp[n_,k_]",
  FontWeight->"Bold"],
 StyleBox[" which uses on-shell recursion encoded by ",
  FontWeight->"Plain"],
 StyleBox["grAmpBCFW[n_,k_]",
  FontWeight->"Bold"],
 StyleBox[" except for MHV and ",
  FontWeight->"Plain"],
 Cell[BoxData[
  StyleBox[
   OverscriptBox["MHV", "_"],
   FontFamily->"Palatino",
   FontWeight->"Regular"]],
  CellChangeTimes->{3.906364907233912*^9},ExpressionUUID->
  "0dedeca0-1522-4230-89bf-f6c497ee3f38"],
 " (k\[Element]{0,n-4}), for which it makes use of ",
 StyleBox["grAmpHodges[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912855187446905*^9, 3.9128552794696302`*^9}, {
  3.91285539491401*^9, 
  3.912855402161518*^9}},ExpressionUUID->"384fc9ef-57a1-4c5d-9cd0-\
b910162a975f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"grAmp", "[", 
   RowBox[{"6", ",", "0"}], "]"}], "===", 
  RowBox[{"grAmpBCFW", "[", 
   RowBox[{"6", ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.912855383233965*^9, 3.912855404824079*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"19ed02c4-3040-4f3d-8ed5-bc2484958f52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"grAmp", "[", 
   RowBox[{"6", ",", "1"}], "]"}], "===", 
  RowBox[{"grAmpBCFW", "[", 
   RowBox[{"6", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.912855410446129*^9, 3.912855412135892*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"9398f082-1f90-4105-823c-e07422bab672"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGRamp", "=", 
   RowBox[{"timed", "@", 
    RowBox[{"grAmpN", "[", 
     RowBox[{"egN", ",", "egK"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomComponentStatesGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "@", 
  RowBox[{
   RowBox[{"component", "[", "egCmpt", "]"}], "[", "sGRamp", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9128552847154818`*^9, 3.912855359884907*^9}, {
  3.912855423245373*^9, 3.912855457792615*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"da2d9ef7-f38e-4d95-9e7d-70e063a45a84"],

Cell[TextData[{
 "The above pathway is used, for example by the often more convenient \
functions ",
 StyleBox["componentAmp ",
  FontWeight->"Bold"],
 StyleBox["or ",
  FontWeight->"Plain"],
 StyleBox["componentAmpN",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912855466229631*^9, 
  3.91285550387164*^9}},ExpressionUUID->"3d7c4d85-cdc2-4dc0-a896-\
33d755f9ab66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"componentAmpTermsN", "[", "egCmpt", "]"}], "===", 
  RowBox[{
   RowBox[{"component", "[", "egCmpt", "]"}], "[", "sGRamp", "]"}]}]], "Input",\

 CellChangeTimes->{{3.912855509352508*^9, 3.912855529302904*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"73150cad-5235-434e-81e5-660d5b02a215"],

Cell[TextData[{
 "However, for ",
 StyleBox["helicity amplitudes",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", we have encoded a purely non-supersymmetric helicity-amplitude \
recursion algorithm:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9128555322937098`*^9, 
  3.912855557857027*^9}},ExpressionUUID->"6d6ed9b5-ef7d-4ddd-b9b4-\
8c39c49738ac"],

Cell[BoxData[
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomHelicityComponentGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9128555603778057`*^9, 3.912855567873127*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"a0e22439-ec48-4d17-b321-abadb6f4034a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"componentAmpTermsN", "[", "egCmpt", "]"}], "===", 
  RowBox[{
   RowBox[{"component", "[", "egCmpt", "]"}], "[", "sGRamp", "]"}]}]], "Input",\

 CellChangeTimes->{{3.912855577404422*^9, 3.912855604776391*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"515f0446-6a08-4f42-80c0-ae0e69c653c7"],

Cell[TextData[{
 "The reason for employing a separate helicity-amplitude recursion scheme is \
manifested by e.g. the ",
 StyleBox["LeafCount ",
  FontWeight->"Bold"],
 StyleBox["of each expression",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.91285561805357*^9, 3.912855649198053*^9}, {
  3.912855709132881*^9, 
  3.912855724503059*^9}},ExpressionUUID->"63f3b435-3be5-493c-b79c-\
1ea0cfba6772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"component", "[", "egCmpt", "]"}], "[", "sGRamp", "]"}]], "Input",
 CellLabel->"",ExpressionUUID->"ba791367-1192-4328-a8ac-e291e3b1acf2"],

Cell[BoxData[
 RowBox[{"LeafCount", "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"componentAmpTerms", "[", "egCmpt", "]"}], ",", 
    RowBox[{
     RowBox[{"component", "[", "egCmpt", "]"}], "[", 
     RowBox[{"grAmp", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.912855650560896*^9, 3.912855693184662*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"8013c6c2-5094-4cc7-8dab-7041ed98ca48"],

Cell["Nevertheless, they of course give the same sum: ", "Text",
 CellChangeTimes->{{3.912855612832945*^9, 3.912855614613969*^9}, {
  3.912855730601677*^9, 
  3.9128557364497633`*^9}},ExpressionUUID->"37b16660-44eb-4599-ad30-\
8ab66e58716b"],

Cell[BoxData[{
 RowBox[{"Total", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{
    RowBox[{"component", "[", "egCmpt", "]"}], "[", 
    RowBox[{"grAmp", "[", 
     RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"componentAmpTerms", "[", "egCmpt", "]"}], "]"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.912855738365625*^9, 3.9128557637171717`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"6e5ae84f-0637-4866-a53b-5f6206d2ef48"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["General Formulae: the ",
  FontWeight->"Bold"],
 StyleBox["KLT Representation of superAmplitudes in sGR",
  FontWeight->"Plain"]
}], "Subsection",
 CellChangeTimes->{{3.912855791111307*^9, 
  3.912855834984611*^9}},ExpressionUUID->"ae7e77a6-6e93-4d7c-ba16-\
bb238d822f2d"],

Cell[TextData[{
 "Alternatively, we can exploit the fact that ",
 StyleBox["sGR=sYM.KLT.sYM",
  FontWeight->"Bold"],
 StyleBox["---specifically: ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912855837087513*^9, 
  3.91285585971548*^9}},ExpressionUUID->"3c3c4062-1424-4b37-9e4c-\
6f20f36e4705"],

Cell[BoxData[
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomComponentStatesGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9128558652056627`*^9, 3.912855883811089*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"c6303390-6f39-4403-9580-3ae0fd499b56"],

Cell[TextData[{
 "For future reference, let\[CloseCurlyQuote]s compute the amplitude for this \
component using ",
 StyleBox["componentAmpN",
  FontWeight->"Bold"],
 StyleBox[" (which likely uses ",
  FontWeight->"Plain"],
 StyleBox["component[cmpt__][grAmp[n_,k_]] ",
  FontWeight->"Bold"],
 StyleBox["(unless it\[CloseCurlyQuote]s a helicity amplitude))",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9128559019410343`*^9, 
  3.9128559397763844`*^9}},ExpressionUUID->"661dc1bc-a99f-4a5d-b31d-\
78e2e19d8584"],

Cell[BoxData[
 RowBox[{"refCmpt", "=", 
  RowBox[{"componentAmpN", "[", "egCmpt", "]"}]}]], "Input",
 CellChangeTimes->{{3.91285588940005*^9, 3.912855892968845*^9}, {
  3.912855941746976*^9, 3.912855942890177*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"4fafef24-f34c-46c0-80bb-f2a33cc17a4d"],

Cell["\<\
In more detail, the KLT representation corresponds to the sum over the (n-3)! \
images of the legs [2,n-2]\
\>", "Text",
 CellChangeTimes->{{3.9128559655053577`*^9, 3.912855991248473*^9}, {
  3.9128560296774263`*^9, 
  3.912856034816531*^9}},ExpressionUUID->"49218b24-69ca-432d-93e2-\
22fb43093068"],

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{"Grid", "[", 
   RowBox[{"kltRepresentationSeeds", "[", "7", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.912855992156493*^9, 3.9128560013964252`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"69b57484-31e0-44a0-beb3-83583876916d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fullSchematicKLT", "=", 
   RowBox[{"Join", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"permuteLegs", "[", "#", "]"}], "[", 
        RowBox[{"kltRepresentationSeeds", "[", "7", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"Permutations", "[", 
       RowBox[{"Range", "[", 
        RowBox[{"2", ",", 
         RowBox[{"egN", "-", "2"}]}], "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912856008797242*^9, 3.912856067800055*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"157c7381-6855-4608-932d-46bd9c0fc0e8"],

Cell[TextData[{
 "To write the sGR state as the product of sYM ",
 StyleBox["components",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" we need to \[OpenCurlyDoubleQuote]split \
it\[CloseCurlyDoubleQuote]\[LongDash]which can be done randomly:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912856081916498*^9, 
  3.912856103781309*^9}},ExpressionUUID->"350f7910-8e53-4c3b-a269-\
9d22d7a20a96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"leftYMcmpt", ",", "rightYMcmpt"}], "}"}], "=", 
  RowBox[{
  "randomStateSplitting", "[", "egCmpt", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912856106378085*^9, 3.9128561354985447`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"d035ff1f-c00a-44d1-87ec-a258c653dfca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fullSchematicKLT", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"amp", "[", "x__", "]"}], ":>", 
    RowBox[{"componentAmpN", "[", 
     RowBox[{"leftYMcmpt", ",", 
      RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fullSchematicKLT", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "3"}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"amp", "[", "x__", "]"}], ":>", 
    RowBox[{"componentAmpN", "[", 
     RowBox[{"rightYMcmpt", ",", 
      RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", 
  RowBox[{"fullSchematicKLT", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"%%%", "*", "%%", "*", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"refCmpt", "==", "%"}]}], "Input",
 CellChangeTimes->{{3.912856071819666*^9, 3.912856079856703*^9}, {
  3.912856150220025*^9, 3.912856252081771*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"0a80c53f-4292-4481-ab3d-90fc30de3c39"],

Cell["More efficiently, perhaps, we could write this as:", "Text",
 CellChangeTimes->{{3.912856256883605*^9, 
  3.912856265718672*^9}},ExpressionUUID->"1158c1da-762a-444d-bb85-\
79c8dc7cbf4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"kltBasisAmpsAlpha", "[", "egN", "]"}], "/.", 
    RowBox[{
     RowBox[{"amp", "[", "x__", "]"}], ":>", 
     RowBox[{"componentAmpN", "[", 
      RowBox[{"leftYMcmpt", ",", 
       RowBox[{"{", "x", "}"}]}], "]"}]}]}], ")"}], ".", 
  RowBox[{"evaluate", "[", 
   RowBox[{"kltKernel", "[", "egN", "]"}], "]"}], ".", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"kltBasisAmpsBeta", "[", "egN", "]"}], "/.", 
    RowBox[{
     RowBox[{"amp", "[", "x__", "]"}], ":>", 
     RowBox[{"componentAmpN", "[", 
      RowBox[{"rightYMcmpt", ",", 
       RowBox[{"{", "x", "}"}]}], "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.91285626908908*^9, 3.912856304339382*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"da70621f-76cd-441f-b72a-48b0f688d751"],

Cell[TextData[{
 "Or, this can be done for full ",
 StyleBox["superAmplitudes",
  FontWeight->"Bold"],
 StyleBox[" easily enough, where the product of two ",
  FontWeight->"Plain"],
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" objects gives a new ",
  FontWeight->"Plain"],
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" according to ",
  FontWeight->"Plain"],
 StyleBox["superFunctionProductRule.",
  FontWeight->"Bold"],
 StyleBox["\n\nThis is done (reasonably efficiently) in the implementation of \
",
  FontWeight->"Plain"],
 StyleBox["grAmpKLT[n_,k_]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912856311739089*^9, 
  3.912856369426365*^9}},ExpressionUUID->"5bd8a20f-dbe7-40d6-9f26-\
403d7466c79f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sGRkltForm", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"grAmpKLT", "[", 
     RowBox[{"egN", ",", "egK"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.912856398019589*^9, 3.912856411626837*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"a09a109d-2547-4629-b568-21db06a69feb"],

Cell["\<\
You may wonder at why this expression is so much longer than \
\>", "Text",
 CellChangeTimes->{{3.912856416590125*^9, 
  3.912856443043481*^9}},ExpressionUUID->"560d7bcc-f94f-4b27-a0fa-\
6672eb8bfaf9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"kltRepresentationSeeds", "[", "egN", "]"}], "]"}], "*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"egN", "-", "3"}], ")"}], "!"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "sGRkltForm", "]"}], "/", "%"}]}], "Input",
 CellChangeTimes->{{3.9128564445062323`*^9, 3.912856463458971*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"a9b0e4f7-3efe-4a87-be54-15038e98096c"],

Cell[TextData[{
 "The difference is that the ",
 StyleBox["ymAmp",
  FontWeight->"Bold"],
 StyleBox[" requires ",
  FontWeight->"Plain"],
 StyleBox["6",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" terms\[LongDash]and so the product of partial amplitudes involves \
",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["6", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f9d91782-c423-4828-b5ad-d15c9f8697e0"],
 " terms. "
}], "Text",
 CellChangeTimes->{{3.9128564659172688`*^9, 
  3.9128565239234753`*^9}},ExpressionUUID->"aed63dea-49e3-4741-b8fa-\
c473bd764da7"],

Cell[BoxData[
 RowBox[{"numberOfTermsInKLTforGR", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}]], "Input",
 CellChangeTimes->{{3.912856527223777*^9, 3.912856534267316*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"cf4af11d-d0bd-40bd-9a75-76bee2b25447"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Special Cases for",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Plain"],
 StyleBox["MHV Amplitudes",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.9124410151360188`*^9, 3.912441051313965*^9}, {
  3.9126867778926*^9, 
  3.91268678237739*^9}},ExpressionUUID->"1ac92aff-0a3f-45a7-86a8-\
7cd039bb9848"],

Cell["\<\
For MHV amplitudes, we have directly encoded formulae by Hodges and BGK\
\>", "Text",
 CellChangeTimes->{{3.912855768835943*^9, 3.912855783337591*^9}, {
  3.912856556321632*^9, 
  3.9128565643885193`*^9}},ExpressionUUID->"ec207bc0-2e04-4f46-b0f9-\
afa068c5da3f"],

Cell[BoxData[
 RowBox[{"grAmpHodges", "[", "egN", "]"}]], "Input",
 CellChangeTimes->{{3.9128566453637447`*^9, 3.912856647972872*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"a95425b2-8764-4c4e-af54-0f04d47c06f1"],

Cell[BoxData[
 RowBox[{"grAmpBGK", "[", "egN", "]"}]], "Input",
 CellChangeTimes->{{3.912856649621171*^9, 3.912856654306684*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"e0cd966f-eb3f-4f11-9ac8-39eb81f9babc"],

Cell[TextData[{
 "Notice that while both technically involve (n-3)! terms, Hodges\
\[CloseCurlyQuote] formula is given by the ",
 StyleBox["determinant",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" of a (reduction of) the ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912856667145503*^9, 
  3.912856695224408*^9}},ExpressionUUID->"325f7ee1-31fe-4cf8-8da6-\
14eb923e51d2"],

Cell[BoxData[
 RowBox[{"nice", "@", 
  RowBox[{"hodgesPhiMat", "[", "egN", "]"}]}]], "Input",
 CellChangeTimes->{{3.912856697644927*^9, 3.912856702612301*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"c1bfd1d7-ecda-4dcf-a69a-14fa9873fb97"],

Cell[TextData[{
 "And the determinant of any ",
 StyleBox["numeric",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["matrix is of ",
  FontWeight->"Plain"],
 StyleBox["polynomial-time",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" complexity (cubic, in fact). \nThus, it will be dramatically \
easier to evaluate ",
  FontWeight->"Plain"],
 StyleBox["hodgesPhiMat",
  FontWeight->"Bold"],
 StyleBox[" first and ",
  FontWeight->"Plain"],
 StyleBox["then",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[" take its determinant (polynomial time), as compared to first \
expanding the determinant into terms (factorial) followed by evaluation. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9128567058962812`*^9, 
  3.912856821300824*^9}},ExpressionUUID->"caf00c2a-b1aa-4114-a48c-\
8b7d646005cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egN", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "[", 
  RowBox[{"grAmpN", "[", 
   RowBox[{"egN", ",", "0"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"grAmpHodges", "[", "egN", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912856823553042*^9, 3.9128568693128653`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"4ef145c3-5fb0-4b29-91db-d320c88eb7ce"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Extracting Component Amplitudes from superAmplitudes", "Section",
 CellChangeTimes->{{3.912440887660695*^9, 3.912440901425686*^9}, {
  3.912440967622138*^9, 
  3.912440967776622*^9}},ExpressionUUID->"c71603bd-839e-4236-bc94-\
3f9bebc7d08d"],

Cell[TextData[{
 "Component amplitudes of superamplitudes\[LongDash]those defined with a ",
 StyleBox["particular",
  FontSlant->"Italic"],
 " set of external states\[LongDash]can be \[OpenCurlyDoubleQuote]projected \
out\[CloseCurlyDoubleQuote] from ",
 StyleBox["superFunctions",
  FontWeight->"Bold"],
 " of amplitudes via the function ",
 StyleBox["component",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  3.9128570366689587`*^9},ExpressionUUID->"ae46c840-fbf3-4134-87d3-\
142ff1cb6a31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"component", "[", 
   RowBox[{"p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m"}], "]"}], 
  "[", 
  RowBox[{"ymAmp", "[", 
   RowBox[{"6", ",", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9128570171007442`*^9, 3.9128570601754093`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"bc74c4b8-8438-4854-8022-e4a8b141b675"],

Cell[TextData[{
 "There is also a more direct way to access the amplitude for a particular \
component, namely, using ",
 StyleBox["componentAmp",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.91285705091048*^9, 
  3.912857121894903*^9}},ExpressionUUID->"ee9c5577-0a68-47c1-ba44-\
e070b3e0ee3b"],

Cell[BoxData[
 RowBox[{"componentAmp", "[", 
  RowBox[{"p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.912857053944368*^9, 3.912857064897629*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"cf86e6e7-3d0a-4182-98bc-d985e5a47a88"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " the output of ",
 StyleBox["componentAmp[p,m,p,m,p,m]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["component[p,m,p,m,p,m][ymAmp[6,1]]",
  FontWeight->"Bold"],
 " are ",
 StyleBox["different",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["!",
  FontWeight->"Bold"],
 "\[LongDash]and, moreover, the former is ",
 StyleBox["more simplified*",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\nThis is because ",
 StyleBox["componentAmp",
  FontWeight->"Bold"],
 "[] function makes use of a ",
 StyleBox["distinct",
  FontSlant->"Italic"],
 " recursion algorithm\[LongDash]built exclusively for recursion of ",
 StyleBox["gluonic",
  FontWeight->"Bold"],
 " amplitudes ",
 StyleBox["when those components are requested",
  FontSlant->"Italic"],
 ". \n\n",
 StyleBox["*",
  FontWeight->"Bold"],
 "This is because\[LongDash]among other things\[LongDash]the choice of \
recursion scheme ",
 StyleBox["guarantees",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " that all amplitudes are expressible in terms of products ",
 StyleBox["monomials",
  FontWeight->"Bold"],
 " of brackets. This is true for the superfunctions as well, but the \
extraction of a ",
 StyleBox["component",
  FontWeight->"Bold"],
 " from a ",
 StyleBox["superFunction",
  FontWeight->"Bold"],
 " involves determinants that simply expanded (identifying these determinants \
as products of monomials of brackets would require too much computational \
overhead to be worthwhile. "
}], "Text",
 CellChangeTimes->{{3.912857107602646*^9, 
  3.91285711779954*^9}},ExpressionUUID->"0ff46982-0385-4853-914e-\
2be60e8610ef"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Comparing",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Plain"],
 StyleBox["componentAmp",
  FontWeight->"Bold"],
 StyleBox[" with ",
  FontWeight->"Plain"],
 StyleBox["component[][ymAmp[]]",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.9128571338572063`*^9, 
  3.912857166968644*^9}},ExpressionUUID->"f6e387c2-0b5b-4fcf-a0c5-\
7dad5519b347"],

Cell[TextData[{
 "Let us start with ",
 StyleBox["componentAmpTerms",
  FontWeight->"Bold"],
 StyleBox["\[LongDash]which is going to give the best formulae",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9128571908650923`*^9, 
  3.912857203180141*^9}},ExpressionUUID->"4eb021b8-9b85-4e64-a5eb-\
3dab8b41d0ce"],

Cell[BoxData[{
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomHelicityComponent", "[", 
   RowBox[{"10", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "@", 
   RowBox[{"componentAmpTerms", "[", "egCmpt", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "%", "]"}], ",", 
   RowBox[{"LeafCount", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.912857176820545*^9, 3.912857179835579*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"d4008cec-54d8-4ad6-b049-4b4534a59f05"],

Cell[TextData[{
 "Then let\[CloseCurlyQuote]s compare this with ",
 StyleBox["component[][ymAmp[]]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.91285720816603*^9, 
  3.912857221263775*^9}},ExpressionUUID->"4810c851-310e-43ca-a0e2-\
2c3fa3a03751"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"timed", "@", 
   RowBox[{
    RowBox[{"component", "[", "egCmpt", "]"}], "[", 
    RowBox[{"ymAmp", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "%", "]"}], ",", 
   RowBox[{"LeafCount", "[", "%", "]"}]}], "}"}]}], "Input",
 CellLabel->
  "In[222]:=",ExpressionUUID->"27db4470-0dbf-4e0f-aef7-62f6697e2bf6"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "10", "]"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "[", 
  RowBox[{"Total", "[", 
   RowBox[{"evaluate", "[", 
    RowBox[{"componentAmpTerms", "[", "egCmpt", "]"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "[", 
  RowBox[{"Total", "[", 
   RowBox[{"evaluate", "[", 
    RowBox[{
     RowBox[{"component", "[", "egCmpt", "]"}], "[", 
     RowBox[{"ymAmp", "[", 
      RowBox[{"10", ",", "3"}], "]"}], "]"}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9128572333144827`*^9, 3.91285727258011*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"975904cb-f322-482d-a86b-bcb987be260b"],

Cell[TextData[{
 "Note also that ",
 StyleBox["componentAmpN ",
  FontWeight->"Bold"],
 StyleBox["and ",
  FontWeight->"Plain"],
 StyleBox["componentAmpTermsN",
  FontWeight->"Bold"],
 StyleBox[" will call ",
  FontWeight->"Plain"],
 StyleBox["ymHelicityAmpN/grHelicityAmpN",
  FontWeight->"Bold"],
 StyleBox[" for gluons/gravitons\[LongDash]",
  FontWeight->"Plain"],
 StyleBox["which use an entirely independent, entirely numerical recursion \
implementation",
  FontWeight->"Plain",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.912857291893773*^9, 
  3.912857348467173*^9}},ExpressionUUID->"6f299382-8bbb-4cf7-b72c-\
fcab802b98b0"],

Cell[BoxData[
 RowBox[{"timed", "[", 
  RowBox[{"componentAmpN", "[", "egCmpt", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9128573528000937`*^9, 3.9128573586063137`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"5cea3a95-b5e3-4ae8-a7b6-4fc21fdeee3a"],

Cell[TextData[{
 "(As this algorithm does not store lower-point amplitudes, or any analytic \
expressions, it always requires !-many steps; but for high multiplicity, this \
usually wins ",
 StyleBox["unless the startup cost of computing ",
  FontSlant->"Italic"],
 StyleBox["the analytic output of ",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["ymHelicityAmp",
  FontWeight->"Bold"],
 StyleBox[" has already been paid!",
  FontWeight->"Plain"],
 ")"
}], "Text",
 CellChangeTimes->{{3.912857368149983*^9, 
  3.912857442134459*^9}},ExpressionUUID->"82047667-aad0-4d22-ae0f-\
f562993fa3dd"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Evaluation, Kinematics, and Numeric Expressions ", "Chapter",
 CellChangeTimes->{{3.912440906183126*^9, 
  3.91244092969206*^9}},ExpressionUUID->"a7d5efbe-7ebd-4f3d-8dce-\
c8cee1da88e6"],

Cell[CellGroupData[{

Cell["Specifying External Kinematics", "Section",
 CellChangeTimes->{{3.912440932635998*^9, 
  3.912440940285756*^9}},ExpressionUUID->"a59b1716-04d2-4de9-939d-\
be6941a83acc"],

Cell[TextData[{
 "For ",
 StyleBox["evaluate",
  FontWeight->"Bold"],
 StyleBox[" (and many ",
  FontWeight->"Plain"],
 StyleBox["numeric",
  FontWeight->"Bold"],
 StyleBox[" forms of expressions), there must be ",
  FontWeight->"Plain"],
 StyleBox["Global ",
  FontWeight->"Bold"],
 StyleBox["variables ",
  FontWeight->"Plain"],
 StyleBox["Ls,Lbs,Zs",
  FontWeight->"Bold"],
 StyleBox[" defined. \nThese can be ",
  FontWeight->"Plain"],
 StyleBox["set",
  FontWeight->"Bold"],
 StyleBox[" using \n",
  FontWeight->"Plain"],
 StyleBox["useReferenceKinematics[n_]\nuseRandomKinematics[n_]\nuseSpinors[\
\[Lambda],\[Lambda]b]\nuseTwistors[zList_]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912858137593519*^9, 3.91285820739813*^9}, {
  3.912858238484149*^9, 
  3.91285824403467*^9}},ExpressionUUID->"1d93b5e4-1b97-45fe-a2c8-\
41747dddfc32"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "10", 
  "]"}], "\[IndentingNewLine]", "Zs", "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"Ls", ",", "Lbs"}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"TensorProduct", "@@@", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"Ls", ",", "Lbs"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.9128582097320757`*^9, 3.912858215031703*^9}, {
  3.9128582466051207`*^9, 3.912858248628731*^9}, {3.912858286126862*^9, 
  3.912858318549609*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"b734fc58-1005-44c3-943a-44426077069d"],

Cell[TextData[{
 "You can generate random sets of kinematic data using ",
 StyleBox["useRandomKinematics[n_]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.91285835361943*^9, 
  3.9128584005363207`*^9}},ExpressionUUID->"cd11f26a-1cb5-4d65-aea7-\
3ef5477feca4"],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"Ls", ",", "Lbs"}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "pList"}]}], "Input",
 CellChangeTimes->{{3.9128584012814074`*^9, 3.912858411244911*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"22c29de1-8210-4790-a328-8c45fe085228"],

Cell[TextData[{
 "Notice that the momenta ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", 
    RowBox[{"\[Alpha]", " ", "\[Alpha]"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d5864b63-e9d5-4a96-87de-5348fae3eccb"],
 " are not ",
 StyleBox["Hermitian",
  FontWeight->"Bold"],
 StyleBox[", and therefore correspond to four-momenta with ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "556ad93a-6ecc-4090-b7d7-f3fba7cf09b2"],
 " being pure imaginary:"
}], "Text",
 CellChangeTimes->{{3.9128584160096483`*^9, 
  3.9128584538092012`*^9}},ExpressionUUID->"b5640d1b-3c53-4c2b-aef9-\
7ee927e5fca4"],

Cell[BoxData[
 RowBox[{"toFourComponentMomenta", "[", "pList", "]"}]], "Input",
 CellChangeTimes->{{3.912858455982917*^9, 3.912858461768447*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"210e8336-8e0b-4252-b43f-98558dff5fb1"],

Cell[TextData[{
 "If you\[CloseCurlyQuote]d like to generate real-in-Minkowski-space \
kinematics, you can use ",
 StyleBox["useRandomKinematics[n_,True]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9128584691615887`*^9, 
  3.912858493546248*^9}},ExpressionUUID->"5a95d301-453d-4936-ac43-\
b9bb1aab60f3"],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", 
  RowBox[{"6", ",", "True"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", 
  RowBox[{"Transpose", "/@", 
   RowBox[{"{", 
    RowBox[{"Ls", ",", "Lbs"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "pList"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "pList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "/@", "pList"}]}], "Input",
 CellChangeTimes->{{3.912858494684844*^9, 3.912858539851553*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"29b0dcee-777b-4bf1-8e3a-1f54ec64c063"],

Cell[CellGroupData[{

Cell["Display of Kinematic Data for Use in Evaluation", "Subsection",
 CellChangeTimes->{{3.912686846934319*^9, 
  3.912686857135428*^9}},ExpressionUUID->"5eec2859-119f-4164-bfcd-\
22815260d438"],

Cell[TextData[{
 "The content of these global variables can be displayed by \n",
 StyleBox["showSpinors\nshowTwistors\nshowMomenta\nshowMomentaComponents",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9128582523714037`*^9, 
  3.9128582813619204`*^9}},ExpressionUUID->"73cd9dc8-f8a1-4b99-9713-\
f446da5586eb"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "10", 
  "]"}], "\[IndentingNewLine]", "showSpinors"}], "Input",
 CellChangeTimes->{{3.912858328785822*^9, 3.912858330334613*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"3b28a1ff-c91d-40a0-a632-e4d6d263bb5f"],

Cell[BoxData["showTwistors"], "Input",
 CellChangeTimes->{{3.912858332870571*^9, 3.912858336939521*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"c4673555-7574-47c6-b6b2-4d3de434b657"],

Cell[BoxData["showMomenta"], "Input",
 CellChangeTimes->{{3.912858338929082*^9, 3.912858340412118*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"2307a281-a2ac-4986-bce0-9878b11ab332"],

Cell[BoxData["showMomentaComponents"], "Input",
 CellChangeTimes->{{3.912858342098535*^9, 3.912858344967121*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"c38fa693-a2b5-40a5-bea5-78054740633e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generating Random Sets of On-Shell Kinematic Data", "Section",
 CellChangeTimes->{{3.912686832667861*^9, 
  3.9126868647465363`*^9}},ExpressionUUID->"02f2c95f-6aaa-4c33-b94f-\
317524df4b3c"],

Cell[TextData[{
 "Without ",
 StyleBox["specifying ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["new kinematic data (or otherwise affecting evaluations), you can ",
  
  FontWeight->"Plain"],
 StyleBox["generate",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" set of kinematic parameters for momentum-conserving massless \
particles using \n",
  FontWeight->"Plain"],
 StyleBox["generateRandomSpinors[n_]\ngenerateRandomTwistors[n_]\n\
generateRandomMomenta[n_]\[LongDash]",
  FontWeight->"Bold"],
 StyleBox["which returns Hermitian (aka real-in-Minkowski space) momenta",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9128585550976677`*^9, 
  3.912858661260112*^9}},ExpressionUUID->"7562bc8e-9ce3-4be5-b109-\
2aa6a1177fdc"],

Cell[BoxData[{
 RowBox[{"generateRandomMomenta", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.912858635955668*^9, 3.9128586406076927`*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"b8f16ba0-adc6-40da-b1a3-0a1da47625c0"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking Internal and Mutual Consistency of Results", "Subtitle",
 CellChangeTimes->{{3.912441122097196*^9, 3.912441187704174*^9}, {
  3.91244127226565*^9, 3.9124412874524403`*^9}, {3.912686421856358*^9, 
  3.9126864405860367`*^9}, {3.912686711837385*^9, 
  3.9126867126523657`*^9}},ExpressionUUID->"ccacff34-fa90-464e-a92c-\
32f7770721ab"],

Cell[CellGroupData[{

Cell["Checking Component-Level Identities ", "Section",
 CellChangeTimes->{{3.9124412095612993`*^9, 
  3.91244123388513*^9}},ExpressionUUID->"15e83a40-d093-4572-b1c5-\
d138e827ea25"],

Cell[CellGroupData[{

Cell["Checkung Ward Identities for sYM", "Subsection",
 CellChangeTimes->{{3.912685171232411*^9, 3.912685176039044*^9}, {
  3.91268525820483*^9, 
  3.9126852588790693`*^9}},ExpressionUUID->"1407315d-c4bb-4820-a7ad-\
87fc22ba5d24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"egN", ",", "egK"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{"8", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIdentity", "=", 
  RowBox[{
   RowBox[{"egWardIdentity", "[", "]"}], "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIdentity", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"amp", "[", "x__", "]"}], ":>", 
    RowBox[{"componentAmpN", "[", "x", "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9126851779282103`*^9, 3.912685238144411*^9}, {
  3.9126862221659813`*^9, 
  3.912686222322352*^9}},ExpressionUUID->"75261b81-9503-4c37-b05f-\
df5910a225ec"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking Ward Identities for sGR", "Subsection",
 CellChangeTimes->{{3.912685248455927*^9, 
  3.912685253595302*^9}},ExpressionUUID->"38aa0adf-8a30-4a0b-b7e5-\
dfab66a93a18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"egN", ",", "egK"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{"8", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\n", 
 RowBox[{"egIdentity", "=", 
  RowBox[{
   RowBox[{"egWardIdentityGR", "[", "]"}], "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIdentity", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"amp", "[", "x__", "]"}], ":>", 
    RowBox[{"componentAmpN", "[", "x", "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{
  3.912686232992875*^9},ExpressionUUID->"65c6c4fd-bf5d-4b47-8b14-\
0577521603cc"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking Partial-Amplitude Identities are Satisfied", "Section",
 CellChangeTimes->{{3.912441192983986*^9, 3.912441204580965*^9}, {
  3.9124412385939817`*^9, 
  3.912441253442562*^9}},ExpressionUUID->"7737f643-c637-4609-90d2-\
f84fccfebdc7"],

Cell[CellGroupData[{

Cell["Checking Cyclicity of Amplitudes", "Subsection",
 CellChangeTimes->{{3.912683096867196*^9, 
  3.912683101633759*^9}},ExpressionUUID->"d345340a-0a00-45e7-b431-\
49c631647182"],

Cell[TextData[{
 "We can first check cyclicity of amplitudes rather directly. \nWe can do \
this for all ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["N", "k"], "MHV"}], TraditionalForm]],ExpressionUUID->
  "4490d90e-08aa-4297-99be-74e92fde05ab"],
 "-degrees for any choice of multiplicity ",
 StyleBox["n",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9126838311622143`*^9, 3.9126838620382433`*^9}, {
  3.912685342130538*^9, 
  3.912685374613708*^9}},ExpressionUUID->"efac8119-a34f-45d9-9371-\
bfa13e92a3ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egN", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nKmhvList", "=", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", 
    RowBox[{"egN", "-", "4"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"refSuperAmpList", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ymAmp", "[", 
      RowBox[{"egN", ",", "#"}], "]"}], "&"}], "/@", "nKmhvList"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912683106639599*^9, 3.912683172760817*^9}, {
  3.912683220454467*^9, 3.912683234308078*^9}, {3.912683494445437*^9, 
  3.9126834963959713`*^9}, {3.912685325094582*^9, 3.9126853293667793`*^9}},
 CellLabel->
  "In[745]:=",ExpressionUUID->"bd963d5b-9090-49f7-a612-8a73e59356df"],

Cell[TextData[{
 "Then pick a random cyclic permutation and use ",
 StyleBox["permuteLegs[]",
  FontWeight->"Bold"],
 StyleBox[" to get a non-manifestly-symmetric image of the formula that \
resulted from on-shell recursion. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{
  3.9126853450406837`*^9, {3.912685383974859*^9, 3.912685413889607*^9}, 
   3.91268549942883*^9},ExpressionUUID->"92f34563-f708-4205-84c6-\
35222f6ed9dd"],

Cell[BoxData[{
 RowBox[{"egRotation", "=", 
  RowBox[{"RandomChoice", "[", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Range", "[", "egN", "]"}], ",", "egN", ",", "1", ",", "1"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rotatedSuperAmpList", "=", 
   RowBox[{
    RowBox[{"permuteLegs", "[", "egRotation", "]"}], "[", "refSuperAmpList", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.912683144181892*^9, 3.9126831844731197`*^9}, 
   3.912683242247993*^9, 3.912683500172792*^9, {3.912685315621901*^9, 
   3.912685331488011*^9}},
 CellLabel->
  "In[748]:=",ExpressionUUID->"6a79d16b-eab7-4863-a9a3-7c5f5ce78a25"],

Cell[TextData[{
 "Pick a random ",
 StyleBox["component",
  FontWeight->"Bold"],
 " amplitude for each of the nKmhv degrees"
}], "Text",
 CellChangeTimes->{{3.9126854237622957`*^9, 
  3.912685440174774*^9}},ExpressionUUID->"0fa9bdb3-e84a-4be9-b0ff-\
e8737f399c5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egCmptList", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"randomComponentStates", "[", 
      RowBox[{"egN", ",", "#"}], "]"}], "&"}], "/@", "nKmhvList"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@@", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nmhvDegree", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.912683247281693*^9, 3.912683269466308*^9}, 
   3.91268350319597*^9},
 CellLabel->
  "In[750]:=",ExpressionUUID->"3e9ee104-a603-49f6-bf2d-3d364bec9872"],

Cell["\<\
Then evaluate the two expressions, and check that\[LongDash]while the terms \
may be quite distinct\[LongDash]they sum to the equal final answers for the \
evaluated amplitudes\
\>", "Text",
 CellChangeTimes->{{3.912685455173458*^9, 
  3.9126854928933487`*^9}},ExpressionUUID->"6d32378f-0270-46b5-b2f8-\
1709f0f54493"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"component", "[", "#1", "]"}], "[", "#2", "]"}], "&"}], "@@@", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"egCmptList", ",", 
     RowBox[{"evaluate", "[", "superAmpList", "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"component", "[", "#1", "]"}], "[", "#2", "]"}], "&"}], "@@@", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"egCmptList", ",", 
     RowBox[{"evaluate", "[", "rotatedSuperAmpList", "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", "%%%"}]}], "Input",
 CellChangeTimes->{{3.9126832750315113`*^9, 3.912683385598731*^9}},
 CellLabel->
  "In[753]:=",ExpressionUUID->"f6451e3f-4ef9-4532-9259-2033439dbe22"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking KK Relations", "Subsection",
 CellChangeTimes->{{3.912683396675432*^9, 
  3.9126833990079527`*^9}},ExpressionUUID->"0b3ac088-9308-4d82-b76b-\
7d74069076f1"],

Cell[TextData[{
 "The function ",
 StyleBox["egKKIdentity",
  FontWeight->"Bold"],
 StyleBox[" returns a randomly generated \[OpenCurlyDoubleQuote]example\
\[CloseCurlyDoubleQuote] of an identity among partial amplitudes resulting \
from the KK relations",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912685509247016*^9, 3.912685534632228*^9}, {
  3.9126862555582333`*^9, 
  3.912686256954023*^9}},ExpressionUUID->"308248cf-9496-4eef-a5b5-\
dcfdf1038859"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egN", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"randomCmpt", "=", 
   RowBox[{"randomHelicityComponent", "[", "egN", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "randomCmpt"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIdentity", "=", 
  RowBox[{"egKKIdentity", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "egIdentity", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIdentity", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"amp", "[", "x___", "]"}], ":>", 
    RowBox[{"componentAmpN", "[", 
     RowBox[{"randomCmpt", ",", 
      RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912683400801543*^9, 3.9126835236467457`*^9}, {
  3.912683572233473*^9, 3.912683578942041*^9}, {3.912685548073962*^9, 
  3.9126855559047956`*^9}, {3.9126857990814943`*^9, 3.9126857993099422`*^9}, {
  3.9126860488666553`*^9, 3.912686066032752*^9}},
 CellLabel->
  "In[864]:=",ExpressionUUID->"cc8e5962-9120-4b5f-9182-351a09a50c79"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking BCJ Identities", "Subsection",
 CellChangeTimes->{{3.912683528321063*^9, 
  3.91268353147407*^9}},ExpressionUUID->"19156d68-e0a8-40b6-a275-\
f12cf2d69a9a"],

Cell[TextData[{
 "The function ",
 StyleBox["egBCJIdentity[]",
  FontWeight->"Bold"],
 StyleBox[" returns a randomly generated \[OpenCurlyDoubleQuote]example\
\[CloseCurlyDoubleQuote] of an identity among partial amplitudes resulting \
from the BCJ relations",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9126862606419992`*^9, 
  3.912686268857389*^9}},ExpressionUUID->"db2fcfa2-6f47-4d55-b53f-\
405c202e9d14"],

Cell[BoxData[{
 RowBox[{"randomCmpt", "=", 
  RowBox[{
  "randomHelicityComponent", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"egIdentity", "=", 
  RowBox[{"egBCJIdentity", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "egIdentity", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", 
  RowBox[{"egIdentity", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"amp", "[", "x___", "]"}], ":>", 
     RowBox[{"componentAmpN", "[", 
      RowBox[{"randomCmpt", ",", 
       RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9126835396528683`*^9, 3.9126835839763823`*^9}, {
  3.9126837995497723`*^9, 3.9126838066454887`*^9}, {3.91268609367793*^9, 
  3.9126860965970173`*^9}},
 CellLabel->
  "In[873]:=",ExpressionUUID->"092336fb-5783-4daa-acf6-593b59a8e1cd"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking Permutation Invariance of Color-Dressed Amps of sYM", "Section",
 CellChangeTimes->{{3.912683951004735*^9, 3.9126839737082663`*^9}, {
  3.912684935321664*^9, 
  3.91268493551713*^9}},ExpressionUUID->"91600df7-a40a-4f42-9a8d-\
607644b12156"],

Cell[CellGroupData[{

Cell["\<\
Symbolic Version: Permutation Invariance Follows from KK Relations and the \
Jacobi Identity\
\>", "Subsubsection",
 CellChangeTimes->{{3.912683985008061*^9, 3.912684008191296*^9}, {
  3.912686327506364*^9, 
  3.9126863311563177`*^9}},ExpressionUUID->"e75a53ba-ab2f-4b23-b908-\
3a1b2ee59a9d"],

Cell["\<\
At an abstract level, the permutation invariance of color-dressed amplitudes \
follows directly from the KK relations (and the Jacobi relations satisfied by \
color tensors):\
\>", "Text",
 CellChangeTimes->{{3.912684011148435*^9, 3.912684028603848*^9}, {
  3.912684060745729*^9, 
  3.912684070338187*^9}},ExpressionUUID->"82825edb-c2df-41a4-836f-\
41fc0e0c9e0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egN", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egPerm", "=", 
  RowBox[{"randomPerm", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ddmAmp", "=", 
  RowBox[{"colorDressedAmp", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permutedDDMamp", "=", 
   RowBox[{
    RowBox[{"permuteLegs", "[", "egPerm", "]"}], "[", "ddmAmp", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ddmAmp", "-", "permutedDDMamp"}], "/.", 
   "colorFactorReductionRule"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"%", "/.", "kkAmpReductionRule"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9126840332711163`*^9, 3.912684134590151*^9}, {
  3.912684487482233*^9, 3.912684492835397*^9}},
 CellLabel->
  "In[576]:=",ExpressionUUID->"d2a6c75d-8e65-43f1-949d-04186f41e21d"],

Cell[TextData[{
 "In the trace expansion, it follows from the KK relations and the ",
 StyleBox["cyclicity of color-traces \n",
  FontSlant->"Italic"],
 "(which is ",
 StyleBox["also",
  FontWeight->"Bold"],
 StyleBox[" implemented in ",
  FontWeight->"Plain"],
 StyleBox["colorFactorReductionRule",
  FontWeight->"Bold"],
 StyleBox[")",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912684361893073*^9, 3.9126843993173447`*^9}, 
   3.912684478881065*^9},ExpressionUUID->"42ef25ad-53af-49f2-84e2-\
140a27aa3c19"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egN", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egPerm", "=", 
  RowBox[{"randomPerm", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traceAmp", "=", 
   RowBox[{"colorTraceDressedAmp", "[", "egN", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permutedTrAmp", "=", 
   RowBox[{
    RowBox[{"permuteLegs", "[", "egPerm", "]"}], "[", "traceAmp", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"traceAmp", "-", "permutedTrAmp"}], ")"}], "/.", 
    "kkAmpReductionRule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"%", "/.", "colorFactorReductionRule"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912684148447612*^9, 3.912684151716214*^9}, {
  3.912684214023435*^9, 3.912684232838872*^9}, {3.912684314828219*^9, 
  3.912684349041192*^9}, {3.9126844967462*^9, 3.912684527433083*^9}},
 CellLabel->
  "In[630]:=",ExpressionUUID->"7c773b55-3af1-4abf-beb6-d9286ce28149"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Direct Check of Permutation Invariance (numerically, on random components)\
\>", "Subsubsection",
 CellChangeTimes->{{3.912684549799204*^9, 3.912684558989313*^9}, {
  3.912684665948923*^9, 
  3.91268468099553*^9}},ExpressionUUID->"d92396dd-495f-4b85-9d46-\
b5e5c872c044"],

Cell[TextData[{
 "Start with the ",
 StyleBox["n",
  FontSlant->"Italic"],
 "-particle ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "a6568a89-e13e-47bf-8de6-5bcd540b6239"],
 "MHV color-dressed amplitude"
}], "Text",
 CellChangeTimes->{{3.912684688225053*^9, 
  3.9126847065577908`*^9}},ExpressionUUID->"fba0e757-7f16-44d3-b5c5-\
1947d3e82c1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"refSuperAmp", "=", 
   RowBox[{"colorDressedYMamp", "[", 
    RowBox[{"egN", ",", "egK"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.912684560695341*^9, 3.912684582775276*^9}, {
  3.91268463049299*^9, 3.9126847321459503`*^9}},
 CellLabel->
  "In[645]:=",ExpressionUUID->"323aa341-34f8-4e0b-8ac7-3ea022fd8818"],

Cell["Then randomly permute it:", "Text",
 CellChangeTimes->{{3.912684735161956*^9, 
  3.912684739183649*^9}},ExpressionUUID->"f4d5d5d9-f8f4-42f6-adca-\
f0e29d0b2150"],

Cell[BoxData[{
 RowBox[{"egPerm", "=", 
  RowBox[{"randomPerm", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permutedSuperAmp", "=", 
   RowBox[{
    RowBox[{"permuteLegs", "[", "egPerm", "]"}], "[", "refSuperAmp", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912684743478016*^9, 3.9126847662164497`*^9}},
 CellLabel->
  "In[647]:=",ExpressionUUID->"3f4ad370-0dbd-4649-ba75-c71f8e637215"],

Cell["Evaluate both for some random component:", "Text",
 CellChangeTimes->{{3.912684770086705*^9, 
  3.912684791144659*^9}},ExpressionUUID->"bd1e0bd7-646d-4f18-bbe1-\
bdac636c4acd"],

Cell[BoxData[{
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomComponentStates", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluatedDressedAmps", "=", 
  RowBox[{"Expand", "/@", 
   RowBox[{"Total", "/@", 
    RowBox[{
     RowBox[{"component", "[", "egCmpt", "]"}], "[", 
     RowBox[{"evaluate", "[", 
      RowBox[{"{", 
       RowBox[{"refSuperAmp", ",", "permutedSuperAmp"}], "}"}], "]"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9126847741646433`*^9, 3.912684852238352*^9}, {
  3.91268488618395*^9, 3.912684890147758*^9}, {3.912685050684535*^9, 
  3.9126850544227057`*^9}},
 CellLabel->
  "In[676]:=",ExpressionUUID->"b8aaf6de-38e2-48bf-a4f1-5a4332d4db56"],

Cell[TextData[{
 "To check that they are the same, we must expand them both into the same \
basis of ",
 StyleBox["colorFactor",
  FontWeight->"Bold"],
 StyleBox[" tensors:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9126848627275476`*^9, 
  3.912684879212611*^9}},ExpressionUUID->"69c7d7a4-25e6-47d6-9bd2-\
7c12f30f0661"],

Cell[BoxData[{
 RowBox[{"Expand", "/@", 
  RowBox[{"(", 
   RowBox[{"evaluatedDressedAmps", "/.", "colorFactorReductionRule"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.912684896847245*^9, 3.912684911709483*^9}},
 CellLabel->
  "In[681]:=",ExpressionUUID->"f03c80f5-0638-463b-8f70-883247dc0827"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking Permutation Invariance of GR Amplitudes", "Section",
 CellChangeTimes->{{3.912684923472872*^9, 
  3.912684946589672*^9}},ExpressionUUID->"7b137674-8fc5-4bdd-964b-\
f546a244f842"],

Cell[TextData[{
 "Start with the expression (which is ",
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" manifestly permutation invariant) for some amplitude in sGR:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9126849863913593`*^9, 
  3.912685002483529*^9}},ExpressionUUID->"ab06d713-0300-4673-b17a-\
292c07025da9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"refAmp", "=", 
  RowBox[{"grAmp", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9126849512021646`*^9, 3.912684970658153*^9}},
 CellLabel->
  "In[691]:=",ExpressionUUID->"bef9ef1b-c0e4-4bbf-9bc2-2023e1e8f58c"],

Cell["Then randomly permute it: ", "Text",
 CellChangeTimes->{{3.912685004578351*^9, 
  3.912685013600339*^9}},ExpressionUUID->"b263775f-948e-4bc8-a7f6-\
3242938f2726"],

Cell[BoxData[{
 RowBox[{"egPerm", "=", 
  RowBox[{"randomPerm", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permutedAmp", "=", 
   RowBox[{
    RowBox[{"permuteLegs", "[", "egPerm", "]"}], "[", "refAmp", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912685010626464*^9, 3.912685029154025*^9}, {
  3.9126851156880617`*^9, 3.9126851196770763`*^9}},
 CellLabel->
  "In[693]:=",ExpressionUUID->"db3b05f6-4207-45ba-a17a-c40755d52c51"],

Cell["Pick some random component, and evaluate both expressions", "Text",
 CellChangeTimes->{{3.9126850688627*^9, 
  3.912685075593437*^9}},ExpressionUUID->"64b0abbc-c787-4c23-b4b0-\
c3465ea2fa2f"],

Cell[BoxData[{
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomComponentStatesGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912685078675537*^9, 3.912685086778352*^9}},
 CellLabel->
  "In[695]:=",ExpressionUUID->"b3bc6f4f-ec15-4fb9-b219-fa8623955420"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"component", "[", "egCmpt", "]"}], "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"{", 
    RowBox[{"refAmp", ",", "permutedAmp"}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.912685089836878*^9, 3.9126851454825983`*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"11aa5380-8e4c-47f3-bf73-6f8bff3026a6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Soft/Inverse-Soft Factors and the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    RowBox[{"7", 
     RowBox[{"(", "7", ")"}], " "}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fe3cf32c-f9c5-4888-9284-681794da1907"],
 "Structure of sGR"
}], "Section",
 CellChangeTimes->{{3.912862046060917*^9, 3.912862092516286*^9}, {
  3.9128622562187567`*^9, 
  3.912862257815341*^9}},ExpressionUUID->"ea05a7da-8376-4c7b-8ff3-\
97b0e556eec6"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    RowBox[{"7", 
     RowBox[{"(", "7", ")"}]}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3108dcfc-6bb2-4fcc-9022-7b1e67e66457"],
 " And the Double-Soft Limits of Scalar Amplitudes"
}], "Subsection",
 CellChangeTimes->{{3.912862096731345*^9, 
  3.912862114959837*^9}},ExpressionUUID->"e335989f-d1cb-4163-82e6-\
8ba3dd305d86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"parentAmp", ",", "daughterCoeffs", ",", "daughterAmps"}], "}"}], 
   "=", 
   RowBox[{"egE77doubleSoftData", "[", 
    RowBox[{"egN", ",", "egK"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nice", "[", "parentAmp", "]"}], "->", 
  RowBox[{"Row", "@", 
   RowBox[{"Riffle", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"nice", "/@", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"daughterCoeffs", ",", "daughterAmps"}], "}"}], "]"}]}], ",", 
     "\"\<+\>\""}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"lowerAmpComponents", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"timed", "@", 
     RowBox[{"evaluate", "[", 
      RowBox[{"componentAmpN", "@@", "#"}], "]"}]}], "&"}], "/@", 
   "daughterAmps"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"softSpinors", "=", 
   RowBox[{"useSpinors", "@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"inverseSoftSpinors", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"egN", "+", "1"}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"egN", "+", "1"}], ")"}]}], "}"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Epsilon]1", "->", "t"}], ",", 
        RowBox[{"\[Epsilon]2", "->", "t"}]}], "}"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", "showSpinors", "\[IndentingNewLine]", 
 RowBox[{"coeffLimits", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"evaluate", "[", "daughterCoeffs", "]"}], ",", 
    RowBox[{"t", "->", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"testLimit", "=", 
  RowBox[{"%", ".", "lowerAmpComponents"}]}], "\[IndentingNewLine]", 
 RowBox[{"refLimit", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"timed", "[", 
      RowBox[{"componentAmpN", "@@", "parentAmp"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", "testLimit"}]}], "Input",
 CellLabel->
  "In[693]:=",ExpressionUUID->"e13fc220-d7d4-46cf-96cc-93fe80de8396"]
}, Closed]],

Cell[CellGroupData[{

Cell["Soft Limits of sGR ", "Subsection",
 CellChangeTimes->{{3.9128621374638*^9, 
  3.91286214029648*^9}},ExpressionUUID->"a4c74eaf-f0d1-4155-9c09-\
b615528eef0d"],

Cell[CellGroupData[{

Cell["Holomorphic Inverse-Soft Factors", "Subsubsection",
 CellChangeTimes->{{3.912862148051566*^9, 
  3.91286217439878*^9}},ExpressionUUID->"34fef2c5-fb6c-473a-9fa3-\
8af2e587b3f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egStates", "=", 
  RowBox[{"randomComponentStatesGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lowerAmpCmpt", "=", 
  RowBox[{"timed", "[", 
   RowBox[{"componentAmpN", "@@", "egStates"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"useSpinors", "@", 
   RowBox[{"inverseSoftSpinors", "[", 
    RowBox[{"(", 
     RowBox[{"egN", "+", "1"}], ")"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "showSpinors", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oldeSoftFactor", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"ss", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]p", "[", 
           RowBox[{"egN", "+", "1"}], "]"}], ",", 
          RowBox[{"p", "[", "#", "]"}]}], "]"}], "2"], 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"egN", "+", "1"}], ",", "#"}], "]"}]], "&"}], "/@", 
     RowBox[{"Range", "[", "egN", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
    RowBox[{"inverseSoftFactorGR", "[", 
     RowBox[{"egN", ",", 
      RowBox[{"(", 
       RowBox[{"egN", "+", "1"}], ")"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
     RowBox[{"inverseSoftFactorGR", "[", 
      RowBox[{"egN", ",", 
       RowBox[{"(", 
        RowBox[{"egN", "+", "1"}], ")"}]}], "]"}]}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Row", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Row", "@", 
     RowBox[{"nice", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"inverseSoftFactorGR", "[", 
         RowBox[{"egN", ",", 
          RowBox[{"(", 
           RowBox[{"egN", "+", "1"}], ")"}]}], "]"}], ",", 
        RowBox[{"amp", "@@", 
         RowBox[{"Append", "[", 
          RowBox[{"egStates", ",", "pp"}], "]"}]}]}], "}"}], "]"}]}], ",", 
    "\"\<->\>\"", ",", 
    RowBox[{"nice", "[", 
     RowBox[{"amp", "@@", "egStates"}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"evaluate", "[", 
      RowBox[{"inverseSoftFactorGR", "[", 
       RowBox[{"egN", ",", 
        RowBox[{"(", 
         RowBox[{"egN", "+", "1"}], ")"}]}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"componentAmpTermsN", "@@", 
       RowBox[{"Append", "[", 
        RowBox[{"egStates", ",", "pp"}], "]"}]}], ")"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "@", 
  RowBox[{"Total", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
      "&"}], "/@", "%"}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lowerAmpCmpt", "===", "%"}]}], "Input",ExpressionUUID->"6109db6d-\
69d1-4e7a-ad47-3b4dcc58a93d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Anti-Holomorphic Inverse-Soft Factors", "Subsubsection",
 CellChangeTimes->{{3.9128621656171913`*^9, 
  3.912862177998952*^9}},ExpressionUUID->"28114f5c-efab-4cd1-ac64-\
777c156aa4e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egStates", "=", 
  RowBox[{"randomComponentStatesGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lowerAmpCmpt", "=", 
  RowBox[{"timed", "[", 
   RowBox[{"componentAmpN", "@@", "egStates"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"useSpinors", "@", 
   RowBox[{"inverseSoftSpinors", "[", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"egN", "+", "1"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "showSpinors", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oldeSoftFactor", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"ss", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]m", "[", 
           RowBox[{"egN", "+", "1"}], "]"}], ",", 
          RowBox[{"p", "[", "#", "]"}]}], "]"}], "2"], 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"egN", "+", "1"}], ",", "#"}], "]"}]], "&"}], "/@", 
     RowBox[{"Range", "[", "egN", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
    RowBox[{"inverseSoftFactorGR", "[", 
     RowBox[{"egN", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
      RowBox[{"inverseSoftFactorGR", "[", 
       RowBox[{"egN", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}]}], "}"}], "]"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"nice", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"inverseSoftFactorGR", "[", 
       RowBox[{"egN", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}], ",", 
      RowBox[{"amp", "@@", 
       RowBox[{"Append", "[", 
        RowBox[{"egStates", ",", "mm"}], "]"}]}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Row", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Row", "@", 
     RowBox[{"nice", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"inverseSoftFactorGR", "[", 
         RowBox[{"egN", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}], ",", 
        RowBox[{"amp", "@@", 
         RowBox[{"Append", "[", 
          RowBox[{"egStates", ",", "mm"}], "]"}]}]}], "}"}], "]"}]}], ",", 
    "\"\<->\>\"", ",", 
    RowBox[{"nice", "[", 
     RowBox[{"amp", "@@", "egStates"}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"evaluate", "[", 
      RowBox[{"inverseSoftFactorGR", "[", 
       RowBox[{"egN", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"componentAmpTermsN", "@@", 
       RowBox[{"Append", "[", 
        RowBox[{"egStates", ",", "mm"}], "]"}]}], ")"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "@", 
  RowBox[{"Total", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
      "&"}], "/@", "%"}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lowerAmpCmpt", "===", "%"}]}], "Input",ExpressionUUID->"14c8d343-\
5334-4660-b5f4-2e0a6e4141ed"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Inverse-Soft Factors of sYM", "Subsection",
 CellChangeTimes->{{3.912862194278687*^9, 
  3.9128622000805597`*^9}},ExpressionUUID->"fb0327a1-9095-423d-86df-\
58740324d63f"],

Cell[CellGroupData[{

Cell["Holomorphic Inverse-Soft Factors", "Subsubsection",
 CellChangeTimes->{{3.912862207476386*^9, 
  3.912862213031159*^9}},ExpressionUUID->"07197aef-a052-4600-b8c0-\
ce16d78ece75"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egStates", "=", 
  RowBox[{"randomComponentStatesYM", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lowerAmpCmpt", "=", 
  RowBox[{"timed", "[", 
   RowBox[{"componentAmpN", "@@", "egStates"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"useSpinors", "@", 
   RowBox[{"inverseSoftSpinors", "[", 
    RowBox[{"(", 
     RowBox[{"egN", "+", "1"}], ")"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "showSpinors", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oldeSoftFactor", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"ss", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]p", "[", 
        RowBox[{"egN", "+", "1"}], "]"}], ",", 
       RowBox[{"p", "[", "1", "]"}]}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{
       RowBox[{"egN", "+", "1"}], ",", "1"}], "]"}]], "-", 
    FractionBox[
     RowBox[{"ss", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]p", "[", 
        RowBox[{"egN", "+", "1"}], "]"}], ",", 
       RowBox[{"p", "[", "egN", "]"}]}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{
       RowBox[{"egN", "+", "1"}], ",", "egN"}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
    RowBox[{"inverseSoftFactorYM", "[", 
     RowBox[{"egN", ",", 
      RowBox[{"(", 
       RowBox[{"egN", "+", "1"}], ")"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
     RowBox[{"inverseSoftFactorYM", "[", 
      RowBox[{"egN", ",", 
       RowBox[{"(", 
        RowBox[{"egN", "+", "1"}], ")"}]}], "]"}]}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Row", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Row", "@", 
     RowBox[{"nice", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"inverseSoftFactorYM", "[", 
         RowBox[{"egN", ",", 
          RowBox[{"(", 
           RowBox[{"egN", "+", "1"}], ")"}]}], "]"}], ",", 
        RowBox[{"amp", "@@", 
         RowBox[{"Append", "[", 
          RowBox[{"egStates", ",", "p"}], "]"}]}]}], "}"}], "]"}]}], ",", 
    "\"\<->\>\"", ",", 
    RowBox[{"nice", "[", 
     RowBox[{"amp", "@@", "egStates"}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"evaluate", "[", 
      RowBox[{"inverseSoftFactorYM", "[", 
       RowBox[{"egN", ",", 
        RowBox[{"(", 
         RowBox[{"egN", "+", "1"}], ")"}]}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"componentAmpTermsN", "@@", 
       RowBox[{"Append", "[", 
        RowBox[{"egStates", ",", "p"}], "]"}]}], ")"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "@", 
  RowBox[{"Total", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
      "&"}], "/@", "%"}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", "lowerAmpCmpt"}]}], "Input",ExpressionUUID->"fdffbfd1-\
f058-4f56-8c2e-62662ca917a7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Anti-Holomorphic Inverse-Soft Factors", "Subsubsection",
 CellChangeTimes->{{3.912862223881649*^9, 
  3.912862229271351*^9}},ExpressionUUID->"0a414d99-0363-434b-bb87-\
bd05edc1230d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egStates", "=", 
  RowBox[{"randomComponentStatesYM", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lowerAmpCmpt", "=", 
  RowBox[{"timed", "[", 
   RowBox[{"componentAmpN", "@@", "egStates"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"useSpinors", "@", 
   RowBox[{"inverseSoftSpinors", "[", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"egN", "+", "1"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "showSpinors", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oldeSoftFactor", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"ss", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]m", "[", 
        RowBox[{"egN", "+", "1"}], "]"}], ",", 
       RowBox[{"p", "[", "1", "]"}]}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{
       RowBox[{"egN", "+", "1"}], ",", "1"}], "]"}]], "-", 
    FractionBox[
     RowBox[{"ss", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]m", "[", 
        RowBox[{"egN", "+", "1"}], "]"}], ",", 
       RowBox[{"p", "[", "egN", "]"}]}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{
       RowBox[{"egN", "+", "1"}], ",", "egN"}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
    RowBox[{"inverseSoftFactorYM", "[", 
     RowBox[{"egN", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "oldeSoftFactor"}], ",", 
     RowBox[{"inverseSoftFactorYM", "[", 
      RowBox[{"egN", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}]}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Row", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Row", "@", 
     RowBox[{"nice", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"inverseSoftFactorYM", "[", 
         RowBox[{"egN", ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}], ",", 
        RowBox[{"amp", "@@", 
         RowBox[{"Append", "[", 
          RowBox[{"egStates", ",", "m"}], "]"}]}]}], "}"}], "]"}]}], ",", 
    "\"\<->\>\"", ",", 
    RowBox[{"nice", "[", 
     RowBox[{"amp", "@@", "egStates"}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"evaluate", "[", 
      RowBox[{"inverseSoftFactorYM", "[", 
       RowBox[{"egN", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"egN", "+", "1"}], ")"}]}]}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"componentAmpTermsN", "@@", 
       RowBox[{"Append", "[", 
        RowBox[{"egStates", ",", "m"}], "]"}]}], ")"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timed", "@", 
  RowBox[{"Total", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
      "&"}], "/@", "%"}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", "lowerAmpCmpt"}]}], "Input",ExpressionUUID->"0f42dc2e-\
8ec3-475c-941a-05f7507269f5"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Validating Different Algorithms/Forms of Amplitudes Against Each Other\
\>", "Section",
 CellChangeTimes->{{3.912441259554885*^9, 3.912441267021193*^9}, {
  3.912683907699089*^9, 
  3.912683929049282*^9}},ExpressionUUID->"32e39c6d-5451-4e4b-ad09-\
b02f168f4fb2"],

Cell[CellGroupData[{

Cell["\<\
Checking Equivalence of Formulae for Helicity Amplitudes of sYM\
\>", "Subsection",
 CellChangeTimes->{{3.912686360372307*^9, 
  3.912686381081374*^9}},ExpressionUUID->"ee5e1495-37ac-45c2-b1ba-\
cbe371b3d457"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomHelicityComponent", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.912682361846727*^9, 3.912682371816033*^9}, {
  3.912682430758293*^9, 3.912682443583777*^9}},
 CellLabel->
  "In[740]:=",ExpressionUUID->"1ed0b9eb-568a-4f15-9345-9dabc2539e27"],

Cell[BoxData[{
 RowBox[{"distinctEvals", "=", 
  RowBox[{"List", "[", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Numerically", "-", 
     RowBox[{
     "implemented", " ", "helicity", " ", "amplitude", " ", "recursion"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"timed", "[", 
     RowBox[{"componentAmpN", "[", "egCmpt", "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"Analytic", " ", "helicity"}], "-", 
       RowBox[{"amplitude", " ", "recursion"}]}], ",", " ", "evaluated"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"evaluate", "[", 
      RowBox[{"componentAmp", "[", "egCmpt", "]"}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Numerically", "-", 
       RowBox[{"optimized", " ", "superAmplitude", " ", "recursion"}]}], ",", 
      " ", 
      RowBox[{"with", " ", "component", " ", "extraction"}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"component", "[", "egCmpt", "]"}], "[", 
       RowBox[{"ymAmpN", "[", 
        RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Numerically", "-", "optimized"}], ",", " ", 
      RowBox[{"superAmplitude", " ", "randomized", " ", "recursion"}], ",", 
      " ", 
      RowBox[{"with", " ", "component", " ", "extraction"}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"component", "[", "egCmpt", "]"}], "[", 
       RowBox[{"ymAmpRandomN", "[", 
        RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Analytic", " ", "superAmplitude", " ", "recursion"}], ",", " ", 
      RowBox[{
      "evaluation", " ", "and", " ", "component", " ", "extraction"}]}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"component", "[", "egCmpt", "]"}], "[", 
       RowBox[{"evaluate", "[", 
        RowBox[{"ymAmp", "[", 
         RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Analytic", " ", "superAmplitude", " ", "randomized", " ", 
       "recursion"}], ",", " ", 
      RowBox[{
      "evaluation", " ", "and", " ", "component", " ", "extraction"}]}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"component", "[", "egCmpt", "]"}], "[", 
       RowBox[{"evaluate", "[", 
        RowBox[{"ymAmpRandom", "[", 
         RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Positroid", "-", 
       RowBox[{"label", " ", "recursion"}]}], ",", " ", 
      RowBox[{"uplifed", " ", "to", " ", "numeric", " ", "superFunctions"}]}],
      "*)"}], "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"component", "[", "egCmpt", "]"}], "[", 
       RowBox[{"fromPositroidsToSuperFunctionsN", "[", 
        RowBox[{"ymPositroidAmp", "[", 
         RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Positroid", "-", 
       RowBox[{"label", " ", "randomized", " ", "recursion"}]}], ",", " ", 
      RowBox[{"uplifed", " ", "to", " ", "numeric", " ", "superFunctions"}]}],
      "*)"}], "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"component", "[", "egCmpt", "]"}], "[", 
       RowBox[{"fromPositroidsToSuperFunctionsN", "[", 
        RowBox[{"ymPositroidAmpRandom", "[", 
         RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Scattering", " ", "equation", " ", "formalism"}], ",", " ", 
      RowBox[{"with", " ", "evaluation", " ", "and", " ", "direct"}], ",", 
      " ", 
      RowBox[{"numeric", " ", "CHY", " ", "integration"}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{"directCHYintegration", "[", 
      RowBox[{"evaluate", "[", 
       RowBox[{
        RowBox[{"ymCHYintegrand", "[", "egN", "]"}], "/.", 
        RowBox[{"helicityPolarizationRules", "[", "egCmpt", "]"}]}], "]"}], 
      "]"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Local", ",", " ", "covariant", ",", " ", 
      RowBox[{"color", "-", 
       RowBox[{"kinematic", " ", "dual", " ", "representation"}]}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"timed", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"#1", "/.", 
         RowBox[{"Rule", "@@@", "#2"}]}], "]"}], "&"}], "@@", 
      RowBox[{"(", 
       RowBox[{"evaluate", "[", 
        RowBox[{
         RowBox[{"ymLocalCovariantAmpData", "[", "egN", "]"}], "/.", 
         RowBox[{"helicityPolarizationRules", "[", "egCmpt", "]"}]}], "]"}], 
       ")"}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.912682376206279*^9, 3.912682376841998*^9}, {
  3.9126824115347023`*^9, 3.912682707051985*^9}, {3.912762290020528*^9, 
  3.912762326728245*^9}, {3.912762420961959*^9, 3.912762443274107*^9}},
 CellLabel->
  "In[745]:=",ExpressionUUID->"d7d34368-1933-4afb-bb56-9794405de90c"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Checking Equivalence of Formulae for Helicity Amplitudes of sGR\
\>", "Subsection",
 CellChangeTimes->{{3.91268274958536*^9, 3.91268277390934*^9}, {
  3.9126864530192127`*^9, 
  3.912686455605382*^9}},ExpressionUUID->"2b7c1f82-11ab-4bce-b574-\
3685f5c1cc13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useRandomKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egCmptGR", "=", 
  RowBox[{"randomHelicityComponentGR", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.912682783547961*^9, 3.912682785535968*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"6afa666d-cb9f-4f3b-9f52-a090e2d945db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"distinctEvalsGR", "=", 
   RowBox[{"List", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Numerically", "-", 
      RowBox[{
      "implemented", " ", "helicity", " ", "amplitude", " ", "recursion"}]}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"timed", "[", 
      RowBox[{"componentAmpN", "[", "egCmptGR", "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"Analytic", " ", "helicity"}], "-", 
        RowBox[{"amplitude", " ", "recursion"}]}], ",", " ", "evaluated"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"timed", "[", 
      RowBox[{"evaluate", "[", 
       RowBox[{"componentAmp", "[", "egCmptGR", "]"}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Numerically", "-", 
        RowBox[{"optimized", " ", "superAmplitude", " ", "recursion"}]}], ",",
        " ", 
       RowBox[{"with", " ", "component", " ", "extraction"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"timed", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"component", "[", "egCmptGR", "]"}], "[", 
        RowBox[{"grAmpN", "[", 
         RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Analytic", " ", "superAmplitude", " ", "recursion"}], ",", 
       " ", 
       RowBox[{
       "evaluation", " ", "and", " ", "component", " ", "extraction"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"timed", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"component", "[", "egCmptGR", "]"}], "[", 
        RowBox[{"evaluate", "[", 
         RowBox[{"grAmp", "[", 
          RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"KLT", " ", "representation"}], ",", " ", "evaluation", ",", 
       " ", 
       RowBox[{"and", " ", "component", " ", "extraction"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"timed", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"component", "[", "egCmptGR", "]"}], "[", 
        RowBox[{"evaluate", "[", 
         RowBox[{"grAmpKLT", "[", 
          RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}], "]"}], "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Scattering", " ", "equation", " ", "formalism"}], ",", " ", 
       RowBox[{"with", " ", "evaluation", " ", "and", " ", "direct"}], ",", 
       " ", 
       RowBox[{"numeric", " ", "CHY", " ", "integration"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"timed", "[", 
      RowBox[{"directCHYintegration", "[", 
       RowBox[{"evaluate", "[", 
        RowBox[{
         RowBox[{"grCHYintegrand", "[", "egN", "]"}], "/.", 
         RowBox[{"helicityPolarizationRules", "[", "egCmptGR", "]"}]}], "]"}],
        "]"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Local", ",", " ", "covariant", ",", " ", 
       RowBox[{"color", "-", 
        RowBox[{"kinematic", " ", "dual", " ", "representation"}]}]}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"timed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"#1", "/.", 
          RowBox[{"Rule", "@@@", "#2"}]}], "]"}], "&"}], "@@", 
       RowBox[{"(", 
        RowBox[{"evaluate", "[", 
         RowBox[{
          RowBox[{"grLocalCovariantAmpData", "[", "egN", "]"}], "/.", 
          RowBox[{"helicityPolarizationRules", "[", "egCmptGR", "]"}]}], 
         "]"}], ")"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "distinctEvalsGR"}]}], "Input",
 CellChangeTimes->{{3.912682791574902*^9, 3.9126828747446737`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"1b121759-2003-4ece-ac00-719a82002113"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Scattering Equation Formalism and Twistor String Theory", "Subtitle",
 CellChangeTimes->{{3.912686663021844*^9, 3.912686676450123*^9}, {
   3.912687080655265*^9, 3.9126871061103983`*^9}, {3.9126871745752783`*^9, 
   3.912687179540944*^9}, 
   3.912700498361558*^9},ExpressionUUID->"14c24977-fd0e-4165-9131-\
05d68b9eda03"],

Cell[CellGroupData[{

Cell["The Scattering Equation Formalism of CHY", "Chapter",
 CellChangeTimes->{{3.912441323489156*^9, 3.912441331423958*^9}, {
  3.912700483854775*^9, 
  3.912700489584745*^9}},ExpressionUUID->"dfc03f2f-7547-431d-ace7-\
86992c05e859"],

Cell[CellGroupData[{

Cell["Basic Syntax: Scattering Equations and their Solutions", "Section",
 CellChangeTimes->{{3.912700492503141*^9, 
  3.9127005028265953`*^9}},ExpressionUUID->"a7370a97-665a-4963-9359-\
c0bf93a99f62"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s consider the case of ",
 StyleBox["n",
  FontSlant->"Italic"],
 "=6 particles for the sake of concreteness",
 " "
}], "Text",
 CellChangeTimes->{{3.912700513972445*^9, 3.912700532572627*^9}, {
  3.912700790335802*^9, 3.912700792038241*^9}, {3.9127009451954947`*^9, 
  3.9127009454380503`*^9}},ExpressionUUID->"3f46f874-34ff-4be1-969f-\
03a9a85c41a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egN", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}]}], "Input",
 CellChangeTimes->{{3.9127005040644217`*^9, 3.912700508767325*^9}, {
  3.912700788422604*^9, 3.9127007886904488`*^9}, {3.9127009480596247`*^9, 
  3.912700948126328*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"7b443355-d130-4e9a-a7b0-856179934b42"],

Cell[TextData[{
 "The ",
 StyleBox["scattering equations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" are given by ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9127005363872547`*^9, 
  3.912700542464756*^9}},ExpressionUUID->"e5b77125-1671-44e5-99b4-\
e9531969c7f2"],

Cell[BoxData[{
 RowBox[{"scatteringEquations", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9127005443478518`*^9, 3.912700549374963*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"231b01f0-f8a3-4ad0-b5b1-9a6c19801c7e"],

Cell["which are expressed in terms of auxiliary variables \[Sigma][i_]", \
"Text",
 CellChangeTimes->{{3.912700557204876*^9, 
  3.912700572038001*^9}},ExpressionUUID->"2182a362-41cc-4023-8b58-\
4de801f64f74"],

Cell[BoxData[
 RowBox[{"evaluate", "[", 
  RowBox[{"scatteringEquations", "[", "egN", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.912700578090657*^9, 3.912700582886593*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"251e6a90-60f1-4cef-8120-20f3305e3fa7"],

Cell[TextData[{
 "There is a SL(2,\[ConstantC]) redundancy among these variables, which we \
conventionally fix by setting \n{\[Sigma][1]->\[Infinity], \[Sigma][2]->0,\
\[Sigma][3]->1}. \n\nSolving the scattering equations \
\[OpenCurlyDoubleQuote]directly\[CloseCurlyDoubleQuote] can be very time \
consuming\[LongDash]especially to the precision required.\n\nWe have \
implemented a more efficient pathway via the Grassmannian twistor string, \
that finds solutions organized according to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "169d219b-27fc-4463-b59b-7ec269ee188e"],
 "MHV solutions "
}], "Text",
 CellChangeTimes->{{3.9127005921056147`*^9, 3.9127006555356503`*^9}, {
  3.9127006937715483`*^9, 3.912700746966405*^9}, {3.912700824879019*^9, 
  3.9127008266753063`*^9}, {3.912700864093651*^9, 3.9127008818240767`*^9}, {
  3.912700983060261*^9, 
  3.9127010153503513`*^9}},ExpressionUUID->"ce89930c-12c0-415d-a675-\
a833684e310e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solutionData", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"solveScatteringEquations", "[", "egN", "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9127010178082247`*^9, 3.912701028098713*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"c079ad16-a33f-4534-86e6-59ea333a4063"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"   Evaluation of the function \"\>",
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->14], "\[InvisibleSpace]", 
   TemplateBox[{
     StyleBox[
     "solveScatteringEquations", Bold, FontSize -> 14, StripOnInput -> False],
      "\" \""},
    "RowDefault"], "\[InvisibleSpace]", 
   StyleBox["\<\"required \"\>",
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->14], "\[InvisibleSpace]", 
   StyleBox["\<\"275 \[Mu]s\"\>",
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->14,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"  to complete.\"\>",
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->14]}],
  SequenceForm[
   Style["   Evaluation of the function ", FontFamily -> "Times", FontSize -> 
    14], 
   Row[{
     Style[$CellContext`solveScatteringEquations, Bold, FontSize -> 14], 
     " "}], 
   Style["required ", FontFamily -> "Times", FontSize -> 14], 
   Style["275 \[Mu]s", FontFamily -> "Times", FontSize -> 14, Bold], 
   Style["  to complete.", FontFamily -> "Times", FontSize -> 14]],
  Editable->False]], "Print",
 CellChangeTimes->{3.912701028540213*^9},
 CellLabel->
  "During evaluation of \
In[346]:=",ExpressionUUID->"2c44e7d0-fcdd-4d1e-b224-9f76076f573e"]
}, Open  ]],

Cell["\<\
This \[OpenCurlyDoubleQuote]solutionData\[CloseCurlyDoubleQuote] is organized \
by {soln,jacobian} to simplify the computation of the CHY integral. \
\>", "Text",
 CellChangeTimes->{{3.912701066315487*^9, 
  3.912701089103919*^9}},ExpressionUUID->"81dfd32e-dffd-4287-b20e-\
0ca41be93733"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evaluate", "[", 
   RowBox[{"scatteringEquations", "[", "egN", "]"}], "]"}], "/.", 
  RowBox[{"solutionData", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9127010328010063`*^9, 3.912701044768615*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"c1188ded-5991-4c65-bca7-bb6b27b9e373"]
}, Closed]],

Cell[CellGroupData[{

Cell["Basic Ingredients in CHY Representations of Field Theories", "Section",
 CellChangeTimes->{{3.912701855155446*^9, 
  3.9127018648998203`*^9}},ExpressionUUID->"09be9c7f-b9e4-4eb6-9d9e-\
0e22a01b07de"],

Cell[CellGroupData[{

Cell["A Parke-Taylor-like \
\[OpenCurlyDoubleQuote]Cycle\[CloseCurlyDoubleQuote] of Indices", "Subsection",\

 CellChangeTimes->{{3.9127018669779577`*^9, 3.912701872994824*^9}, {
  3.912701916017189*^9, 
  3.912701927469049*^9}},ExpressionUUID->"56c298c3-8e66-4dd5-bfa7-\
97aa44273948"],

Cell[BoxData[{
 RowBox[{"chyCycle", "[", 
  RowBox[{"Range", "[", "egN", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9127018737933607`*^9, 3.912701908520018*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"9aab24a4-825f-4732-86b9-b89165d75af2"]
}, Closed]],

Cell[CellGroupData[{

Cell["The CHY \[OpenCurlyDoubleQuote]A\[CloseCurlyDoubleQuote]-Matrix and its \
Reduced Pfaffian", "Subsection",
 CellChangeTimes->{{3.912701930594862*^9, 
  3.9127019627063227`*^9}},ExpressionUUID->"35729453-867d-4535-bcc0-\
b374ca813a68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chyAmatrix", "[", "egN", "]"}], "//", "nice"}]], "Input",
 CellChangeTimes->{{3.912701937353758*^9, 3.912701941188442*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"b12b4983-63ea-4f22-9b78-091766b429c4"],

Cell[BoxData[{
 RowBox[{"chyAPfaffianPrime", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912701964987912*^9, 3.912701975269744*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"1f2acee5-ab21-4c1f-8972-f6cbcc63bd52"]
}, Closed]],

Cell[CellGroupData[{

Cell["The CHY \
\[OpenCurlyDoubleQuote]\[CapitalPsi]\[CloseCurlyDoubleQuote]-Matrix and its \
Reduced Pfaffian", "Subsection",
 CellChangeTimes->{{3.9127019459088707`*^9, 3.91270195587634*^9}, {
  3.9127024638717403`*^9, 
  3.912702467301371*^9}},ExpressionUUID->"5ebcffc0-3880-4efe-95e2-\
5251d1ef3665"],

Cell[TextData[{
 "The \[CapitalPsi] matrix is by default represented with ",
 StyleBox["abstract",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" indices along the diagonal of \[OpenCurlyDoubleQuote]",
  FontWeight->"Plain"],
 StyleBox["C",
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote]:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912701989642198*^9, 3.912702012157901*^9}, {
  3.912702484032588*^9, 
  3.912702485072721*^9}},ExpressionUUID->"8aa97d8e-fe61-4039-b1ef-\
677d1f521077"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"chyPsiMatrix", "[", "egN", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912701980130287*^9, 3.912701986018344*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"8f150204-50e8-488e-b76e-71c696866508"],

Cell[TextData[{
 "The diagonal entries of the ",
 StyleBox["C",
  FontWeight->"Bold"],
 StyleBox["-matrix can be made explicit by the optional second argument of ",
  FontWeight->"Plain"],
 StyleBox["chyPsiMatrix",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9127024721981277`*^9, 
  3.9127025050114098`*^9}},ExpressionUUID->"eb49befd-dbe6-47a1-a986-\
e7487187be25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"chyPsiMatrix", "[", 
   RowBox[{"4", ",", "False"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912702507230117*^9, 3.9127025233472357`*^9}},
 CellLabel->
  "In[421]:=",ExpressionUUID->"5f27b900-bd69-41dc-b855-01b9b29c8e0b"],

Cell["It\[CloseCurlyQuote]s reduced Pfaffian is not a short expression...", \
"Text",
 CellChangeTimes->{{3.91270252952634*^9, 3.912702534107196*^9}, {
  3.912703578404434*^9, 
  3.912703591112555*^9}},ExpressionUUID->"9748fe9c-402e-4ce3-86ae-\
e0462a1e06ff"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["CHY Representation of Amplitudes in Various Field Theories", "Section",
 CellChangeTimes->{{3.912703597450197*^9, 
  3.9127036075000687`*^9}},ExpressionUUID->"b3f74a98-41a7-4560-ba9f-\
f5f6139319f7"],

Cell[CellGroupData[{

Cell[TextData[{
 "Bi-Adjoint ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", 
    RowBox[{"3", " "}]], TraditionalForm]],ExpressionUUID->
  "b5b0cdb3-a1b6-4910-b7c9-588a542e80f5"],
 "Scalar Field Theory"
}], "Subsection",
 CellChangeTimes->{{3.91270109955093*^9, 3.912701123123863*^9}, 
   3.912702539539858*^9},ExpressionUUID->"14fa4d8d-ef68-4783-a679-\
e09ab5d459b8"],

Cell[TextData[{
 "The integrand for bi-adjoint scalar ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "3"], TraditionalForm]],ExpressionUUID->
  "f06497fe-2f2c-4f9b-b177-2ac6d7cb1ad8"],
 " field theory is "
}], "Text",
 CellChangeTimes->{{3.9127025444239492`*^9, 
  3.912702561168079*^9}},ExpressionUUID->"f4d6c84b-7a8d-48e5-8028-\
a0cbe1ea7fd1"],

Cell[BoxData[{
 RowBox[{"egIntegrand", "=", 
  RowBox[{
  "biadjointScalarCHYintegrand", "[", "egN", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"egIntegrand", "===", 
  RowBox[{
   RowBox[{"chyCycle", "[", "egN", "]"}], "^", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "egIntegrand", "]"}]}], "Input",
 CellChangeTimes->{{3.912702542425663*^9, 3.912702611644264*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"17f75ad1-f764-4a02-a0e0-a350d60e7ddc"],

Cell[BoxData[
 RowBox[{"directCHYintegration", "[", "egIntegrand", "]"}]], "Input",
 CellChangeTimes->{{3.912702589545309*^9, 3.912702616211357*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"a3f77ae8-b417-4a3f-b385-2d8dacc05658"],

Cell[BoxData[{
 RowBox[{"phi3Amp", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912702619286663*^9, 3.9127026308257732`*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"d6279b53-d3e4-46fb-af42-beae3009ab3a"]
}, Closed]],

Cell[CellGroupData[{

Cell["KLT-Kernel\[CloseCurlyQuote]s Inverse", "Subsection",
 CellChangeTimes->{{3.912702578173476*^9, 
  3.912702586392473*^9}},ExpressionUUID->"407d6422-8db0-49d3-a7b8-\
616e35eb8cf1"],

Cell["\<\
The (\[Alpha],\[Beta]) entry of the inverse of the KLT kernel is related to \
\>", "Text",
 CellChangeTimes->{{3.912702637468321*^9, 
  3.912702665315957*^9}},ExpressionUUID->"61820300-4f75-4e9e-be79-\
e686abd2f99b"],

Cell[BoxData[
 RowBox[{"egPerms", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"randomPerm", "[", "egN", "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9127026670147543`*^9, 3.912702681786956*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"d5e299dd-a83b-4bf5-91e7-f971c02ed8ae"],

Cell[BoxData[{
 RowBox[{"egIntegrand", "=", 
  RowBox[{"chyCycle", "@@", "egPerms"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"directCHYintegration", "[", "egIntegrand", "]"}]}], "Input",
 CellChangeTimes->{{3.912702683612934*^9, 3.912702702949682*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"5e306d9a-cab4-4c56-8a01-7c2ac3a17d08"],

Cell[BoxData[{
 RowBox[{"kltKernelInverse", "@@", "egPerms"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912702709516047*^9, 3.912702715784273*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"21348c7b-0952-4f56-81fc-80019e9f0ffa"]
}, Closed]],

Cell[CellGroupData[{

Cell["Non-Linear Sigma Model", "Subsection",
 CellChangeTimes->{{3.9127027329679203`*^9, 3.9127027362474117`*^9}, {
  3.912702801741673*^9, 
  3.912702806561448*^9}},ExpressionUUID->"c1bf333d-34d1-45da-adc2-\
89f142fed12a"],

Cell[TextData[{
 "In it\[CloseCurlyQuote]s CHY representation, the non-linear sigma model \
corresponds to \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["chyCycle",
      FontWeight->"Bold"], "[", "n", "]"}], 
    RowBox[{"(", 
     RowBox[{
      StyleBox[
       RowBox[{"Pf", "'"}],
       FontWeight->"Bold"], 
      SuperscriptBox[
       RowBox[{"(", 
        StyleBox["A",
         FontWeight->"Bold"], ")"}], "2"]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"68c6c3cc-81b6-4129-bc17-150c0187ebc6"]
}], "Text",
 CellChangeTimes->{{3.91270280893946*^9, 3.912702854796392*^9}, {
  3.912702943956072*^9, 
  3.912702953523415*^9}},ExpressionUUID->"7d7d1388-c1cf-4648-95e6-\
d7cb2948b9e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "=", 
   RowBox[{"nlsmCHYintegrand", "[", "egN", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIntegrand", "===", 
  RowBox[{
   RowBox[{"chyCycle", "[", "egN", "]"}], 
   RowBox[{"Power", "[", 
    RowBox[{
     RowBox[{"chyAPfaffianPrime", "[", "egN", "]"}], ",", "2"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.912702868331662*^9, 3.91270288022688*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"bd5f7f80-43c7-4fed-a87b-008028f7b95e"],

Cell[BoxData[
 RowBox[{"directCHYintegration", "[", "egIntegrand", "]"}]], "Input",
 CellChangeTimes->{{3.912702882537575*^9, 3.912702889007936*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"d00523ef-bd83-4a75-a856-51c495a817d1"],

Cell[BoxData[{
 RowBox[{"nlsmAmp", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912702890762258*^9, 3.9127028959805927`*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"f002622a-0faa-49b9-bb26-bf382bb01437"]
}, Closed]],

Cell[CellGroupData[{

Cell["Special Galileon Field Theory", "Subsection",
 CellChangeTimes->{{3.912702900467718*^9, 
  3.912702907472967*^9}},ExpressionUUID->"1fbdb6f8-438d-47e1-8cb2-\
f6f7ef805e65"],

Cell[TextData[{
 "The CHY representation of amplitudes in the special Galileon field theory \
is simply\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       StyleBox["Pf",
        FontWeight->"Bold"], "'"}], 
      RowBox[{"(", 
       StyleBox["A",
        FontWeight->"Bold"], ")"}]}], ")"}], "4"], TraditionalForm]],
  ExpressionUUID->"096b051c-dac8-40fc-9919-bee30c5f0b20"]
}], "Text",
 CellChangeTimes->{{3.912702909719318*^9, 
  3.9127029798013897`*^9}},ExpressionUUID->"9402b892-705f-4aae-80c7-\
1f0405c4b156"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "=", 
   RowBox[{"specialGalileonCHYintegrand", "[", "egN", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIntegrand", "===", 
  RowBox[{"Power", "[", 
   RowBox[{
    RowBox[{"chyAPfaffianPrime", "[", "egN", "]"}], ",", "4"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9127027416354027`*^9, 3.912702798474757*^9}, 
   3.912702867173544*^9, {3.9127029829427443`*^9, 3.912703013694997*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"9bcd68df-f03d-4242-8ed8-78c3859473a5"],

Cell[BoxData[
 RowBox[{"directCHYintegration", "[", "egIntegrand", "]"}]], "Input",
 CellChangeTimes->{{3.912702992013549*^9, 3.912703017012141*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"619903c6-9b6d-4138-8a49-446dc3b56250"],

Cell[BoxData[{
 RowBox[{"specialGalileonAmp", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9127030185164423`*^9, 3.91270302924477*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"f7203979-9c69-4f02-81f0-817ff4ce77fc"]
}, Closed]],

Cell[CellGroupData[{

Cell["Gluon Partial Amplitudes in pure YM", "Subsection",
 CellChangeTimes->{{3.91270303805239*^9, 
  3.912703055721941*^9}},ExpressionUUID->"cc7866a9-2a3a-44aa-b242-\
6ea542de0fad"],

Cell[TextData[{
 "The CHY representation of ordered/partial amplitudes of sYM is (up to a \
sign):\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["chyCycle",
      FontWeight->"Bold"], "[", "n", "]"}], 
    RowBox[{"(", 
     RowBox[{
      StyleBox[
       RowBox[{"Pf", "'"}],
       FontWeight->"Bold"], 
      RowBox[{"(", "\[CapitalPsi]", ")"}]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"4439e684-455b-423f-bb94-e6145162c07a"]
}], "Text",
 CellChangeTimes->{{3.912703061892063*^9, 3.9127030963841257`*^9}, {
  3.912703158581192*^9, 3.912703167816216*^9}, {3.9127033408586206`*^9, 
  3.912703341217546*^9}},ExpressionUUID->"e600aacd-b448-43a0-897c-\
6990af7c0737"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "=", 
   RowBox[{"ymCHYintegrand", "[", "egN", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"chyCycle", "[", "egN", "]"}]}], 
   RowBox[{"chyPsiPfaffianPrime", "[", "egN", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.912703099605433*^9, 3.912703171394711*^9}},
 CellLabel->
  "In[581]:=",ExpressionUUID->"4ee8fb3d-d1d4-49ab-a8a1-8395b1213266"],

Cell["To evaluate this, we\[CloseCurlyQuote]d like to specify helicity \
assignments", "Text",
 CellChangeTimes->{{3.9127031776057*^9, 
  3.912703185769979*^9}},ExpressionUUID->"3afd61bb-f9a9-4eea-8a87-\
94022788167b"],

Cell[BoxData[
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomHelicityComponent", "[", "egN", "]"}]}]], "Input",
 CellChangeTimes->{{3.912703186452938*^9, 3.9127031924285994`*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"7d35709f-7ca6-4849-9ff0-47f62974c333"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "/.", 
   RowBox[{"helicityPolarizationRules", "[", "egCmpt", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"directCHYintegration", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912703194626443*^9, 3.912703205342918*^9}},
 CellLabel->
  "In[532]:=",ExpressionUUID->"82338016-12d0-4c4d-9670-71040d908a1d"],

Cell[BoxData[
 RowBox[{"componentAmpN", "[", "egCmpt", "]"}]], "Input",
 CellChangeTimes->{{3.912703209272024*^9, 3.9127032132253313`*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"6fb5e3f8-55fb-43b8-a442-1039290a7dd3"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " when assigned ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "aab7d090-d60e-401e-ba0b-377bbb644d7a"],
 "MHV degree helicities, in ",
 StyleBox["4dimension",
  FontWeight->"Bold"],
 StyleBox[", ",
  FontWeight->"Plain"],
 "the CHY integral ",
 StyleBox["only",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" has support on the appropriate ",
  FontWeight->"Plain"],
 StyleBox["k",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["-sector of solutions",
  FontWeight->"Plain"]
}], "Subsubsection",
 CellChangeTimes->{{3.912704340425501*^9, 3.9127043814264297`*^9}, 
   3.912704480161458*^9},ExpressionUUID->"84e7e0b3-cb9b-4c42-9188-\
2e68c4026165"],

Cell[BoxData[{
 RowBox[{"egCmpts", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"randomHelicityComponent", "[", 
     RowBox[{"egN", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", 
     RowBox[{"egN", "-", "4"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912704385778235*^9, 3.912704400863977*^9}},
 CellLabel->
  "In[583]:=",ExpressionUUID->"5b68246f-cdc3-4318-8cd1-392013928e15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "/.", 
   RowBox[{"helicityPolarizationRules", "/@", "egCmpts"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"directCHYintegration", "[", 
    RowBox[{"#", ",", "False"}], "]"}], "&"}], "/@", 
  "%"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912704404588422*^9, 3.912704445825441*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"db58de12-6c84-4b31-b061-b26e5a291dd8"],

Cell[BoxData[
 RowBox[{"componentAmpN", "@@@", "egCmpts"}]], "Input",
 CellChangeTimes->{{3.912704448667799*^9, 3.9127044527822657`*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"79075c80-62ef-4ef3-9344-fa8d158cc5d4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Dirac-Born Infeld Amplitudes ", "Subsection",
 CellChangeTimes->{{3.912703303610879*^9, 
  3.912703310639161*^9}},ExpressionUUID->"cfeee6c2-65dc-402f-91c3-\
3c5948aae161"],

Cell[TextData[{
 "The CHY representation of amplitudes in DBI is (again, up to a sign)\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      StyleBox[
       RowBox[{"Pf", "'"}],
       FontWeight->"Bold"], 
      SuperscriptBox[
       RowBox[{"(", 
        StyleBox["A",
         FontWeight->"Bold"], ")"}], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      StyleBox[
       RowBox[{"Pf", "'"}],
       FontWeight->"Bold"], 
      RowBox[{"(", 
       StyleBox["\[CapitalPsi]",
        FontWeight->"Bold"], ")"}]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"c35e480e-dfbf-4669-9b00-a3499bd5b6c3"]
}], "Text",
 CellChangeTimes->{{3.912703311938407*^9, 3.912703361520158*^9}, {
  3.9127033922981052`*^9, 3.912703394913217*^9}, {3.912703473573926*^9, 
  3.912703473711041*^9}},ExpressionUUID->"5faab993-e0e7-4eb5-ac86-\
29867a602acf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "=", 
   RowBox[{"diracBornInfeldCHYintegrand", "[", "egN", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"chyPsiPfaffianPrime", "[", "egN", "]"}]}], 
   RowBox[{"Power", "[", 
    RowBox[{
     RowBox[{"chyAPfaffianPrime", "[", "egN", "]"}], ",", "2"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.912703363458466*^9, 3.9127033895489607`*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"4297f0ed-16e6-4479-b36f-551a9df729e0"],

Cell[BoxData[
 RowBox[{"directCHYintegration", "[", 
  RowBox[{"egIntegrand", "/.", 
   RowBox[{"helicityPolarizationRules", "[", "egCmpt", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9127033996687117`*^9, 3.912703407979033*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"949297b9-c52f-4639-b8ce-fcda890db6d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"component", "[", "egCmpt", "]"}], "[", 
  RowBox[{"evaluate", "[", 
   RowBox[{"diracBornInfeldAmp", "[", "egN", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9127034101224337`*^9, 3.912703439184959*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"2f7214cc-31ff-4232-98fb-c6b151862896"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " when assigned ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "b122f0c0-dda1-469d-bb2b-e3bd94a1ef33"],
 "MHV degree helicities, in ",
 StyleBox["4dimension",
  FontWeight->"Bold"],
 StyleBox[", ",
  FontWeight->"Plain"],
 "the CHY integral ",
 StyleBox["only",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" has support on the appropriate ",
  FontWeight->"Plain"],
 StyleBox["k",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["-sector of solutions. ",
  FontWeight->"Plain"],
 StyleBox["For DBI, this is only the parity-even case",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.912704473973351*^9, 3.9127044780422688`*^9}, {
  3.912704531464245*^9, 
  3.912704540085651*^9}},ExpressionUUID->"2e822e18-ef27-4076-a67a-\
1450054f9561"],

Cell[BoxData[
 RowBox[{"egCmpts", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"randomHelicityComponent", "[", 
     RowBox[{"egN", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", 
     RowBox[{"egN", "-", "4"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912704484547824*^9, 
  3.912704489063106*^9}},ExpressionUUID->"513297cd-f240-4900-9b75-\
e8a92e49973c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "/.", 
   RowBox[{"helicityPolarizationRules", "/@", "egCmpts"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"directCHYintegration", "[", 
     RowBox[{"#", ",", "False"}], "]"}], "&"}], "/@", "%"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912704505911612*^9, 3.912704522838059*^9}},
 CellLabel->
  "In[602]:=",ExpressionUUID->"ddef18ba-91b8-4e0f-aa78-bb917e2298f1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Graviton Helicity Amplitudes", "Subsection",
 CellChangeTimes->{{3.912703442320137*^9, 
  3.912703455308951*^9}},ExpressionUUID->"28af6f1f-3e56-478e-9c82-\
29c65a50de0a"],

Cell[TextData[{
 "The CHY representation of pure graviton amplitudes is \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     StyleBox[
      RowBox[{"Pf", "'"}],
      FontWeight->"Bold"], 
     SuperscriptBox[
      RowBox[{"(", 
       StyleBox["\[CapitalPsi]",
        FontWeight->"Bold"], ")"}], "2"]}], ")"}], TraditionalForm]],
  ExpressionUUID->"d36c2213-e57a-45ea-9d8e-d79a26b82af9"]
}], "Text",
 CellChangeTimes->{{3.912703457140966*^9, 
  3.9127034911536427`*^9}},ExpressionUUID->"fc39502d-38bf-4ed3-8053-\
698f1735212f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "=", 
   RowBox[{"grCHYintegrand", "[", "egN", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{
   RowBox[{"chyPsiPfaffianPrime", "[", "egN", "]"}], "^", "2"}]}]}], "Input",
 CellChangeTimes->{{3.912703494960601*^9, 3.912703512899324*^9}},
 CellLabel->
  "In[605]:=",ExpressionUUID->"7e876eb7-dda4-4d7c-8b59-6546cbe8834f"],

Cell[BoxData[
 RowBox[{"directCHYintegration", "[", 
  RowBox[{"egIntegrand", "/.", 
   RowBox[{"helicityPolarizationRules", "[", "egCmpt", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9127035162032948`*^9, 3.912703527281159*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"a4410d65-fcec-4e10-a4ce-9e5c4f05dbda"],

Cell[BoxData[
 RowBox[{"componentAmpN", "[", 
  RowBox[{"(", 
   RowBox[{"egCmpt", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "->", "mm"}], ",", 
      RowBox[{"p", "->", "pp"}]}], "}"}]}], ")"}], "]"}]], "Input",
 CellChangeTimes->{{3.912703530822358*^9, 3.912703538887182*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"914662af-3250-437a-8045-86da48d0d86d"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " when assigned ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "8d323cc7-859d-49c8-9363-441bffafe2a4"],
 "MHV degree helicities, in ",
 StyleBox["4dimension",
  FontWeight->"Bold"],
 StyleBox[", ",
  FontWeight->"Plain"],
 "the CHY integral ",
 StyleBox["only",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" has support on the appropriate ",
  FontWeight->"Plain"],
 StyleBox["k",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["-sector of solutions",
  FontWeight->"Plain"]
}], "Subsubsection",
 CellChangeTimes->{{3.912704566624074*^9, 
  3.912704576132412*^9}},ExpressionUUID->"919161ec-d9fd-437c-bbad-\
996a480ccdb1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egCmpts", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"randomHelicityComponentGR", "[", 
      RowBox[{"egN", ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", 
      RowBox[{"egN", "-", "4"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"amp", "@@@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912704592315406*^9, 3.912704606754447*^9}},
 CellLabel->
  "In[610]:=",ExpressionUUID->"3c5bba54-1019-4140-8ebf-210c60b2f24d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIntegrand", "/.", 
   RowBox[{"helicityPolarizationRules", "/@", "egCmpts"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"directCHYintegration", "[", 
    RowBox[{"#", ",", "False"}], "]"}], "&"}], "/@", 
  "%"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912704612300928*^9, 3.912704624659181*^9}},
 CellLabel->
  "In[612]:=",ExpressionUUID->"72132602-f683-4fc8-964f-86c2f8813a35"],

Cell[BoxData[
 RowBox[{"componentAmpN", "@@@", "egCmpts"}]], "Input",
 CellChangeTimes->{{3.912704628869062*^9, 3.912704635965909*^9}},
 CellLabel->
  "In[615]:=",ExpressionUUID->"21295cd5-f1eb-438f-8e44-475ab6fbd3b8"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Pf", "'"}], 
    SuperscriptBox[
     RowBox[{"(", "A", ")"}], "2"]}], TraditionalForm]],ExpressionUUID->
  "1019494c-dd39-4984-b960-4b030d8e6809"],
 " and Pf\[CloseCurlyQuote](\[CapitalPsi]) into ",
 StyleBox["Cycles",
  FontSlant->"Italic"]
}], "Section",
 CellChangeTimes->{{3.912703631413587*^9, 
  3.912703656974807*^9}},ExpressionUUID->"dddf644e-c2e2-4d7c-960d-\
8816630692b0"],

Cell[TextData[{
 "Using the results of [",
 StyleBox["arXiv:1608:00006",
  FontWeight->"Bold"],
 "], the general expressions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["Pf",
      FontWeight->"Bold"], "'"}], 
    SuperscriptBox[
     RowBox[{"(", 
      StyleBox["A",
       FontWeight->"Bold"], ")"}], "2"]}], TraditionalForm]],ExpressionUUID->
  "7027027a-ad46-47c8-860f-9a915055b788"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["Pf",
      FontWeight->"Bold"], "'"}], 
    SuperscriptBox[
     RowBox[{"(", 
      StyleBox["\[CapitalPsi]",
       FontWeight->"Bold"], ")"}], "2"]}], TraditionalForm]],ExpressionUUID->
  "a2abb518-6595-4816-8f7f-1adb38d736c5"],
 "\ncan be expanded into simple products of ",
 StyleBox["chyCycle[]",
  FontWeight->"Bold"],
 StyleBox[" objects",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9127036609873*^9, 3.912703734118786*^9}, {
  3.912704662447947*^9, 
  3.912704665673161*^9}},ExpressionUUID->"7a32725d-0560-4adb-8e2a-\
8fcadcb278eb"],

Cell[CellGroupData[{

Cell["Expansion of Pf\[CloseCurlyQuote](A)^2 into Cycles", "Subsection",
 CellChangeTimes->{{3.912704050269971*^9, 
  3.91270406459046*^9}},ExpressionUUID->"95e9f75d-23f8-4df5-9787-\
6589377bc7f9"],

Cell[BoxData[
 RowBox[{"chyAPfaffianPrime2InCycles", "[", "egN", "]"}]], "Input",
 CellChangeTimes->{{3.91270378162427*^9, 
  3.912703782625155*^9}},ExpressionUUID->"dbc41b81-cdc0-43ed-a52b-\
51ac3af7f813"],

Cell["This corresponds explicitly to the CHY integrand factors:", "Text",
 CellChangeTimes->{{3.912703804873724*^9, 
  3.912703814686243*^9}},ExpressionUUID->"b45613d9-be85-4324-b26f-\
e6b517cea664"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pfA2Pieces", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#1", "*", 
       RowBox[{"chyCycle", "[", "#2", "]"}]}], "&"}], "@@@", 
     RowBox[{"chyAPfaffianPrime2InCycles", "[", "egN", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9127038182129183`*^9, 3.912703828403699*^9}},
 CellLabel->
  "In[554]:=",ExpressionUUID->"9c8351d8-a217-40df-99a3-1895d527f776"],

Cell[TextData[{
 "For example, an alternative representation of the ",
 StyleBox["specialGalileonCHYIntegrand",
  FontWeight->"Bold"],
 StyleBox[" would be",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912703881060636*^9, 
  3.9127039159386272`*^9}},ExpressionUUID->"1b6f91d4-df66-4dfb-aad6-\
28be331401d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Power", "[", 
   RowBox[{"pfA2Pieces", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"directCHYintegration", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912703735505262*^9, 3.912703801666806*^9}, {
  3.912703834866081*^9, 3.91270384583537*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"ec7a9fd6-17f3-4528-ae16-e601b4809438"],

Cell[BoxData[
 RowBox[{"evaluate", "[", 
  RowBox[{"specialGalileonAmp", "[", "egN", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.912703890863411*^9, 3.912703903072792*^9}},
 CellLabel->
  "In[560]:=",ExpressionUUID->"c0ea0008-dac2-4667-a154-11ac100f8565"],

Cell["Or, consider the NLSM CHY integrand", "Text",
 CellChangeTimes->{{3.912703939534975*^9, 
  3.912703946134169*^9}},ExpressionUUID->"da1c801d-c680-431e-9600-\
b238bf9d8eef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"chyCycle", "[", "egN", "]"}]}], "pfA2Pieces"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"directCHYintegration", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nlsmAmp", "[", "egN", "]"}], "//", "evaluate"}]}], "Input",
 CellChangeTimes->{{3.912703947801238*^9, 3.9127039716607437`*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"20938a99-a517-42bd-befd-98fa1bf15b56"],

Cell[TextData[{
 "Or, knowing that ",
 StyleBox["chyCycle[\[Alpha]]chyCycle[\[Beta]]",
  FontWeight->"Bold"],
 StyleBox[" integrates to ",
  FontWeight->"Plain"],
 StyleBox["kltKernelInverse[\[Alpha],\[Beta]]",
  FontWeight->"Bold"],
 StyleBox[", we could more directly ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912703858916389*^9, 3.912703877993877*^9}, {
  3.912703923837949*^9, 
  3.912703934618223*^9}},ExpressionUUID->"a7272ac9-7a18-448f-8fed-\
e53ab16bb82b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#1", "*", 
       RowBox[{"kltKernelInverse", "[", 
        RowBox[{
         RowBox[{"Range", "[", "egN", "]"}], ",", "#2"}], "]"}]}], "&"}], "@@@", 
     RowBox[{"chyAPfaffianPrime2InCycles", "[", "egN", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912704001638604*^9, 3.912704035978118*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"d7c995ad-56db-4d37-9850-6d74aebe286d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion of Pf\[CloseCurlyQuote](\[CapitalPsi]) into Cycles", \
"Subsection",
 CellChangeTimes->{{3.9127040702305393`*^9, 
  3.912704080674246*^9}},ExpressionUUID->"40c256b3-30ab-4beb-bce7-\
9fbdade758f3"],

Cell[TextData[{
 "Similarly, we can expand reduced Pfaffian ",
 StyleBox["Pf\[CloseCurlyQuote](\[CapitalPsi])",
  FontWeight->"Bold"],
 StyleBox[" into cycles ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9127040846243343`*^9, 
  3.912704111248555*^9}},ExpressionUUID->"37367675-ca63-4a12-a3de-\
645120a5adf4"],

Cell[BoxData[
 RowBox[{"pfPsiPieces", "=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#1", "*", 
      RowBox[{"chyCycle", "[", "#2", "]"}]}], "&"}], "@@@", 
    RowBox[{"chyPsiPfaffianPrimeInCycles", "[", "egN", "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.912704081992972*^9, 3.912704082455755*^9}, {
  3.912704114924026*^9, 3.912704177095313*^9}},
 CellLabel->
  "In[580]:=",ExpressionUUID->"a8426b8f-c5b3-4b96-8f13-91d3cd21218c"],

Cell[TextData[{
 "Now, when considering the CHY integrand for YM or Gravity, and knowing that \
the CHY-integration over ",
 StyleBox["chyCycle",
  FontWeight->"Bold"],
 StyleBox["[\[Alpha],\[Beta]]->",
  FontWeight->"Plain"],
 StyleBox["kltKernelInverse[",
  FontWeight->"Bold"],
 StyleBox["\[Alpha],\[Beta]], we can obtain a manifestly color-kinematic-dual \
representation of these amplitudes. This is what is done for e.g. ",
  FontWeight->"Plain"],
 StyleBox["ymLocalCovariantAmp[n_]",
  FontWeight->"Bold"],
 StyleBox[" and ",
  FontWeight->"Plain"],
 StyleBox["grLocalCovariantAmp[n_",
  FontWeight->"Bold"],
 StyleBox["]",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{
  3.912704839285972*^9},ExpressionUUID->"6b614f8e-b449-4aa7-affb-\
c5d544644a25"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Connected Prescription of the Twistor String: RSV & the Grassmannian\
\>", "Chapter",
 CellChangeTimes->{{3.912704692102846*^9, 
  3.912704702665983*^9}},ExpressionUUID->"5af5f7e8-cd92-43af-a90a-\
594a91316194"],

Cell[CellGroupData[{

Cell["RSV Formulation of Twistor String Theory", "Section",
 CellChangeTimes->{{3.912704705799513*^9, 
  3.91270471142174*^9}},ExpressionUUID->"4d86577e-9e76-4059-9850-\
3ed4e841d27a"],

Cell[TextData[{
 "In the RSV (\[OpenCurlyQuote]connected\[CloseCurlyQuote]) description of \
the twistor string, we have the ",
 StyleBox["n",
  FontSlant->"Italic"],
 "-point ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "f99fc649-fde1-4b55-b768-07e8394ed02c"],
 "MHV amplitude represented by an integral over the following \
\[OpenCurlyDoubleQuote]superFunction\[CloseCurlyDoubleQuote] measure"
}], "Text",
 CellChangeTimes->{{3.912704878467104*^9, 3.912704942907305*^9}, {
  3.912705678562092*^9, 
  3.912705679991251*^9}},ExpressionUUID->"c9ede253-69cd-49ae-977f-\
79a75a367b81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rsvMatrix", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912704944258794*^9, 3.912704960678945*^9}},
 CellLabel->
  "In[620]:=",ExpressionUUID->"c4e33e6e-f9cf-4c12-a732-09314bc59342"],

Cell[TextData[{
 "Notice that this is a ",
 StyleBox["k\[Times]n",
  FontSlant->"Italic"],
 " matrix in terms of (2n-4) auxiliary variables.\nThis corresponds to the ",
 StyleBox["superFunction/measure",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912705007911355*^9, 
  3.912705015555448*^9}},ExpressionUUID->"6d63110b-108d-4f5c-a5bd-\
0ac25d6f15bb"],

Cell[BoxData[{
 RowBox[{"rsvMeasure", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912704962037381*^9, 3.912704968283347*^9}},
 CellLabel->
  "In[625]:=",ExpressionUUID->"ad67b1be-1626-4c4b-90b9-2466d89ac06a"],

Cell[TextData[{
 "In terms of this matrix, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["C",
     FontWeight->"Bold"], "(", 
    RowBox[{
     SubscriptBox["\[Xi]", "a"], ",", 
     SubscriptBox["\[Sigma]", "a"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "a41e1a76-5218-4611-93e3-5a0d2a11d0f4"],
 " the RSV equations are simply that ",
 StyleBox["C",
  FontWeight->"Bold"],
 ".",
 Cell[BoxData[
  OverscriptBox["\[Lambda]", "~"]],
  CellChangeTimes->{3.910888193702588*^9},ExpressionUUID->
  "e4666826-550e-4197-b80f-00cb5855def9"],
 "=0, and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["C",
     FontWeight->"Bold"], "\[Perpendicular]"], TraditionalForm]],
  ExpressionUUID->"0eee6d28-ca67-48a8-8952-8afb59838dfb"],
 ".\[Lambda]=0.\nThese are encoded in the function ",
 StyleBox["grassmannianKinematicEquations[C]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  3.912705025388152*^9, {3.912705133647662*^9, 
   3.9127051433325377`*^9}},ExpressionUUID->"a35b092e-2192-4100-a58d-\
8dbabee7f219"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rsvContourConstraints", "=", 
   RowBox[{"evaluate", "[", 
    RowBox[{"grassmannianKinematicEquations", "[", 
     RowBox[{"rsvMatrix", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.912705148877878*^9, 3.912705162275454*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"243fb0ac-ad42-4a26-8968-440697041c76"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"solnList", ",", "jacList"}], "}"}], "=", 
   RowBox[{"Transpose", "@", 
    RowBox[{"solveRSVequations", "[", 
     RowBox[{"egN", ",", "egK"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[639]:=",ExpressionUUID->"252ff7ce-67c4-463b-85a5-3eed05218eb3"],

Cell[BoxData[
 RowBox[{"rsvContourConstraints", "/.", "solnList"}]], "Input",
 CellChangeTimes->{{3.9127050818649693`*^9, 3.9127050918830214`*^9}, {
  3.912705146560994*^9, 3.912705171220992*^9}},
 CellLabel->
  "In[640]:=",ExpressionUUID->"3e5ac53f-c8cf-4a4d-a804-9cf359663139"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s check that these particular matrices ",
 StyleBox["C* ",
  FontWeight->"Bold"],
 StyleBox["solve the direct kinematic equations",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.91270517792962*^9, 
  3.91270519997701*^9}},ExpressionUUID->"faf39d97-53d8-4a68-8625-\
f0fb6513e31a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"particularMatList", "=", 
   RowBox[{
    RowBox[{"evaluate", "[", 
     RowBox[{"rsvMatrix", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "/.", "solnList"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"#", ".", "Lbs"}], ",", 
     RowBox[{
      RowBox[{"NullSpace", "[", "#", "]"}], ".", "Ls"}]}], "}"}], "&"}], "/@",
   "%"}]}], "Input",
 CellChangeTimes->{{3.912705052749051*^9, 3.912705063743248*^9}, 
   3.912705103302174*^9},
 CellLabel->
  "In[635]:=",ExpressionUUID->"80806a0c-5882-4bfc-ad20-3051c01ab2e0"],

Cell["\<\
The final amplitude is then a sum over these solutions, divided by the \
corresponding Jacobians:\
\>", "Text",
 CellChangeTimes->{{3.9127052058151817`*^9, 
  3.912705224603211*^9}},ExpressionUUID->"6d5da6b8-c8d3-4544-968f-\
854c91bdeaa0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"evaluate", "[", 
      RowBox[{"rsvMeasure", "[", 
       RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "/.", "solnList"}], ")"}], 
   "/", "jacList"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"component", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], "]"}], 
   "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rationalize", "[", 
  RowBox[{"Total", "[", "%", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"componentAmpN", "[", 
  RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "===", "%"}]}], "Input",
 CellLabel->
  "In[641]:=",ExpressionUUID->"b5efdf7f-faa5-4f68-a970-c0a7260f771d"]
}, Closed]],

Cell[CellGroupData[{

Cell["The Grassmannian Formulation of the Connected Prescription  ", "Section",
 CellChangeTimes->{{3.9127052369953327`*^9, 
  3.9127052493474894`*^9}},ExpressionUUID->"312961bb-8499-4d03-b357-\
dd4e5f96b9d1"],

Cell[TextData[{
 "More generally (perhaps), we can consider the case that the columns of C \
lie on a degree-(",
 StyleBox["k",
  FontSlant->"Italic"],
 "+1) curve in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "k"], TraditionalForm]],ExpressionUUID->
  "d3ad46a3-14b3-4c5f-b4b9-465465c70e47"],
 " using a sequence of \
\[OpenCurlyDoubleQuote]Veronese\[CloseCurlyDoubleQuote] constraints. "
}], "Text",
 CellChangeTimes->{
  3.912705258348103*^9},ExpressionUUID->"25cbddce-58a0-4fa9-a661-\
0537c303a97a"],

Cell[CellGroupData[{

Cell["Gauge-Fixed Pl\[UDoubleDot]cker Coordinates on the Grassmannian ", \
"Subsection",
 CellChangeTimes->{{3.910889061575498*^9, 3.91088906743477*^9}, {
  3.91089152690635*^9, 3.910891538587337*^9}, {3.911923456282785*^9, 
  3.911923460943898*^9}},ExpressionUUID->"087fd536-5c29-4097-9425-\
cb0b89acaa0d"],

Cell[TextData[{
 "We\[CloseCurlyQuote]d like to consider a generic (",
 StyleBox["k",
  FontSlant->"Italic"],
 "+2) \[Times] ",
 StyleBox["n",
  FontSlant->"Italic"],
 " matrix C, viewed as a representative of an element of G(",
 StyleBox["k",
  FontSlant->"Italic"],
 "+2,n):"
}], "Text",
 CellChangeTimes->{{3.910889075937344*^9, 3.910889128280634*^9}, {
  3.911920171748107*^9, 
  3.911920172596093*^9}},ExpressionUUID->"c7382aca-5476-4d97-ad7b-\
e554c0e32eb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egMat", "=", 
   RowBox[{"gaugeFixedGrassmannianRepresentative", "[", 
    RowBox[{"egN", ",", "egK"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910888699116742*^9, 3.9108887049630957`*^9}, {
  3.910888914520137*^9, 3.910888915416287*^9}, {3.910888949640349*^9, 
  3.910889005039824*^9}},
 CellLabel->
  "In[646]:=",ExpressionUUID->"7b233db5-ec27-4f36-a293-1bdad8423848"],

Cell[TextData[{
 "We can check that these variables \[OpenCurlyDoubleQuote]m[x__]\
\[CloseCurlyDoubleQuote] are indeed ",
 StyleBox["minors",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" of the matrix:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.910889686449725*^9, 
  3.910889703452677*^9}},ExpressionUUID->"7ca60b3f-7b48-4aec-855a-\
d27edfd0bf0a"],

Cell[BoxData[{
 RowBox[{"Variables", "[", "egMat", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "[", "x__", "]"}], ":>", 
    RowBox[{"Det", "[", 
     RowBox[{"egMat", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"%%", "===", "%"}]}], "Input",
 CellLabel->
  "In[648]:=",ExpressionUUID->"f0abdd52-eeab-4f19-acf6-236cebe4700d"],

Cell["\<\
The sense in which this matrix is \[OpenCurlyDoubleQuote]gauge-fixed\
\[CloseCurlyDoubleQuote] is that the columns {1,...,k+2} have been fixed to \
the identity matrix via left-multiplication: \
C->Inverse[C[[All,1;;Length[C]]]].C\
\>", "Text",
 CellChangeTimes->{{3.91088913063087*^9, 
  3.910889188788859*^9}},ExpressionUUID->"aeda11c8-9422-412b-8662-\
a6dc12dac1f9"],

Cell["\<\
Any set of (k+2)(n-k-2) \[OpenCurlyDoubleQuote]Pl\[UDoubleDot]cker\
\[CloseCurlyDoubleQuote] are as good as any others (strictly speaking, the \
coordinates are these minors divided by the \
\[OpenCurlyDoubleQuote]gauge-fixed\[CloseCurlyDoubleQuote] minor),\
\>", "Text",
 CellChangeTimes->{{3.91088999763666*^9, 3.9108900013694267`*^9}, {
  3.911923438808489*^9, 
  3.9119234430293283`*^9}},ExpressionUUID->"81974e7d-7c1d-4457-b12a-\
05521acde070"],

Cell["we could have chosen other gauge fixings, using e.g.", "Text",
 CellChangeTimes->{{3.910889190793342*^9, 3.910889203109716*^9}, {
  3.9108900036018963`*^9, 
  3.9108900100347233`*^9}},ExpressionUUID->"e2e920fa-ddf9-449f-a99c-\
a757b0716b4b"],

Cell[BoxData[{
 RowBox[{"egGauge", "=", 
  RowBox[{"randomSubset", "[", 
   RowBox[{"egN", ",", 
    RowBox[{"egK", "+", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newMatrix", "=", 
   RowBox[{"gaugeFixedGrassmannianRepresentative", "[", 
    RowBox[{"egN", ",", "egGauge"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Variables", "[", "newMatrix", "]"}], "/", 
  RowBox[{"m", "@@", "egGauge"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"translationRule", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"%", ",", 
      RowBox[{"(", 
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "[", "x__", "]"}], ":>", 
          RowBox[{"Det", "[", 
           RowBox[{"egMat", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", 
              RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}], "}"}]}], 
       ")"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9108892053584967`*^9, 3.91088924351*^9}, {
  3.910889275346858*^9, 3.910889363376587*^9}, {3.910889472636896*^9, 
  3.9108894747832747`*^9}, {3.910889947246031*^9, 3.910889948393647*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"844ee3ed-8a6a-4a2a-b4ed-9ee64983f535"],

Cell[TextData[{
 "As before, the variables parameterizing ",
 StyleBox["newMatrix",
  FontWeight->"Bold"],
 StyleBox[" are indeed ",
  FontWeight->"Plain"],
 StyleBox["minors",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[":",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.910889711288885*^9, 
  3.910889728088728*^9}},ExpressionUUID->"277e3c3b-0003-4786-b72d-\
6329d6c21390"],

Cell[BoxData[{
 RowBox[{"Variables", "[", "newMatrix", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "[", "x__", "]"}], ":>", 
    RowBox[{"Det", "[", 
     RowBox[{"newMatrix", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"%%", "===", "%"}]}], "Input",
 CellChangeTimes->{{3.9108897302320757`*^9, 3.910889733387855*^9}},
 CellLabel->
  "In[657]:=",ExpressionUUID->"ed838a72-e799-4714-9d2e-fc305e5f758c"],

Cell["\<\
We can check that either coordinate chart works equally well to describe \
points in the Grassmannian by picking a random point in G(k+2,n):\
\>", "Text",
 CellChangeTimes->{{3.910889739272119*^9, 
  3.910889763127249*^9}},ExpressionUUID->"f09e4846-22bd-4274-80e7-\
c37bd35a5487"],

Cell[BoxData[{
 RowBox[{"randomPtInGkn", "=", 
  RowBox[{"RandomInteger", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "500"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"egK", "+", "2"}], ",", "egN"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910889489247916*^9, 3.9108895101932077`*^9}},
 CellLabel->
  "In[660]:=",ExpressionUUID->"1183819f-ede6-40f8-bf9b-41080952d2e5"],

Cell[BoxData[
 RowBox[{"Transpose", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Variables", "[", "newMatrix", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"m", "@@", "egGauge"}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "[", "x__", "]"}], ":>", 
       RowBox[{"Det", "[", 
        RowBox[{"randomPtInGkn", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}], "}"}]}], "}"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.910889511736375*^9, 3.910889558053545*^9}, {
  3.910889772693748*^9, 3.91088980575415*^9}},
 CellLabel->
  "In[662]:=",ExpressionUUID->"1c91e7b0-8eef-4b73-bcae-625c02597e99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Variables", "[", "egMat", "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "[", "x__", "]"}], ":>", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"randomPtInGkn", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}], "/", 
     RowBox[{"Det", "[", 
      RowBox[{"randomPtInGkn", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "]"}]}], "]"}], "]"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Thread", "[", 
  RowBox[{"Rule", "[", 
   RowBox[{
    RowBox[{"translationRule", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"translationRule", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{"Rule", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "egMat", "]"}], ",", "%"}], "]"}], "]"}]}],
      ")"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.910889570193282*^9, 3.910889632488858*^9}, {
   3.911920264016459*^9, 3.911920280233081*^9}, 3.912705338800673*^9, {
   3.9127053702784967`*^9, 3.912705382551841*^9}},
 CellLabel->
  "In[671]:=",ExpressionUUID->"c322a20d-796c-44c8-abd2-c47dfe6784ab"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Veronese Form of the Constraints of the Connected Prescription\
\>", "Subsection",
 CellChangeTimes->{{3.910890020212593*^9, 
  3.910890037126074*^9}},ExpressionUUID->"f7f37cde-4524-49cc-bc03-\
d1ec05fc48a6"],

Cell[TextData[{
 "The condition that the columns of the matrix C lie on a degree-(k+1) curve \
in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "k"], TraditionalForm]],ExpressionUUID->
  "17f3d3e2-5460-47b9-a3a2-eb4b9e727785"],
 " are imposed by the vanishing of the \[OpenCurlyDoubleQuote]",
 StyleBox["veroneseContourConditions",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]"
}], "Text",
 CellChangeTimes->{{3.910890345335062*^9, 
  3.9108903771445007`*^9}},ExpressionUUID->"a5564af2-354e-4c30-8fd0-\
c3ff901e1778"],

Cell[BoxData[
 RowBox[{"veroneseContourConditions", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}]], "Input",
 CellChangeTimes->{{3.910890331366321*^9, 3.9108903354055433`*^9}},
 CellLabel->
  "In[673]:=",ExpressionUUID->"fdb60e0c-6543-488a-96e2-614944eef160"],

Cell["\<\
Against these constraints (imposed via delta-functions on the contour), we \
consider the measure\
\>", "Text",
 CellChangeTimes->{{3.9108904756379433`*^9, 
  3.910890490817223*^9}},ExpressionUUID->"96d18721-2d38-42a7-a1ca-\
a2d487450867"],

Cell[BoxData[{
 RowBox[{"grassmannianTwistorStringMeasure", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910890492333825*^9, 3.910890495566813*^9}, {
  3.9127054087392597`*^9, 3.912705409513307*^9}},
 CellLabel->
  "In[675]:=",ExpressionUUID->"937a9592-6d9b-42e9-bcb0-caf47628531f"],

Cell[TextData[{
 StyleBox["Note: ",
  FontWeight->"Bold"],
 "This measure is not in a uniform set of Pl\[UDoubleDot]cker coordinates. "
}], "Text",
 CellChangeTimes->{{3.9108906293579473`*^9, 3.9108906622564363`*^9}, {
  3.911920292796359*^9, 
  3.9119203490961733`*^9}},ExpressionUUID->"674fb7aa-1bde-45f7-a0f8-\
ecf228df31d8"],

Cell[TextData[{
 "The measure should be integrated against the universal kinematic \
constraints that C.",
 Cell[BoxData[
  OverscriptBox["\[Lambda]", "~"]],
  CellChangeTimes->{3.910888193702588*^9},ExpressionUUID->
  "ccff12a7-82a7-46e2-8fa1-21ccc147c8aa"],
 "=0, and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", "\[Perpendicular]"], TraditionalForm]],ExpressionUUID->
  "edcb8249-81c3-4172-9caf-4bda0a5b2c26"],
 ".\[Lambda]=0 in addition to the ",
 StyleBox["veroneseContourConditions",
  FontWeight->"Bold"],
 "\[LongDash]all of which are imposed as \[Delta] functions. "
}], "Text",
 CellChangeTimes->{{3.910890503153243*^9, 3.910890544947995*^9}, {
  3.910890665739593*^9, 
  3.910890700383617*^9}},ExpressionUUID->"c1b37f8d-dd2e-499a-a22d-\
766a7d425f10"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"solnList", ",", "jacList"}], "}"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"solveTwistorStringEquations", "[", 
     RowBox[{"egN", ",", "egK"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910890555364094*^9, 3.9108905873329372`*^9}},
 CellLabel->
  "In[677]:=",ExpressionUUID->"a0f9a4cb-a56e-4f5d-9294-7c8ae806db2f"],

Cell[BoxData[{
 RowBox[{"veroneseContourConditions", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"m", "[", "x__", "]"}], ":>", 
    RowBox[{"Det", "[", 
     RowBox[{"egMat", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}], "/.", 
  "solnList"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grassmannianKinematicEquations", "[", "egMat", "]"}], "/.", 
  "solnList"}]}], "Input",
 CellChangeTimes->{{3.910890589936943*^9, 3.9108906204069567`*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"e3bfad6f-5c52-4ce1-a382-14d08b837875"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"grassmannianTwistorStringMeasure", "[", 
       RowBox[{"egN", ",", "egK"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"m", "[", "x__", "]"}], ":>", 
       RowBox[{"Det", "[", 
        RowBox[{"egMat", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}], "/.", 
     "solnList"}], ")"}], "/", "jacList"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"component", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], "]"}], 
   "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rationalize", "@", 
  RowBox[{"Total", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{"componentAmpN", "[", 
   RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.910890728624382*^9, 3.9108907661061163`*^9}},
 CellLabel->
  "In[681]:=",ExpressionUUID->"007fc3ab-5b99-42f8-a6dc-4197a96cc9c4"],

Cell[CellGroupData[{

Cell["\<\
The Connection between Twistor String Theory and the Positive \
Grassmannian/BCFW\
\>", "Subsubsection",
 CellChangeTimes->{{3.9108904024566402`*^9, 
  3.910890465331745*^9}},ExpressionUUID->"b558700d-5cdd-47b2-92d8-\
ddb6049e6d6d"],

Cell["If we modify the Veronese contour conditions as follows ", "Text",
 CellChangeTimes->{{3.910890467731021*^9, 3.910890467925366*^9}, {
  3.910890774253306*^9, 3.9108908388551073`*^9}, {3.9119203698289347`*^9, 
  3.9119203700601377`*^9}},ExpressionUUID->"d42c725b-0d73-4107-a3d8-\
ab48f7eb3672"],

Cell[BoxData[
 RowBox[{"veroneseContourConditions", "[", 
  RowBox[{"egN", ",", "egK", ",", "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.910890428236205*^9, 3.910890440016431*^9}},
 CellLabel->
  "In[685]:=",ExpressionUUID->"1a66e3c4-d3b4-48b2-b1c4-4a2b6dd46008"],

Cell[TextData[{
 "by introducing the parameter ",
 StyleBox["t",
  FontSlant->"Italic"],
 ", then it turns out that the integration of the \
grassmannianTwistorStringMeasure against the new, t-dependent constraints is \
independent of t. "
}], "Text",
 CellChangeTimes->{{3.910890827262672*^9, 
  3.910890890426407*^9}},ExpressionUUID->"23185319-6444-4e3f-b6d1-\
af2929cd85ae"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.910891242809568*^9, 3.9108912444722347`*^9}},
 CellLabel->
  "In[686]:=",ExpressionUUID->"5297817b-67cc-47e3-b809-5718653dd44b"],

Cell[BoxData[
 RowBox[{"ephT", "=", 
  RowBox[{"1", "/", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "500"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9108908913516006`*^9, 3.910890895865081*^9}, {
  3.910890969294632*^9, 3.9108909727769737`*^9}, {3.9108912278725643`*^9, 
  3.910891230472208*^9}},
 CellLabel->
  "In[687]:=",ExpressionUUID->"1d53da2a-8ada-4d14-919b-7a42d32dc19e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"veroneseContourConditions", "[", 
    RowBox[{"egN", ",", "egK", ",", "True"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"m", "[", "x__", "]"}], ":>", 
    RowBox[{"Det", "[", 
     RowBox[{"egMat", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.910890955054935*^9},
 CellLabel->
  "In[688]:=",ExpressionUUID->"757e52e0-58cf-4a13-b38c-f37983f69f30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tDeformedEqns", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"grassmannianKinematicEquations", "[", "egMat", "]"}], ",", 
      RowBox[{
       RowBox[{"veroneseContourConditions", "[", 
        RowBox[{"egN", ",", "egK", ",", "True"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"m", "[", "x__", "]"}], ":>", 
        RowBox[{"Det", "[", 
         RowBox[{"egMat", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", 
            RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}]}], "]"}], "/.", 
    RowBox[{"t", "->", "ephT"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91089094670575*^9, 3.910890949055336*^9}, {
  3.9108909837212152`*^9, 3.910891037624058*^9}, {3.910891239423182*^9, 
  3.910891241107273*^9}},
 CellLabel->
  "In[689]:=",ExpressionUUID->"0dd81ab8-bc72-49a3-a72c-a8ffc011e824"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tDeformedSolns", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"tDeformedEqns", "==", "0"}], ",", 
     RowBox[{"WorkingPrecision", "->", "1000"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tDeformedJacobians", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Det", "[", 
      RowBox[{"Ls", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "2"], 
    RowBox[{"Det", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"tDeformedEqns", "[", 
          RowBox[{"[", 
           RowBox[{"5", ";;", 
            RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Variables", "[", "egMat", "]"}], "}"}]}], "]"}], "/.", 
       "tDeformedSolns"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910890898716836*^9, 3.910890941460816*^9}, {
  3.910890995245604*^9, 3.9108911141858873`*^9}, {3.910891160107342*^9, 
  3.910891165792622*^9}},
 CellLabel->
  "In[690]:=",ExpressionUUID->"41bd0f17-6146-4a1a-912c-6ce09c14e35d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"grassmannianTwistorStringMeasure", "[", 
       RowBox[{"egN", ",", "egK"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"m", "[", "x__", "]"}], ":>", 
       RowBox[{"Det", "[", 
        RowBox[{"egMat", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}], "/.", 
     "tDeformedSolns"}], ")"}], "/", "tDeformedJacobians"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"component", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], "]"}], 
   "[", "%", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"rationalize", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"componentAmpN", "[", 
  RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.910891115696126*^9, 3.910891151918995*^9}},
 CellLabel->
  "In[692]:=",ExpressionUUID->"741dd0c6-38c5-4f33-9d4c-b2d2bfc44136"],

Cell[TextData[{
 "Being independent of ",
 StyleBox["t",
  FontSlant->"Italic"],
 ", we can consider t->0. When viewing the \[Delta]-function as a residue \
prescription, the complete measure is "
}], "Text",
 CellChangeTimes->{{3.910891178170581*^9, 3.910891203465427*^9}, {
  3.912705448964139*^9, 
  3.912705449826178*^9}},ExpressionUUID->"1458273e-cdd9-48c2-b508-\
028fb1d5e6d9"],

Cell[BoxData[
 RowBox[{"limitingTwistorStringMeasure", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"grassmannianTwistorStringMeasure", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", 
    RowBox[{"Times", "@@", 
     RowBox[{"veroneseContourConditions", "[", 
      RowBox[{"egN", ",", "egK", ",", "True"}], "]"}]}]}], "/.", 
   RowBox[{"t", "->", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.9108912045090523`*^9, 3.910891221582911*^9}, {
  3.910891254100238*^9, 3.910891262012583*^9}, {3.911920418087483*^9, 
  3.911920440311182*^9}},
 CellLabel->
  "In[696]:=",ExpressionUUID->"226e4f73-72c1-40a5-bede-276d5874b531"],

Cell["\<\
The product of cyclic minors is equivalent to the canonical volume form on \
the positive Grassmannian!\
\>", "Text",
 CellChangeTimes->{{3.910891264620885*^9, 
  3.910891284092471*^9}},ExpressionUUID->"e7ac3d72-33f1-4856-801e-\
ee427d4520df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"alphaChart", "=", 
   RowBox[{
    RowBox[{"positroidRepresentative", "[", 
     RowBox[{"\[Sigma]", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Range", "[", "egN", "]"}], "+", "egK", "+", "2"}], ")"}]}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910891285142391*^9, 3.910891333621643*^9}},
 CellLabel->
  "In[697]:=",ExpressionUUID->"d1866334-41f3-45fa-829a-c16e40f04ef0"],

Cell[BoxData[{
 RowBox[{"Variables", "[", "egMat", "]"}], "\[IndentingNewLine]", 
 RowBox[{"pluckerToAlphaRule", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{"Rule", "[", 
    RowBox[{"%", ",", 
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "[", "x__", "]"}], ":>", 
         RowBox[{"Det", "[", 
          RowBox[{"alphaChart", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", 
             RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}], "}"}]}], 
      ")"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"coordinateChangeJacobian", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"%", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Variables", "[", "alphaChart", "]"}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.910891338266677*^9, 3.910891378548758*^9}, {
  3.910891408712237*^9, 3.910891435793416*^9}},
 CellLabel->
  "In[699]:=",ExpressionUUID->"c206cc8a-fbef-4cb5-8467-96210f938922"],

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{"limitingTwistorStringMeasure", "/.", 
   RowBox[{
    RowBox[{"m", "[", "x__", "]"}], ":>", 
    RowBox[{"Det", "[", 
     RowBox[{"alphaChart", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"%", "coordinateChangeJacobian"}]}], "Input",
 CellChangeTimes->{{3.9108913886871967`*^9, 3.910891399339324*^9}, {
   3.910891439167301*^9, 3.910891455856838*^9}, 3.911920446159639*^9},
 CellLabel->
  "In[702]:=",ExpressionUUID->"e4c8a9fc-1319-4fca-bd2b-1ae85a6e8559"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking the Manifest ",
 StyleBox["Parity",
  FontWeight->"Bold"],
 " ",
 StyleBox["Invariance",
  FontWeight->"Bold"],
 " of this Formalism"
}], "Subsubsection",
 CellChangeTimes->{{3.911920452214183*^9, 
  3.911920471048441*^9}},ExpressionUUID->"81bc3c20-6e06-4c14-bd21-\
24dddb2bea77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"veroneseMeasureForm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"grassmannianTwistorStringMeasure", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", 
    RowBox[{"Times", "@@", 
     RowBox[{"veroneseContourConditions", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"veroneseFormOfConjugate", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"grassmannianTwistorStringMeasure", "[", 
      RowBox[{"egN", ",", 
       RowBox[{"egN", "-", "egK", "-", "4"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", 
    RowBox[{"Times", "@@", 
     RowBox[{"veroneseContourConditions", "[", 
      RowBox[{"egN", ",", 
       RowBox[{"egN", "-", "egK", "-", "4"}]}], "]"}]}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9119207830257273`*^9, 3.911920973912719*^9}},
 CellLabel->
  "In[704]:=",ExpressionUUID->"abdd5502-f2df-4d7f-99db-a9a9eca1e1bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conjgatedMeasureForm", "=", 
   RowBox[{"veroneseMeasureForm", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "[", "x__", "]"}], ":>", 
      RowBox[{"m", "@@", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "egN", "]"}], ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"egN", "+", "1", "-", 
            RowBox[{"{", "x", "}"}]}], ",", "egN", ",", "1"}], "]"}]}], 
        "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9119207830257273`*^9, 3.911920990370942*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"0ec0ff37-e38f-4489-a2ae-0720dd264b1f"],

Cell[BoxData[
 RowBox[{"SameQ", "@@", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"veroneseFormOfConjugate", ",", "conjgatedMeasureForm"}], "}"}], 
    "/.", 
    RowBox[{
     RowBox[{"m", "[", "x___", "]"}], ":>", 
     RowBox[{
      RowBox[{"Signature", "[", 
       RowBox[{"{", "x", "}"}], "]"}], 
      RowBox[{"m", "@@", 
       RowBox[{"Sort", "[", 
        RowBox[{"{", "x", "}"}], "]"}]}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9119207830257273`*^9, 3.911921002299221*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"ab8d9ba3-1ae0-41ba-9305-beb2c0dca4ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"egN", ",", "egK"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{"10", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egMat", "=", 
   RowBox[{"gaugeFixedGrassmannianRepresentative", "[", 
    RowBox[{"egN", ",", "egK"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"limitingTwistorStringMeasure", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"grassmannianTwistorStringMeasure", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", 
    RowBox[{"Times", "@@", 
     RowBox[{"veroneseContourConditions", "[", 
      RowBox[{"egN", ",", "egK", ",", "True"}], "]"}]}]}], "/.", 
   RowBox[{"t", "->", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.911920474080078*^9, 3.911920541965328*^9}, {
  3.911920590991741*^9, 3.9119205962348557`*^9}},
 CellLabel->
  "In[709]:=",ExpressionUUID->"aad18fc2-dc70-4e87-8ff8-4deeb89c9ef6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"alphaChart", "=", 
   RowBox[{
    RowBox[{"positroidRepresentative", "[", 
     RowBox[{"\[Sigma]", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Range", "[", "egN", "]"}], "+", "egK", "+", "2"}], ")"}]}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[713]:=",ExpressionUUID->"ac00adb6-9a19-4ef7-97a0-dbb5b5004388"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Variables", "[", "egMat", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pluckerToAlphaRule", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{"Rule", "[", 
    RowBox[{"%", ",", 
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "[", "x__", "]"}], ":>", 
         RowBox[{"Det", "[", 
          RowBox[{"alphaChart", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", 
             RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}], "}"}]}], 
      ")"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"coordinateChangeJacobian", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"%", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Variables", "[", "alphaChart", "]"}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9119205808944693`*^9, 3.911920600655422*^9}},
 CellLabel->
  "In[715]:=",ExpressionUUID->"3b820b3e-9d85-4a16-8918-0b49a4bdc0c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"limitingTwistorStringMeasure", "/.", 
    RowBox[{
     RowBox[{"m", "[", "x__", "]"}], ":>", 
     RowBox[{"Det", "[", 
      RowBox[{"alphaChart", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}], ")"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", "coordinateChangeJacobian"}], "]"}]}], "Input",
 CellChangeTimes->{{3.911920619380514*^9, 3.911920630197719*^9}},
 CellLabel->
  "In[718]:=",ExpressionUUID->"2b2acc25-7722-45b8-bc60-3aa7401a7f51"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Connection Between RSV, the Grassmannian Twistor String and Scattering \
Equations\
\>", "Section",
 CellChangeTimes->{{3.910891580637661*^9, 
  3.9108915919089327`*^9}},ExpressionUUID->"f762fb7c-a8e8-46d0-9372-\
a1be604d467c"],

Cell[CellGroupData[{

Cell["\<\
Solving Scattering Equations via the Grassmannian Twistor String\
\>", "Subsection",
 CellChangeTimes->{{3.910891689221841*^9, 
  3.9108917012619534`*^9}},ExpressionUUID->"8d9ef5f2-8d8f-4029-a329-\
2a0b18b73a8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egMat", "=", 
   RowBox[{"gaugeFixedGrassmannianRepresentative", "[", 
    RowBox[{"egN", ",", "egK"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"solnList", ",", "jacList"}], "}"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"solveTwistorStringEquations", "[", 
     RowBox[{"egN", ",", "egK"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9119210423378677`*^9, 3.911921119056243*^9}, {
  3.9119211508254642`*^9, 3.911921155800344*^9}},
 CellLabel->
  "In[725]:=",ExpressionUUID->"bff0b79f-94bc-46dc-9bef-30673d878f38"],

Cell[BoxData[{
 RowBox[{"fromGrassmannianToScatteringEqnSolns", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"m", "[", "x__", "]"}], ":>", 
    RowBox[{"Det", "[", 
     RowBox[{"egMat", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"{", "x", "}"}]}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"translatedSolutions", "=", 
   RowBox[{"%", "/.", "solnList"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evaluate", "[", 
   RowBox[{"scatteringEquations", "[", "egN", "]"}], "]"}], "/.", 
  "translatedSolutions"}]}], "Input",
 CellChangeTimes->{{3.91089159663348*^9, 3.9108916807497377`*^9}, 
   3.911921130566841*^9},
 CellLabel->
  "In[730]:=",ExpressionUUID->"28d62564-a00c-43f9-9668-01ed9eb5bbfb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solving Scattering Equations via RSV", "Subsection",
 CellChangeTimes->{{3.910891705939453*^9, 
  3.910891710728973*^9}},ExpressionUUID->"92831f0f-34ce-4cae-bc12-\
ffdb270bb906"],

Cell[BoxData[{
 RowBox[{"fromRSVtoScatteringEquationSolns", "[", "egN", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"translatedSolutions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"Rule", "[", 
       RowBox[{
        RowBox[{"%", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", "#"}], "]"}], "]"}], 
     "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"%", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"solveRSVequations", "[", 
        RowBox[{"egN", ",", "egK"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.910891712421852*^9, 3.910891745670322*^9}, {
  3.910891801779875*^9, 3.910891853301672*^9}, {3.910891888594273*^9, 
  3.910891915589563*^9}},
 CellLabel->
  "In[734]:=",ExpressionUUID->"e129d648-5e5b-47bd-9f01-9e35892391ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evaluate", "[", 
   RowBox[{"scatteringEquations", "[", "egN", "]"}], "]"}], "/.", 
  "translatedSolutions"}]], "Input",
 CellChangeTimes->{{3.9108917486528378`*^9, 3.910891757496027*^9}, {
  3.9108918731548767`*^9, 3.9108918739234123`*^9}, {3.91089192492311*^9, 
  3.910891925873974*^9}},
 CellLabel->
  "In[736]:=",ExpressionUUID->"4d237e84-ac20-4bb7-af48-66e58a15e8f5"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Positroids, On-Shell Functions, and Amplituhedron Geometry", "Subtitle",
 CellChangeTimes->{{3.912687129189414*^9, 3.912687138397503*^9}, {
  3.912687181792633*^9, 
  3.912687198582292*^9}},ExpressionUUID->"734d1e51-308a-4569-b546-\
167d075b9771"],

Cell[CellGroupData[{

Cell["Basic Operations, Syntax and Functionality", "Chapter",
 CellChangeTimes->{{3.912441334065144*^9, 3.9124413408232594`*^9}, {
  3.91268913725299*^9, 
  3.9126891462092667`*^9}},ExpressionUUID->"3b3d7972-8a32-45c2-beb6-\
9b991557a359"],

Cell[CellGroupData[{

Cell["\<\
Labeling superFunctions by Positroids and Reconstructing them\
\>", "Section",
 CellChangeTimes->{{3.9126891533466377`*^9, 3.912689196495701*^9}, {
  3.912859607926353*^9, 
  3.912859627991371*^9}},ExpressionUUID->"7bb358e1-ebef-4d03-a998-\
d42f032e9367"],

Cell[CellGroupData[{

Cell["Labeling superFunctions by positroid-permutation-labels", "Subsection",
 CellChangeTimes->{{3.9128596308512993`*^9, 
  3.912859642815259*^9}},ExpressionUUID->"ae947f7f-b4c7-4560-a389-\
852abaaa3475"],

Cell[TextData[{
 "Any ",
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" in for partial amplitude in sYM can be labelled by a \
positroid-label using ",
  FontWeight->"Plain"],
 StyleBox["positroidLabel",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9128592983076153`*^9, 3.9128593236787987`*^9}, {
  3.912859365134625*^9, 
  3.912859370418695*^9}},ExpressionUUID->"e95e8897-5b43-487e-9b90-\
f7881d0a783e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ymAmpRandom", "[", 
   RowBox[{"7", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egPositroids", "=", 
  RowBox[{"positroidLabel", "/@", "%"}]}]}], "Input",
 CellChangeTimes->{{3.9128593270316772`*^9, 3.9128593356127453`*^9}, {
  3.912859441568616*^9, 3.912859446569539*^9}, {3.912859670497904*^9, 
  3.912859673254879*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"812792f5-5662-4d18-adf6-e844532914b0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Converting Positroid Labels into Analytic superFunctions", "Subsection",
 CellChangeTimes->{{3.91268919832734*^9, 3.91268920485096*^9}, {
  3.912859649094821*^9, 
  3.9128596621110563`*^9}},ExpressionUUID->"adf0b6ea-ce86-43c4-96f9-\
a5cbfdd648ec"],

Cell[TextData[{
 "Positroids label ",
 StyleBox["on-shell functions/diagrams. ",
  FontWeight->"Bold"],
 StyleBox["Some of these are ",
  FontWeight->"Plain"],
 StyleBox["tree-like",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["as tested by ",
  FontWeight->"Plain"],
 StyleBox["treePositroidQ ",
  FontWeight->"Bold"],
 StyleBox["(more to say about this later); these all can be converted \
directly into ",
  FontWeight->"Plain"],
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" objects using \n",
  FontWeight->"Plain"],
 StyleBox["fromPositroidsToSuperFunctions[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.912859379976541*^9, 3.912859437562739*^9}, {
  3.912859510193898*^9, 
  3.912859567699047*^9}},ExpressionUUID->"f1ba772f-d268-47b4-b623-\
5b44b51c65eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fromPositroidsToSuperFunctions", "[", "egPositroids", 
  "]"}]], "Input",
 CellChangeTimes->{{3.91285953942752*^9, 3.91285954508521*^9}, {
  3.912859677586351*^9, 3.912859679772757*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"dd63724d-c916-4f18-b10a-d7f649867b0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"superFunction", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"asb", "[", 
        RowBox[{"5", ",", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4"}], "]"}], ",", "2"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"5", ",", 
         RowBox[{"p", "[", 
          RowBox[{"6", ",", "7"}], "]"}], ",", "1"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "7", ",", "1"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"7", ",", "1"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"6", ",", 
         RowBox[{"p", "[", 
          RowBox[{"7", ",", "1"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", "4"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"sb", "[", 
          RowBox[{"3", ",", "4"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"sb", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], ",", 
         RowBox[{"sb", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sb", "[", 
           RowBox[{"6", ",", "7"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"sb", "[", 
           RowBox[{"7", ",", "1"}], "]"}]}], ",", 
         RowBox[{"sb", "[", 
          RowBox[{"6", ",", "1"}], "]"}]}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"superFunction", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"5", ",", 
         RowBox[{"p", "[", 
          RowBox[{"6", ",", "7"}], "]"}], ",", "1"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"7", ",", 
         RowBox[{"p", "[", 
          RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"5", ",", "6", ",", "7"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6", ",", "7"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"5", ",", 
           RowBox[{"p", "[", 
            RowBox[{"6", ",", "7"}], "]"}], ",", "4"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"6", ",", 
           RowBox[{"p", "[", 
            RowBox[{"5", ",", "7"}], "]"}], ",", "4"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"7", ",", 
           RowBox[{"p", "[", 
            RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"sb", "[", 
            RowBox[{"2", ",", "3"}], "]"}], 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]]}], ",", 
         FractionBox[
          RowBox[{"sb", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"sb", "[", 
            RowBox[{"1", ",", "2"}], "]"}], 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]]}], ",", "0", ",", "0", 
         ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"superFunction", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"7", ",", "1"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"1", ",", 
         RowBox[{"p", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", "4"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"7", ",", 
         RowBox[{"p", "[", 
          RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"2", ",", 
         RowBox[{"p", "[", 
          RowBox[{"7", ",", "1"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"4", ",", 
         RowBox[{"p", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"7", ",", "1"}], "]"}], ",", "6"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"sb", "[", 
          RowBox[{"5", ",", "6"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"sb", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}], ",", 
         RowBox[{"sb", "[", 
          RowBox[{"4", ",", "5"}], "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"ab", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "6"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"5", ",", "6"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"3", ",", 
               RowBox[{"p", "[", 
                RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"7", ",", 
               RowBox[{"p", "[", 
                RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}], " ", 
             RowBox[{"sb", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"5", ",", "6"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"7", ",", "1"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"3", ",", 
               RowBox[{"p", "[", 
                RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
             RowBox[{"sb", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             RowBox[{"sb", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ab", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], "2"], " ", 
            RowBox[{"asb", "[", 
             RowBox[{"3", ",", 
              RowBox[{"p", "[", 
               RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"ab", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"5", ",", "6"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"3", ",", 
               RowBox[{"p", "[", 
                RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"6", ",", 
               RowBox[{"p", "[", 
                RowBox[{"7", ",", "1"}], "]"}], ",", "3"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"7", ",", 
               RowBox[{"p", "[", 
                RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"5", ",", "6"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"7", ",", "1"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"3", ",", 
               RowBox[{"p", "[", 
                RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
             RowBox[{"sb", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"sb", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ab", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], "2"], " ", 
            RowBox[{"asb", "[", 
             RowBox[{"3", ",", 
              RowBox[{"p", "[", 
               RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"5", ",", "6"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"3", ",", 
               RowBox[{"p", "[", 
                RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"6", ",", 
               RowBox[{"p", "[", 
                RowBox[{"7", ",", "1"}], "]"}], ",", "2"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"7", ",", 
               RowBox[{"p", "[", 
                RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ab", "[", 
               RowBox[{"5", ",", "6"}], "]"}], "2"], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"7", ",", "1"}], "]"}], " ", 
             RowBox[{"asb", "[", 
              RowBox[{"3", ",", 
               RowBox[{"p", "[", 
                RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
             RowBox[{"sb", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"sb", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ab", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ab", "[", 
              RowBox[{"6", ",", "7"}], "]"}], "2"], " ", 
            RowBox[{"asb", "[", 
             RowBox[{"3", ",", 
              RowBox[{"p", "[", 
               RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ")"}]}], ",", "0", 
         ",", "0", ",", "0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"asb", "[", 
            RowBox[{"7", ",", 
             RowBox[{"p", "[", 
              RowBox[{"5", ",", "6"}], "]"}], ",", "4"}], "]"}], " ", 
           RowBox[{"sb", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5", ",", "6"}], "]"}]]}], "}"}]}], "}"}]}], 
    "]"}], ",", 
   RowBox[{"superFunction", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"1", ",", 
         RowBox[{"p", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", "4"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"3", ",", 
         RowBox[{"p", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", "7"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"6", ",", "7"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"asb", "[", 
          RowBox[{"1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"2", ",", "3"}], "]"}], ",", "7"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"2", ",", 
           RowBox[{"p", "[", 
            RowBox[{"1", ",", "3"}], "]"}], ",", "7"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"3", ",", 
           RowBox[{"p", "[", 
            RowBox[{"1", ",", "2"}], "]"}], ",", "7"}], "]"}], ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"sb", "[", 
            RowBox[{"5", ",", "6"}], "]"}], 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5", ",", "6"}], "]"}]]}], ",", 
         FractionBox[
          RowBox[{"sb", "[", 
           RowBox[{"4", ",", "6"}], "]"}], 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5", ",", "6"}], "]"}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"sb", "[", 
            RowBox[{"4", ",", "5"}], "]"}], 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5", ",", "6"}], "]"}]]}], ",", "0"}], "}"}]}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"superFunction", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"asb", "[", 
        RowBox[{"3", ",", 
         RowBox[{"p", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", "7"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"3", ",", 
         RowBox[{"p", "[", 
          RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "5", ",", "6"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"7", ",", "1", ",", "2"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"7", ",", "1"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"4", ",", 
         RowBox[{"p", "[", 
          RowBox[{"5", ",", "6"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"7", ",", "1"}], "]"}], ",", "2"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sb", "[", 
           RowBox[{"7", ",", "2"}], "]"}]}], ",", 
         RowBox[{"sb", "[", 
          RowBox[{"7", ",", "1"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"sb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"sb", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], ",", 
         RowBox[{"sb", "[", 
          RowBox[{"4", ",", "6"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"sb", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], ",", "0"}], "}"}]}], "}"}]}], 
    "]"}], ",", 
   RowBox[{"superFunction", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"3", ",", 
         RowBox[{"p", "[", 
          RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
       RowBox[{"asb", "[", 
        RowBox[{"5", ",", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4"}], "]"}], ",", "2"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4", ",", "5"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"6", ",", "7"}], "]"}], " ", 
       RowBox[{"sb", "[", 
        RowBox[{"7", ",", "1"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"3", ",", 
           RowBox[{"p", "[", 
            RowBox[{"4", ",", "5"}], "]"}], ",", "2"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"4", ",", 
           RowBox[{"p", "[", 
            RowBox[{"3", ",", "5"}], "]"}], ",", "2"}], "]"}], ",", 
         RowBox[{"asb", "[", 
          RowBox[{"5", ",", 
           RowBox[{"p", "[", 
            RowBox[{"3", ",", "4"}], "]"}], ",", "2"}], "]"}], ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"sb", "[", 
            RowBox[{"6", ",", "7"}], "]"}], 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "7", ",", "1"}], "]"}]]}], ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"sb", "[", 
            RowBox[{"7", ",", "1"}], "]"}], 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "7", ",", "1"}], "]"}]]}], ",", 
         FractionBox[
          RowBox[{"sb", "[", 
           RowBox[{"6", ",", "1"}], "]"}], 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "7", ",", "1"}], "]"}]]}], "}"}]}], "}"}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9128596799821157`*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"c1813b85-ee65-4cd1-b1e9-ede5cf3e24c1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["To Momentum-Twistor superFunctions", "Subsection",
 CellChangeTimes->{{3.9128595716973343`*^9, 
  3.912859578110042*^9}},ExpressionUUID->"20df7799-8426-48c0-b196-\
4ae2fcdf255e"],

Cell[BoxData[
 RowBox[{"twistorFormOfPositroid", "/@", "egPositroids"}]], "Input",
 CellChangeTimes->{{3.912859579988967*^9, 3.9128595933968983`*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"4cef465e-6ecc-4779-ae3d-e07c43b9f68f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Combinatorial Tree-Amplitude Recursion via Positroids", "Section",
 CellChangeTimes->{{3.912689206786887*^9, 3.9126892182330008`*^9}, {
  3.912689254100142*^9, 3.9126892636419563`*^9}, {3.912859705302497*^9, 
  3.912859714275515*^9}},ExpressionUUID->"97979668-9c57-4c3b-a80d-\
78a735e5a833"],

Cell[CellGroupData[{

Cell[TextData[{
 "Finding ",
 "All Tree Formula for 8-Point ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4e415e81-4299-4357-ab40-f754e50a1434"],
 "MHV"
}], "Subsection",
 CellChangeTimes->{{3.912861026711397*^9, 
  3.91286104452628*^9}},ExpressionUUID->"0dfe8e6d-6d73-4bc5-8c06-\
e259ce6993d5"],

Cell[BoxData[
 RowBox[{"timed", "[", 
  RowBox[{"ymPositroidAmp", "[", 
   RowBox[{"8", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9128597159299498`*^9, 3.912859721066121*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"1fe6bdc4-0d3b-4907-8cde-4e7ee410850a"],

Cell[BoxData[
 RowBox[{"timed", "[", 
  RowBox[{"ymPositroidAmpRandom", "[", 
   RowBox[{"8", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.912859725698564*^9, 3.912859726137525*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"79419981-eca1-4510-8cc5-24850e83a579"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s try 1000 random versions of ",
 StyleBox["the positroid representation of the 8-point ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1f9d6abe-b9f6-49fe-9e70-d40b0cee0ab6"],
 "MHV ampltiude"
}], "Text",
 CellChangeTimes->{{3.912859735928392*^9, 
  3.912859763806301*^9}},ExpressionUUID->"cc591f39-597a-4527-8c9c-\
49459a617662"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"treeList", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ymPositroidAmpRandom", "[", 
      RowBox[{"8", ",", "2"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", "1000", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Sort", "/@", "%"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9128597660882263`*^9, 3.912859786668776*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"24740638-e24a-4866-969f-d6a8f23c9a12"],

Cell[TextData[{
 "How many positroids/",
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" objects",
  FontWeight->"Plain"],
 " make an appearance?"
}], "Text",
 CellChangeTimes->{{3.912859794153689*^9, 
  3.912859809465809*^9}},ExpressionUUID->"fc013d41-4a2a-4b04-8958-\
c6d1a2aa95eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"treeAppearingCells", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Join", "@@", "treeList"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9128598132799263`*^9, 3.912859828094635*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"76a06453-0e2f-4c34-9526-ab0f88b7a5d8"],

Cell["(That\[CloseCurlyQuote]s all of them!)", "Text",
 CellChangeTimes->{{3.912859834174724*^9, 
  3.912859838671791*^9}},ExpressionUUID->"69d653f6-40aa-44eb-8edb-\
030717f59890"],

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"(", 
   RowBox[{"treePositroidQ", "/@", "treeAppearingCells"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.912859841213217*^9, 3.91285984880838*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"a0dad60c-1497-4b5e-80c8-c99620e468cb"],

Cell["We can associate each one with a superFunction as above", "Text",
 CellChangeTimes->{{3.912859851473098*^9, 
  3.912859861134161*^9}},ExpressionUUID->"362f4859-953a-4c52-bd20-\
d0f25275f7ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treePositroidFcns", "=", 
   RowBox[{
   "fromPositroidsToSuperFunctions", "[", "treeAppearingCells", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9128598621611357`*^9, 3.912859883902926*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"1704d431-c5ff-4634-a1a5-14b5f278f501"],

Cell["Let\[CloseCurlyQuote]s evaluate each of these for some component. ", \
"Text",
 CellChangeTimes->{{3.912859920104753*^9, 
  3.912859927911693*^9}},ExpressionUUID->"d68377bf-1704-4d79-b6c2-\
dc6aa87fd45c"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"treePositroidEvalCmpts", "=", 
   RowBox[{
    RowBox[{"component", "[", 
     RowBox[{
     "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", 
      "m"}], "]"}], "[", 
    RowBox[{"evaluate", "[", "treePositroidFcns", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"DeleteDuplicates", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912859895925153*^9, 3.912859915220879*^9}, {
  3.912859970200695*^9, 3.912859976190153*^9}, {3.912860014438217*^9, 
  3.912860014666955*^9}, {3.91286026416038*^9, 3.9128602659184303`*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"7a8dc7d3-2f75-4523-ba21-94819c1ad6d5"],

Cell[TextData[{
 "Notice that they are all distinct; thus we can ",
 StyleBox["uniquely",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" identify these positroids (hence entire superFunctions) by this \
single evaluated component. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912859931667219*^9, 
  3.912859958054687*^9}},ExpressionUUID->"7c8b3819-eaf0-425f-b072-\
6d8758d9e42f"],

Cell["Let\[CloseCurlyQuote]s check that the tree formulae are all correct:", \
"Text",
 CellChangeTimes->{{3.912859959431451*^9, 
  3.912859965390871*^9}},ExpressionUUID->"a243c3b1-aecf-4820-b92c-\
cb2f3bb3e9bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Total", "/@", "treeList"}], "/.", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"treeAppearingCells", ",", "treePositroidEvalCmpts"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912859982073483*^9, 3.912860003462469*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"9db45955-2080-448a-86e5-f4ec75bb8ab3"],

Cell[BoxData[
 RowBox[{"componentAmpN", "[", 
  RowBox[{
  "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.912860005043168*^9, 3.912860010402725*^9}, {
  3.912860258548278*^9, 3.912860260953771*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"10164fcd-87b0-41b3-9243-b3c365d2afe5"],

Cell[TextData[{
 "But is it ",
 StyleBox["all",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" forms of the 8-point ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fc2fae17-782b-49c9-98a1-95aad8a6b208"],
 "MHV amplitude? \nPositroid-label recursion is so efficient, we can rapidly \
explore ",
 StyleBox["all",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" possible recursive choices\[LongDash]which legs to deform and the \
parity of the bridge\[LongDash]at every iterated stage of recursion.",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912860021164322*^9, 
  3.912860069538966*^9}},ExpressionUUID->"481d5cf1-bb16-4728-b2bf-\
25c9c3363c22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"recursedTrees", "=", 
   RowBox[{"timed", "@", 
    RowBox[{"allRecursedYMpositroidTrees", "[", 
     RowBox[{"8", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9128600712253103`*^9, 3.912860084523776*^9}, {
  3.912860660194254*^9, 3.912860661994182*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"a9871acd-aeca-4fcb-92ff-6556e1cc4d5e"],

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Total", "/@", 
   RowBox[{"(", 
    RowBox[{"recursedTrees", "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{"Rule", "[", 
       RowBox[{"treeAppearingCells", ",", "treePositroidEvalCmpts"}], "]"}], 
      "]"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912860088949642*^9, 3.912860100915057*^9}, 
   3.9128606656555843`*^9},
 CellLabel->
  "In[506]:=",ExpressionUUID->"48806cd4-f611-4820-9082-d339222e7ecc"],

Cell[CellGroupData[{

Cell[TextData[{
 "Aside: ",
 StyleBox["Is the T+U+V formulae of BCF among this list? ",
  FontWeight->"Plain"]
}], "Subsubsection",
 CellChangeTimes->{{3.912860132343939*^9, 
  3.912860143810637*^9}},ExpressionUUID->"2daeffda-d204-4034-9867-\
c708d66ca66d"],

Cell[TextData[{
 "It is interesting to wonder if\n1. does \
\[OpenCurlyDoubleQuote]allRecursedYMpositroidTrees\[CloseCurlyDoubleQuote] \
represent ",
 StyleBox["all",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" valid formulae for the amplitude (as a sum, say, of \
superFunctions?)\n2. Is the famous T+U+V formula of BCF one of them? ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912860145918095*^9, 
  3.9128602239014463`*^9}},ExpressionUUID->"f43ec8bd-263d-4264-bbca-\
12e35096edb4"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s start with the T+U+V question. In BCF\
\[CloseCurlyQuote]s famous paper, they gave the 8-point ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1efc6dc4-5363-4ff9-9d53-9edf32657a04"],
 "MHV amplitude as a parity/cyclic sum over three terms:"
}], "Text",
 CellChangeTimes->{{3.912860235901486*^9, 
  3.91286028961087*^9}},ExpressionUUID->"57a34de0-0ef2-40d5-bb16-\
ba5bba140743"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bcfT", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "6"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "8"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"sb", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "4"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", "5"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"7", ",", "8"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"6", ",", 
        RowBox[{"p", "[", 
         RowBox[{"7", ",", "8"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "4"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"8", ",", 
        RowBox[{"p", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
      RowBox[{"asb", "[", 
       RowBox[{"6", ",", 
        RowBox[{"p", "[", 
         RowBox[{"4", ",", "5"}], "]"}], ",", "3"}], "]"}], " ", 
      RowBox[{"asb", "[", 
       RowBox[{"6", ",", 
        RowBox[{"p", "[", 
         RowBox[{"7", ",", "8"}], "]"}], ",", "1"}], "]"}], " ", 
      RowBox[{"sb", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"sb", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bcfU", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "8"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"sb", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"sb", "[", 
        RowBox[{"5", ",", "7"}], "]"}], "4"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"asb", "[", 
       RowBox[{"4", ",", 
        RowBox[{"p", "[", 
         RowBox[{"2", ",", "3"}], "]"}], ",", "1"}], "]"}], " ", 
      RowBox[{"asb", "[", 
       RowBox[{"4", ",", 
        RowBox[{"p", "[", 
         RowBox[{"5", ",", "6"}], "]"}], ",", "7"}], "]"}], " ", 
      RowBox[{"asb", "[", 
       RowBox[{"8", ",", 
        RowBox[{"p", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", "3"}], "]"}], " ", 
      RowBox[{"asb", "[", 
       RowBox[{"8", ",", 
        RowBox[{"p", "[", 
         RowBox[{"6", ",", "7"}], "]"}], ",", "5"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "6", ",", "7"}], "]"}], " ", 
      RowBox[{"sb", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"sb", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"sb", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"sb", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bcfV", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ab", "[", 
          RowBox[{"4", ",", "6"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"asb", "[", 
          RowBox[{"8", ",", 
           RowBox[{"p", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "7"}], "]"}], "4"],
         " ", 
        SuperscriptBox[
         RowBox[{"sb", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "4"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"8", ",", 
          RowBox[{"p", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"4", ",", "5"}], "]"}], ",", "6"}], "]"}], " ", 
        RowBox[{"asb", "[", 
         RowBox[{"4", ",", 
          RowBox[{"p", "[", 
           RowBox[{"5", ",", "6"}], "]"}], ",", "7"}], "]"}], " ", 
        RowBox[{"asb", "[", 
         RowBox[{"8", ",", 
          RowBox[{"p", "[", 
           RowBox[{"1", ",", "2"}], "]"}], ",", "3"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"8", ",", "1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"sb", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"sb", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"sb", "[", 
         RowBox[{"1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"2", ",", "3"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", "7"}], "]"}]}], 
       ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", 
  RowBox[{"{", 
   RowBox[{"bcfT", ",", "bcfU", ",", "bcfV"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.912860292957247*^9, 3.912860299175515*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"4edecf73-6a9b-46ef-a685-0e3fa939ff10"],

Cell["We can identify these as positroids by their evaluations:", "Text",
 CellChangeTimes->{{3.912860310963718*^9, 
  3.912860318860566*^9}},ExpressionUUID->"0e0556c4-e4bb-4597-88fc-\
b0d09191be99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"tCell", ",", "uCell", ",", "vCell"}], "}"}], "=", 
  RowBox[{
   RowBox[{"evaluate", "[", 
    RowBox[{"{", 
     RowBox[{"bcfT", ",", "bcfU", ",", "bcfV"}], "}"}], "]"}], "/.", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"treePositroidEvalCmpts", ",", "treeAppearingCells"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9128603199309053`*^9, 3.912860361423053*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"c60a3b1c-b751-4f14-9cbe-f2b3464e0f5b"],

Cell["\<\
In their formula, they summed these seeds over parity/rotation operations. \
Their formula ultimately:\
\>", "Text",
 CellChangeTimes->{{3.912860366727054*^9, 3.912860379016773*^9}, {
  3.912860441573989*^9, 
  3.912860448938982*^9}},ExpressionUUID->"6815ec29-7617-446e-87f7-\
5bf46a00abd8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bcfFormula", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NestList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"permuteLegs", "[", 
            RowBox[{"RotateLeft", "[", 
             RowBox[{"Range", "[", "8", "]"}], "]"}], "]"}], "[", "#", "]"}], 
          "/.", "parityConjugationRule"}], ")"}], "&"}], ",", "bcfT", ",", 
       "7"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"NestList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"permuteLegs", "[", 
            RowBox[{"RotateLeft", "[", 
             RowBox[{"Range", "[", "8", "]"}], "]"}], "]"}], "[", "#", "]"}], 
          "/.", "parityConjugationRule"}], ")"}], "&"}], ",", "bcfU", ",", 
       "3"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"NestList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"permuteLegs", "[", 
            RowBox[{"RotateLeft", "[", 
             RowBox[{"Range", "[", "8", "]"}], "]"}], "]"}], "[", "#", "]"}], 
          "/.", "parityConjugationRule"}], ")"}], "&"}], ",", "bcfV", ",", 
       "7"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.9128604502063723`*^9, 3.912860467071123*^9}, {
  3.912860531461938*^9, 3.912860531733139*^9}},
 CellLabel->
  "In[494]:=",ExpressionUUID->"14280007-6d06-4e16-b650-bbffba5c3b9f"],

Cell["Before anything else, we should check it\[CloseCurlyQuote]s the right \
answer", "Text",
 CellChangeTimes->{{3.912860473788083*^9, 3.912860481427106*^9}, 
   3.91286053279976*^9},ExpressionUUID->"de9cc444-d7ab-4655-8d71-\
f647c79afeb4"],

Cell[BoxData[{
 RowBox[{"evaluate", "[", "bcfFormula", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912860481954336*^9, 3.912860489581387*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"4bebf04f-0c11-47d8-8f5d-dfbce0fb5b58"],

Cell[BoxData[
 RowBox[{"componentAmpN", "[", 
  RowBox[{
  "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.912860536653783*^9, 3.912860541529066*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"24eb3e85-1d00-42e3-91ca-679a5f889448"],

Cell["Let\[CloseCurlyQuote]s identify these terms as positroids:", "Text",
 CellChangeTimes->{{3.912860545924676*^9, 
  3.9128605541244297`*^9}},ExpressionUUID->"832165ac-84cf-4ed3-8ba9-\
104776c47845"],

Cell[BoxData[
 RowBox[{"bcfFormulaCells", "=", 
  RowBox[{
   RowBox[{"evaluate", "[", "bcfFormula", "]"}], "/.", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"treePositroidEvalCmpts", ",", "treeAppearingCells"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9128605585047483`*^9, 3.9128605711719646`*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"03fc2918-8533-4e5f-84fd-5136c3f27074"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bonus: we can ",
 StyleBox["immediately uplift",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" these to entire ",
  FontWeight->"Plain"],
 StyleBox["superFunctions",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.9128605769465303`*^9, 
  3.912860588203182*^9}},ExpressionUUID->"a966001e-84b0-4ed4-a9f9-\
d2be5aa0a47c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bcfSuperFormula", "=", 
   RowBox[{"fromPositroidsToSuperFunctions", "[", "bcfFormulaCells", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9128605904279633`*^9, 3.912860616047496*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"379c73af-3909-4724-9d87-8286f0bec0f4"],

Cell["Now returning to the question at hand", "Text",
 CellChangeTimes->{{3.912860631364489*^9, 
  3.9128606391502657`*^9}},ExpressionUUID->"c931179d-418f-46da-9178-\
5520d6168fa0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Intersection", "[", 
      RowBox[{"bcfFormulaCells", ",", "#"}], "]"}], "]"}], "&"}], "/@", 
   "recursedTrees"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.912860641620534*^9, 3.9128606748047247`*^9}},
 CellLabel->
  "In[508]:=",ExpressionUUID->"83250b59-a556-4910-9caa-83520fbe3c26"],

Cell[TextData[{
 "It\[CloseCurlyQuote]s ",
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" on this list!",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.912860678871171*^9, 
  3.912860683780938*^9}},ExpressionUUID->"d1d82bff-96a9-4adb-b551-\
8f9e41d7ae66"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Constructing ",
 StyleBox["all",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 " Triangulations of the Amplituhedron for 8-point k=2"
}], "Subsection",
 CellChangeTimes->{{3.912859917306334*^9, 3.912859917988063*^9}, {
  3.912860702317213*^9, 
  3.912860724281117*^9}},ExpressionUUID->"4590bcb0-9f98-4e13-954e-\
96841e78a96d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allIdentityData", "=", 
   RowBox[{"positroidIdentities", "/@", "treeAppearingCells"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.91286072558107*^9, 3.912860738915308*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"853f8845-ad3b-4be0-886d-ef01ffe87a7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"distinctIdentitySets", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Join", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Sort", "/@", "#"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "/@", "#"}], "&"}], "/@", "#"}], "&"}], "/@", 
         "allIdentityData"}], ")"}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[511]:=",ExpressionUUID->"e141ea62-e9bb-4db4-9989-1d2bd5dcd70d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fullTreeList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Sort", "/@", 
      RowBox[{"allRecursedYMpositroidTrees", "[", 
       RowBox[{"8", ",", "2"}], "]"}]}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"novelTreeFormulae", ":=", 
   RowBox[{"timed", "@", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Join", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "treeList", "}"}], ",", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"relatedTrees", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Intersection", "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "treeList"}], "]"}], 
                    "]"}], "-", 
                    RowBox[{"Length", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "==", "0"}], ",", 
                  RowBox[{"Sort", "@", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"treeList", ",", 
                    RowBox[{"Alternatives", "@@", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
                  RowBox[{"Sort", "@", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"treeList", ",", 
                    RowBox[{"Alternatives", "@@", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], "&"}],
                "/@", 
               RowBox[{"Select", "[", 
                RowBox[{"distinctIdentitySets", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Max", "[", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Intersection", "[", 
                    RowBox[{"treeList", ",", "#"}], "]"}], "]"}], "-", 
                    RowBox[{"Length", "[", "#", "]"}]}], "&"}], "/@", "#"}], 
                    ")"}], "]"}], "==", "0"}], "&"}]}], "]"}]}]}], "}"}], ",", 
            RowBox[{"Select", "[", 
             RowBox[{"relatedTrees", ",", 
              RowBox[{
               RowBox[{"Not", "[", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"fullTreeList", ",", 
                  RowBox[{"Sort", "[", "#", "]"}]}], "]"}], "]"}], "&"}]}], 
             "]"}]}], "]"}]}], "]"}], "/@", "fullTreeList"}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "novelTreeFormulae", "]"}], ">", "0"}], ",", 
    RowBox[{"(", 
     RowBox[{"fullTreeList", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"fullTreeList", ",", "novelTreeFormulae"}], "]"}]}], ")"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "fullTreeList", "]"}]}], "Input",
 CellLabel->
  "In[513]:=",ExpressionUUID->"d7d83971-ebee-4608-b602-a6a35b7a46ec"],

Cell[TextData[{
 "Thus, we have 3360 possible formulae for the 8-point ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d7bb0c89-d0c6-40db-9971-6ba2404db51a"],
 "MHV tree amplitude. "
}], "Text",
 CellChangeTimes->{{3.912860776826919*^9, 
  3.912860798313856*^9}},ExpressionUUID->"2c83d2b7-6585-40c6-be35-\
6f56258d3fba"],

Cell["We had better find BCF\[CloseCurlyQuote]s formula among them:", "Text",
 CellChangeTimes->{{3.9128608012755957`*^9, 
  3.912860810332103*^9}},ExpressionUUID->"a6b2d9de-992d-491f-80d4-\
a4cf983b57d0"],

Cell[BoxData[
 RowBox[{"MemberQ", "[", 
  RowBox[{"fullTreeList", ",", 
   RowBox[{"Sort", "[", "bcfFormulaCells", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912860811361126*^9, 3.912860820717367*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"e6f92bad-91a4-40ae-95fa-8698be703638"],

Cell["It\[CloseCurlyQuote]s interesting to note that of these, ", "Text",
 CellChangeTimes->{{3.912860834159309*^9, 
  3.912860838562202*^9}},ExpressionUUID->"7f3695e4-5900-4410-a7d8-\
1ae171932427"],

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{"Select", "[", 
   RowBox[{"fullTreeList", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "#", "]"}], "===", "20"}], "&"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "fullTreeList", "]"}], "-", 
  "%"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"Select", "[", 
   RowBox[{"fullTreeList", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "#", "]"}], "===", "21"}], "&"}]}], "]"}], 
  "]"}]}], "Input",
 CellLabel->
  "In[518]:=",ExpressionUUID->"d7001c81-2fb6-483c-b5ee-682f4fbb1914"],

Cell["\<\
there are 98 twenty-one term formulae... is there anything odd about these? \
\>", "Text",
 CellChangeTimes->{{3.9128608504023743`*^9, 
  3.912860871564399*^9}},ExpressionUUID->"b939613f-9420-4b90-bf9b-\
c98ec4af5cad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"positroidKinematicSupport", "/@", "#"}], "&"}], "/@", 
   RowBox[{"Select", "[", 
    RowBox[{"fullTreeList", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "#", "]"}], "===", "21"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"#", ",", "1"}], "]"}], ",", 
     RowBox[{"Count", "[", 
      RowBox[{"#", ",", "2"}], "]"}]}], "}"}], "&"}], "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.912860873084381*^9, 3.9128609032731256`*^9}},
 CellLabel->
  "In[524]:=",ExpressionUUID->"4a3d25d8-1ef7-47c0-ae15-2e17ae4de730"],

Cell["\<\
All involve a \[OpenCurlyDoubleQuote]four-mass box\[CloseCurlyDoubleQuote] \
with two solutions to the kinematic constraints. \
\>", "Text",
 CellChangeTimes->{{3.912860906078693*^9, 
  3.9128609246546993`*^9}},ExpressionUUID->"f4638273-d133-488f-b6f5-\
0319d1b4b45b"],

Cell[TextData[{
 "Thus, there are really just ",
 StyleBox["3262",
  FontWeight->"Bold"],
 StyleBox[" positive, non-overlapping triangulations of the amplituhedron. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9128609316417627`*^9, 
  3.9128609479131413`*^9}},ExpressionUUID->"12c12e13-0b18-4fdf-b9a2-\
ddb7f62dcbe0"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["General Positroid Functionality", "Chapter",
 CellChangeTimes->{{3.912861080735177*^9, 
  3.912861101365219*^9}},ExpressionUUID->"e69aebfd-e193-424c-a33c-\
2dd2fe7b54e9"],

Cell[BoxData[{
 RowBox[{"egCell", "=", 
  RowBox[{"decoratePermutation", "[", 
   RowBox[{"\[Sigma]", "@@", 
    RowBox[{"randomPerm", "[", "10", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"positroidDimension", "[", "egCell", "]"}]}], "Input",
 CellChangeTimes->{{3.912861102353026*^9, 3.912861116857551*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"48c81944-8ece-487c-aee7-6f5a46f8d02a"],

Cell[BoxData[
 RowBox[{"drawPlabicGraph", "[", "egCell", "]"}]], "Input",
 CellChangeTimes->{{3.912861118405479*^9, 3.912861122431332*^9}},
 CellLabel->
  "In[529]:=",ExpressionUUID->"41230cfb-1f29-44bd-a8f5-a7f917081f66"],

Cell[BoxData[
 RowBox[{"drawPlabicGraph", "[", 
  RowBox[{"egCell", ",", "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.912861127749217*^9, 3.912861128230879*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"df2f9ebc-9be5-41dd-bbc7-e26c28bb16c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"positroidRepresentative", "[", "egCell", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[531]:=",ExpressionUUID->"121e97c5-84a2-4809-8c35-e722d3171aa3"],

Cell[TextData[{
 "We can check which boundaries are ",
 StyleBox["accessible",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" within a given chart:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9107873647212*^9, 
  3.910787380696156*^9}},ExpressionUUID->"ab67be1b-1f1b-4309-95c3-\
e0811105b0e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"accessibleBdys", "=", 
   RowBox[{"accessibleChartBoundaries", "[", 
    RowBox[{"positroidRepresentative", "[", "egCell", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.911921308996833*^9, 3.911921320437224*^9}, {
  3.91192177731763*^9, 3.911921781516283*^9}},
 CellLabel->
  "In[923]:=",ExpressionUUID->"574ba9a8-3b62-4649-82f1-f09fbe1f6f44"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"positroidRepresentative", "[", "egCell", "]"}], "/.", 
    RowBox[{"#", "->", "0"}]}], "&"}], "/@", 
  RowBox[{"accessibleBdys", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"positroidLabel", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"positroidDimension", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.911921770941868*^9, 3.9119218045205193`*^9}},
 CellLabel->
  "In[928]:=",ExpressionUUID->"07e3b43e-1492-48ab-8b65-b79f57f8e50e"],

Cell[BoxData[{
 RowBox[{"positroidBoundaries", "[", "egCell", "]"}], "\[IndentingNewLine]", 
 RowBox[{"positroidBoundaryInversions", "[", "egCell", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pi", ",", "pair"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"pi", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Pi]", "[", "x__", "]"}], ":>", 
           RowBox[{"\[Pi]", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"Darker", "@", "Blue"}]}], "]"}], "&"}], "/@", 
              RowBox[{"{", "x", "}"}]}], ")"}]}]}], "}"}]}], ")"}], ",", 
       RowBox[{"Column", "[", 
        RowBox[{"(", 
         RowBox[{"pair", "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{"Rule", "[", 
               RowBox[{"#", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Style", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"Darker", "@", "Blue"}]}], "]"}], "&"}], "/@", 
                 "#"}]}], "]"}], "]"}], "&"}], "@", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"List", "@@", "pi"}], ",", 
              RowBox[{
               RowBox[{"List", "@@", "pi"}], "+", 
               RowBox[{"Length", "[", 
                RowBox[{"pair", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}], ")"}]}], 
         ")"}], "]"}]}], "}"}]}], "]"}], "@@@", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"egCell", "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "%%", "]"}], "]"}]}], ",", "%%"}], "}"}], 
       "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.910787422027014*^9, 3.910787648018447*^9}, 
   3.911921259191394*^9, {3.911921707440753*^9, 3.911921750346681*^9}},
 CellLabel->
  "In[918]:=",ExpressionUUID->"351da2bf-7c76-43f6-8ee4-7f9932b7d9d0"],

Cell[BoxData[
 RowBox[{"drawPlabicGraphAtlas", "[", 
  RowBox[{"egCell", ",", "True"}], "]"}]], "Input",
 CellLabel->
  "In[922]:=",ExpressionUUID->"8bfea1b0-f2cc-4adf-baa2-e9234b10eafb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"accessibleChartBoundaries", "/@", 
   RowBox[{"positroidReferenceChartAtlas", "[", "egCell", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.9119213625369997`*^9, 3.911921370690592*^9}, {
  3.911921478938542*^9, 3.9119214803626413`*^9}},
 CellLabel->
  "In[931]:=",ExpressionUUID->"1a4422b3-0aa1-44df-aefa-04454b67e899"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"accessibleChartBoundaries", "/@", 
   RowBox[{"positroidReferenceChartAtlas", "[", "egCell", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.911921268306664*^9, 3.91192128769621*^9}},
 CellLabel->
  "In[934]:=",ExpressionUUID->"6b221424-d5ab-4b93-b94e-9f7e0091d451"],

Cell[BoxData[
 RowBox[{"positroidAtlasOrientations", "[", "egCell", "]"}]], "Input",
 CellLabel->
  "In[936]:=",ExpressionUUID->"01bf0455-a2e7-4fa8-877f-22c4947ad7ed"],

Cell[CellGroupData[{

Cell["Oriented (Signed) Boundaries and Inverse Boundaries", "Section",
 CellChangeTimes->{{3.9107877210215683`*^9, 
  3.9107877282734623`*^9}},ExpressionUUID->"f256c735-2f67-4372-8df2-\
82bfb9c92d26"],

Cell[BoxData[{
 RowBox[{"randomPositroid", "[", 
  RowBox[{"8", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  "positroidOrientedBoundaryRule"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", "positroidOrientedBoundaryRule"}]}], "Input",
 CellChangeTimes->{{3.910787729160891*^9, 3.9107877497021008`*^9}},
 CellLabel->
  "In[533]:=",ExpressionUUID->"b683ad3a-03b3-4e23-83b4-259f98fec905"],

Cell[BoxData[{
 RowBox[{"randomPositroid", "[", 
  RowBox[{"8", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  "positroidOrientedInverseBoundaryRule"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", "positroidOrientedInverseBoundaryRule"}]}], "Input",
 CellChangeTimes->{{3.910787799271133*^9, 3.910787801884989*^9}},
 CellLabel->
  "In[536]:=",ExpressionUUID->"a6f1d657-aa29-4b8c-9c24-618a141f6b00"]
}, Closed]],

Cell[CellGroupData[{

Cell["Orientations and Canonical Charts", "Section",
 CellChangeTimes->{{3.910886382402808*^9, 
  3.910886386529332*^9}},ExpressionUUID->"527858e4-1b80-4d6b-a779-\
fb9991f0e212"],

Cell[BoxData[{
 RowBox[{"ymPositroidAmp", "[", 
  RowBox[{"7", ",", "1"}], "]"}], "\n", 
 RowBox[{"drawPlabicGraph", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.9128612094546127`*^9, 3.912861209457741*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"81ae35a2-2385-468c-a646-2ed621096a22"],

Cell[CellGroupData[{

Cell["Canonical Atlas of Charts and Relative Orientations", "Subsection",
 CellChangeTimes->{{3.9108794298598747`*^9, 3.910879434196664*^9}, {
  3.910886337265087*^9, 
  3.910886349419722*^9}},ExpressionUUID->"f049e93a-9ed8-4244-a9ee-\
615b9fb606b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"useReferenceKinematics", "[", "egN", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egCell", "=", 
   RowBox[{"randomPositroid", "[", 
    RowBox[{"egN", ",", "egK"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egAtlas", "=", 
   RowBox[{"positroidReferenceChartAtlas", "[", "egCell", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "egAtlas"}], "\[IndentingNewLine]", 
 RowBox[{"positiveChartQ", "/@", "egAtlas"}]}], "Input",
 CellChangeTimes->{{3.910883691090582*^9, 3.910883718325364*^9}, {
  3.911921902562098*^9, 3.9119219164710293`*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"aa3f96b0-7130-44f9-b4c4-8bd04b9fe40f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egCell", "=", 
   RowBox[{"randomPositroid", "[", 
    RowBox[{"egN", ",", "egK"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positroidReferenceChartAtlas", "[", "egCell", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"standardizeSuperFunctions", "[", 
   RowBox[{"directPositroidEvaluation", "/@", "%%"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/", 
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "*", 
  RowBox[{
  "positroidReferenceChartOrientation", "[", "egCell", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/", 
  RowBox[{
  "positroidAtlasOrientations", "[", "egCell", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"positroidReferenceChartOrientation", "[", "egCell", "]"}]}], "Input",\

 CellChangeTimes->{{3.910881030136229*^9, 3.9108811506204*^9}, {
  3.910881253284217*^9, 3.910881253389649*^9}, {3.910882867469611*^9, 
  3.910882867618257*^9}, {3.911921925119364*^9, 3.911921926924287*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"a15756d0-61a6-4769-bc7d-4503baec1b27"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Using Canonical Charts for \[OpenCurlyDoubleQuote]Direct\
\[CloseCurlyDoubleQuote] Evaluation of Positroid superFunctions\[LongDash]and \
",
 StyleBox["SIGNS",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.910787842837179*^9, 
  3.910787879898673*^9}},ExpressionUUID->"b3b15618-5127-4e9d-9691-\
2e0efb6a8c23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egTree", "=", 
  RowBox[{"ymPositroidAmpRandom", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"drawPlabicGraph", "[", "#", "]"}], "&"}], "/@", 
  "egTree"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positroidRepresentative", "/@", "egTree"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910787888249386*^9, 3.9107879387880373`*^9}, {
  3.910878573187269*^9, 3.910878576175334*^9}},
 CellLabel->
  "In[554]:=",ExpressionUUID->"883dc871-129f-4aa1-b76b-3beb16c30b95"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical \[OpenCurlyDoubleQuote]Direct\[CloseCurlyDoubleQuote] \
positroid Integration/Evaluation", "Subsection",
 CellChangeTimes->{{3.9107879454589767`*^9, 
  3.910787956658289*^9}},ExpressionUUID->"875ad479-0a2c-479f-811c-\
f19b2992400a"],

Cell[BoxData[
 RowBox[{"directlyEvaluatedPositroidTreeTerms", "=", 
  RowBox[{"directPositroidEvaluation", "/@", "egTree"}]}]], "Input",
 CellChangeTimes->{
  3.9107879422057037`*^9, {3.910787988642858*^9, 3.9107879968693237`*^9}},
 CellLabel->
  "In[560]:=",ExpressionUUID->"f77a1ff7-1618-4068-a090-b308561181e0"],

Cell[BoxData[
 RowBox[{"egCmpt", "=", 
  RowBox[{"randomHelicityComponent", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910787962815716*^9, 3.910787974522546*^9}},
 CellLabel->
  "In[569]:=",ExpressionUUID->"4e03c385-dc0b-494d-a91c-4d3ce48e6c7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"component", "[", "egCmpt", "]"}], "[", 
  "directlyEvaluatedPositroidTreeTerms", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910788001488482*^9, 3.91078801144221*^9}},
 CellLabel->
  "In[570]:=",ExpressionUUID->"57cfe6bc-c915-49f1-b51d-7449dba15eb6"],

Cell[TextData[{
 "This sum does ",
 StyleBox["NOT (necessarily) MATCH",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" the right answer!",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9107880813041067`*^9, 3.9107880882611217`*^9}, {
  3.911921966886462*^9, 
  3.911921969848768*^9}},ExpressionUUID->"6297c0e1-4fca-489f-8c5b-\
7d988d98caf0"],

Cell[BoxData[
 RowBox[{"componentAmpN", "[", "egCmpt", "]"}]], "Input",
 CellChangeTimes->{{3.910788014305344*^9, 3.910788017861704*^9}},
 CellLabel->
  "In[572]:=",ExpressionUUID->"5fda8035-c6d1-486b-9b8f-0e32fa8a475a"],

Cell[TextData[{
 "The problem is that the canonical coordinate charts are not correctly \
oriented. ",
 StyleBox["For those cells that are treeLikeQ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", an orientation can be recursively deduced via BCFW and \
factorization. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.910788027100574*^9, 
  3.910788075604673*^9}},ExpressionUUID->"6f8103ba-f529-4cbc-b867-\
6049913f523f"],

Cell[BoxData[
 RowBox[{"relativeSigns", "=", 
  RowBox[{"positroidReferenceChartOrientation", "/@", "egTree"}]}]], "Input",
 CellChangeTimes->{{3.910788099013266*^9, 3.910788105841669*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"56e37e5f-c144-4eeb-9258-5c004c0cfb96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"component", "[", "egCmpt", "]"}], "[", 
   "directlyEvaluatedPositroidTreeTerms", "]"}], ".", 
  "relativeSigns"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{"componentAmpN", "[", "egCmpt", "]"}]}]}], "Input",
 CellChangeTimes->{{3.910788094802754*^9, 3.910788117635371*^9}},
 CellLabel->
  "In[574]:=",ExpressionUUID->"2a8a30b2-a193-42e8-b1e8-f42b356dffd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"positroidReferenceChartOrientation", "/@", "#"}], "&"}], "/@", 
  RowBox[{"allRecursedYMpositroidTrees", "[", 
   RowBox[{"7", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910878678598507*^9, 3.9108786892911377`*^9}},
 CellLabel->
  "In[576]:=",ExpressionUUID->"763fe9ad-b500-49e5-a1f2-3acbd2a1cb6a"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["(Relative) Homology and the Amplituhedron", "Chapter",
 CellChangeTimes->{{3.9107882455224657`*^9, 
  3.910788258241864*^9}},ExpressionUUID->"dfe0541d-ecd1-4acc-aaec-\
927e09d2bade"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Spiritus Movens",
  FontSlant->"Italic"],
 ": The Homological ",
 StyleBox["Inequivalence",
  FontSlant->"Italic"],
 " of Distinct Tree Formulae"
}], "Section",
 CellChangeTimes->{{3.910792328835434*^9, 
  3.910792349061914*^9}},ExpressionUUID->"61b47c6f-a802-4491-9cf3-\
1da14e026417"],

Cell[TextData[{
 "One of the motivations for the ",
 StyleBox["amplituhedron",
  FontWeight->"Bold"],
 " is that differently-recursed tree-amplitudes correspond to ",
 StyleBox["homologically ",
  FontWeight->"Bold"],
 StyleBox["distinct",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["regions in the Grassmannian:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.910788265060876*^9, 
  3.91078827149916*^9}},ExpressionUUID->"f6cb12b6-6245-43c5-b4e9-\
1723002934d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egTree", "=", 
  RowBox[{"ymPositroidAmp", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rotatedTree", "=", 
  RowBox[{
   RowBox[{"rotatePositroidLabel", "[", "1", "]"}], "/@", 
   "%"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"treeBoundaries", "=", 
   RowBox[{
    RowBox[{"Total", "/@", 
     RowBox[{"{", 
      RowBox[{"egTree", ",", "rotatedTree"}], "}"}]}], "/.", 
    "positroidOrientedBoundaryRule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"boundaryOfDifference", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"#1", "-", "#2"}], "&"}], "@@", "%"}]}]}], "Input",
 CellChangeTimes->{{3.910788273677354*^9, 3.910788300217387*^9}, {
  3.910788738774268*^9, 3.910788748042078*^9}, {3.9108680779567347`*^9, 
  3.910868078083878*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"17820caa-5daa-4af6-b521-5175090a9252"],

Cell[TextData[{
 "As their boundaries are not ",
 StyleBox["identical, ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["they are not ",
  FontWeight->"Plain"],
 StyleBox["homological ",
  FontWeight->"Bold"],
 StyleBox["in the Grassmannian. As such, it cannot be said that this tree \
amplitude is represented by \[OpenCurlyDoubleQuote]",
  FontWeight->"Plain"],
 StyleBox["A\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" volume/region in positive Grassmannian. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9107883071489677`*^9, 
  3.91078836600209*^9}},ExpressionUUID->"8c00538d-0288-4454-bf19-\
c0ff8cd66d5f"],

Cell[TextData[{
 "The origin of this unpleasantness is that the factorization of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "7"], TraditionalForm]],ExpressionUUID->
  "743d03a2-289b-4843-8366-acba34e4ccbd"],
 " into ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "6"], "\[Times]", 
    SubscriptBox["A", "3"]}], TraditionalForm]],ExpressionUUID->
  "aa3f01a0-4643-47f8-a421-8adbd1b48942"],
 " is not ",
 StyleBox["uniquely represented",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[": there are multiple distinct (but homologically equivalent",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[") ways of describing the 6-particle NMHV amplitude in the \
Grassmannian. As such, there is no unique boundary, but merely boundaries \
modulo lower homological equivalences. \n\nThe resolution to this \
unpleasantness is to observe that the they are homologically equivalent ",
  FontWeight->"Plain"],
 StyleBox["up to terms with vanishing kinematic support",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[". ",
  FontWeight->"Plain",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9107883698699617`*^9, 
  3.910788598662257*^9}},ExpressionUUID->"2f914f85-07ec-4f70-b5a9-\
9ec4e7c58d47"],

Cell[BoxData[{
 RowBox[{"allCells", "=", 
  RowBox[{"allPositroids", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"positroidKinematicSupport", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"positroidReferenceChartOrientation", "/@", "allCells"}]}], "Input",
 CellChangeTimes->{{3.910868014901211*^9, 3.91086802253872*^9}},
 CellLabel->
  "In[582]:=",ExpressionUUID->"cf61ee36-a051-4e12-b4b1-907c1a1a497e"],

Cell[BoxData[{
 RowBox[{"vanishingPositroids", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"allCells", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"positroidKinematicSupport", "[", "#", "]"}], "==", "0"}], 
     "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nonVanishingPositroids", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"allCells", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"positroidKinematicSupport", "[", "#", "]"}], ">", "0"}], 
     "&"}]}], "]"}]}]}], "Input",
 CellLabel->
  "In[585]:=",ExpressionUUID->"9b5371ab-9ea0-4adf-8660-f3949819b408"],

Cell[BoxData[
 RowBox[{"drawPlabicGraph", "[", 
  RowBox[{"vanishingPositroids", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellLabel->
  "In[587]:=",ExpressionUUID->"702dc138-0fed-4ce0-a9a6-9b9ac0e552c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allBoundaryPositroids", "=", 
   RowBox[{"allPositroids", "[", 
    RowBox[{"egN", ",", "egK", ",", 
     RowBox[{
      RowBox[{"2", "egN"}], "-", "5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vanishingPositroids", "/.", 
  "positroidOrientedBoundaryRule"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vanishingBoundaryData", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", "allBoundaryPositroids"}], "]"}], "&"}], "/@", 
    "%"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910788622914662*^9, 3.910788650116314*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"958f7454-443d-48c0-a4ce-65d9252b082f"],

Cell[BoxData[{
 RowBox[{"MatrixRank", "[", "vanishingBoundaryData", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Append", "[", 
   RowBox[{"vanishingBoundaryData", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"boundaryOfDifference", ",", "allBoundaryPositroids"}], "]"}]}], 
   "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.910788654182419*^9, 3.910788656356488*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"d7950a15-2905-4a09-952c-11e0b69a6d31"],

Cell["\<\
Thus, the boundary of distinct BCFW formulae (or rotations of a single one) \
are spanned by the boundaries of vanishing positroids!\
\>", "Text",
 CellChangeTimes->{{3.910788664259543*^9, 
  3.9107886933787613`*^9}},ExpressionUUID->"9eaba894-8338-414c-9de0-\
d1cd5d8b0a2c"],

Cell[BoxData[
 RowBox[{"LinearSolve", "[", 
  RowBox[{
   RowBox[{"Transpose", "@", "vanishingBoundaryData"}], ",", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"boundaryOfDifference", ",", "allBoundaryPositroids"}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[594]:=",ExpressionUUID->"0b9c7245-c580-4bc0-bd42-c53ecc8992ea"],

Cell[BoxData[{
 RowBox[{"LinearSolve", "[", 
  RowBox[{
   RowBox[{"Transpose", "@", "vanishingBoundaryData"}], ",", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"boundaryOfDifference", ",", "allBoundaryPositroids"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"vanishingPositroids", ".", "%"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  "positroidOrientedBoundaryRule"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", "boundaryOfDifference"}]}], "Input",
 CellChangeTimes->{{3.910788700338318*^9, 3.910788704577355*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"f08c2a11-f758-48fe-b0d0-a4837734e86c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"amplituhedronProjector", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"NullSpace", "[", "vanishingBoundaryData", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9107888096917057`*^9, 3.910788811761977*^9}, {
  3.910788848107441*^9, 3.9107888591172123`*^9}},
 CellLabel->
  "In[599]:=",ExpressionUUID->"a43d1d35-117b-4cdb-a869-ab489d105094"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amplituhedronBoundaryBasis", "=", 
   RowBox[{"allBoundaryPositroids", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "amplituhedronProjector", "]"}], ",", 
          "#"}], "]"}], "&"}], "/@", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"Length", "[", "amplituhedronProjector", "]"}], "]"}]}], 
      "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910788864189657*^9, 3.9107888670575113`*^9}},
 CellLabel->
  "In[601]:=",ExpressionUUID->"5b79651e-6fec-4820-aa1b-f20d9804fd91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nonVanishingCellBoundaries", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", "allBoundaryPositroids"}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
     "nonVanishingPositroids", "/.", "positroidOrientedBoundaryRule"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projectedNonVanishingBoundaries", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"amplituhedronProjector", ".", "#"}], "&"}], "/@", 
    "nonVanishingCellBoundaries"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relativeHomologyRules", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"nonVanishingPositroids", ",", 
      RowBox[{
      "projectedNonVanishingBoundaries", ".", 
       "amplituhedronBoundaryBasis"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.9107888783677063`*^9},
 CellLabel->
  "In[602]:=",ExpressionUUID->"4969dc35-10cd-4f45-baf2-15c03a3ace64"],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking all recursed trees are homological ",
 StyleBox["relative to ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["vanishing cells",
  FontWeight->"Plain"]
}], "Subsubsection",
 CellChangeTimes->{{3.9107888897432213`*^9, 
  3.91078890563395*^9}},ExpressionUUID->"83a46112-a3a0-4caf-b481-\
8ba0c86000c1"],

Cell[BoxData[{
 RowBox[{"allRecursedYMpositroidTrees", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "/@", "%"}], "/.", 
  "relativeHomologyRules"}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.9107889093993464`*^9, 3.910788939646174*^9}},
 CellLabel->
  "In[611]:=",ExpressionUUID->"16df58ab-b0e1-4c7f-8c44-ff362d757c18"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["On the Amplituhedron Homology of G(2,8)", "Section",
 CellChangeTimes->{{3.912861565153611*^9, 
  3.912861579274843*^9}},ExpressionUUID->"6594ef40-655a-4495-80b2-\
238b986ec4e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allCells", "=", 
   RowBox[{"allPositroids", "[", 
    RowBox[{"egN", ",", "egK", ",", 
     RowBox[{
      RowBox[{"2", "egN"}], "-", "4"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allBoundaryCells", "=", 
   RowBox[{"allPositroids", "[", 
    RowBox[{"egN", ",", "egK", ",", 
     RowBox[{
      RowBox[{"2", "egN"}], "-", "5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", 
  RowBox[{"{", 
   RowBox[{"%%", ",", "%"}], "}"}]}]}], "Input",
 CellLabel->
  "In[647]:=",ExpressionUUID->"fe0040eb-a6cd-46a8-b6b0-6e5b6df8760b"],

Cell[BoxData[
 RowBox[{"positroidKinematicSupport", "/@", "allCells"}]], "Input",
 CellLabel->
  "In[651]:=",ExpressionUUID->"500e2430-6855-446f-98fe-02a9f29dbe77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vanishingPositroids", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"allCells", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"positroidKinematicSupport", "[", "#", "]"}], "==", "0"}], 
      "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nonVanishingPositroids", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"allCells", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"positroidKinematicSupport", "[", "#", "]"}], ">", "0"}], 
      "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", 
  RowBox[{"{", 
   RowBox[{"%%", ",", "%"}], "}"}]}]}], "Input",
 CellLabel->
  "In[652]:=",ExpressionUUID->"d1035f0b-5f7a-4ed3-a179-70f4fc79b4bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vanishingPositroidBoundaryData", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", "allBoundaryCells"}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"vanishingPositroids", "/.", "positroidOrientedBoundaryRule"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[655]:=",ExpressionUUID->"d729fb20-6ad5-4385-8d0e-c12207ff6abf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amplituhedronProjector", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"NullSpace", "[", "vanishingPositroidBoundaryData", "]"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[657]:=",ExpressionUUID->"f4f71d34-5838-4a83-801c-de3254c9140f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amplituhedronBoundaryBasis", "=", 
   RowBox[{"allBoundaryCells", "[", 
    RowBox[{"[", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "amplituhedronProjector", "]"}], ",", 
          "#"}], "]"}], "&"}], "/@", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"Length", "[", "amplituhedronProjector", "]"}], "]"}]}], 
      "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[658]:=",ExpressionUUID->"ea8a3f03-032f-4916-b04b-8052c8adc8ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nonVanishingCellBoundaries", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", "allBoundaryCells"}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
     "nonVanishingPositroids", "/.", "positroidOrientedBoundaryRule"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projectedNonVanishingBoundaries", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"amplituhedronProjector", ".", "#"}], "&"}], "/@", 
    "nonVanishingCellBoundaries"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relativeHomologyRules", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"nonVanishingPositroids", ",", 
      RowBox[{
      "projectedNonVanishingBoundaries", ".", 
       "amplituhedronBoundaryBasis"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[659]:=",ExpressionUUID->"28d1c562-af5c-4062-8261-85c7df554c10"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"ymPositroidAmpRandom", "[", 
      RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "40", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", 
  RowBox[{"(", 
   RowBox[{"%", "/.", "relativeHomologyRules"}], ")"}]}]}], "Input",
 CellLabel->
  "In[662]:=",ExpressionUUID->"9e53225e-4e07-4192-ba52-071bebb1d625"],

Cell[BoxData[{
 RowBox[{"Total", "[", 
  RowBox[{"ymPositroidAmpRandom", "[", 
   RowBox[{"egN", ",", "egK"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", "relativeHomologyRules"}]}], "Input",
 CellLabel->
  "In[672]:=",ExpressionUUID->"89acafee-34bb-4f3c-8be4-8f7c9bd4a9ea"],

Cell[CellGroupData[{

Cell["Checking All Homological Identities", "Subsection",
 CellChangeTimes->{{3.912861652498563*^9, 
  3.912861663712706*^9}},ExpressionUUID->"c7941570-49fb-4165-aeb6-\
20112387cf5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"positroidIdentities", "/@", "nonVanishingPositroids"}], 
  ";"}]], "Input",
 CellChangeTimes->{3.912861700329555*^9},
 CellLabel->
  "In[677]:=",ExpressionUUID->"aefddaae-5508-41ae-8543-28de4e742510"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allNonVanishingIdentities", "=", 
   RowBox[{"Join", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Total", "@", "#1"}], ",", "nonVanishingPositroids"}], 
           "]"}], "-", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Total", "@", "#2"}], ",", "nonVanishingPositroids"}], 
           "]"}]}], "&"}], "@@@", "#"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"positroidIdentities", "/@", "nonVanishingPositroids"}], 
       ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"#", ",", "1"}], "]"}], ",", 
     RowBox[{"Count", "[", 
      RowBox[{"#", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "}"}], "&"}], "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.912861703856782*^9, 3.912861706519333*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"814a83bb-70ee-4ace-8300-c66f5b0aa38e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"useReferenceKinematics", "[", "egN", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cellSuperFunctions", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "fromPositroidsToSuperFunctionsN", "/@", "nonVanishingPositroids"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.912861717135384*^9, 3.9128617188106318`*^9}},
 CellLabel->
  "In[680]:=",ExpressionUUID->"c54f3922-6ce3-4e72-9657-882d36314116"],

Cell[BoxData[{
 RowBox[{"egCmpt", "=", 
  RowBox[{
   RowBox[{"randomComponentStates", "[", "0", "]"}], "[", 
   RowBox[{"egN", ",", "egK"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"component", "[", "egCmpt", "]"}], "[", "cellSuperFunctions", 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"allNonVanishingIdentities", ".", "%"}]}], "Input",
 CellLabel->
  "In[682]:=",ExpressionUUID->"b3c5e26f-1f38-4726-ab42-399b2802513d"],

Cell[BoxData[{
 RowBox[{"totalNumberOfSuperFunctions", "=", 
  RowBox[{"Total", "[", 
   RowBox[{"positroidKinematicSupport", "/@", "allCells"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"totalNumberOfRelations", "=", 
  RowBox[{
  "MatrixRank", "[", "allNonVanishingIdentities", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%%", "-", "%"}], "\[IndentingNewLine]", 
 RowBox[{"numberOfIndependentSuperFunctions", "[", 
  RowBox[{"egN", ",", "egK"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912861757165553*^9, 3.912861757840723*^9}},
 CellLabel->
  "In[689]:=",ExpressionUUID->"45b6d77e-e0ce-473f-9c12-9a72c0f15cde"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["On Non-Tree-Like Positroids", "Chapter",
 CellChangeTimes->{{3.910789864916749*^9, 
  3.91078987119808*^9}},ExpressionUUID->"e7d2cd10-1a09-4206-ab16-\
0fb110197dd3"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "9", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egCell", "=", 
  RowBox[{"toSpinorPositroidLabels", "[", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{
    "2", ",", "3", ",", "7", ",", "5", ",", "6", ",", "10", ",", "8", ",", 
     "9", ",", "13"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawPlabicGraph", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910789877705089*^9, 3.910789903533463*^9}, {
  3.911923078409912*^9, 3.91192307948063*^9}},
 CellLabel->
  "In[614]:=",ExpressionUUID->"433c5749-e26f-4f41-8f54-b2bf6d0e6f73"],

Cell[BoxData[{
 RowBox[{"treePositroidQ", "[", "egCell", "]"}], "\[IndentingNewLine]", 
 RowBox[{"positroidKinematicSupport", "[", "egCell", "]"}]}], "Input",
 CellLabel->
  "In[617]:=",ExpressionUUID->"f79b0765-4e8d-44f3-a486-6242254bd767"],

Cell[TextData[{
 "the function ",
 StyleBox["twistorFormOfPositroid",
  FontWeight->"Bold"],
 StyleBox[" will not work, because it is not ",
  FontWeight->"Plain"],
 StyleBox["treeLike",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.911923051134512*^9, 
  3.911923067655425*^9}},ExpressionUUID->"72e0e44b-1200-4abf-99ce-\
bc7ebea3694d"],

Cell[BoxData[
 RowBox[{"twistorFormOfPositroid", "[", "egCell", "]"}]], "Input",
 CellLabel->
  "In[619]:=",ExpressionUUID->"7d5425a5-2ff9-443c-b145-c261f1294093"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fromPositroidsToSuperFunctions", "[", "egCell", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fromPositroidsToSuperFunctionsN", "[", "egCell", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[620]:=",ExpressionUUID->"02bfc716-aa35-4404-a1fb-65813e563252"],

Cell[BoxData[{
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"ab", "[", 
     RowBox[{"4", ",", "5", ",", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"ab", "[", 
     RowBox[{"4", ",", "6", ",", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"ab", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
    RowBox[{"ab", "[", 
     RowBox[{"4", ",", "7", ",", "8", ",", "9"}], "]"}], 
    RowBox[{"ab", "[", 
     RowBox[{"5", ",", "6", ",", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}]}]], 
  RowBox[{"R", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", 
    RowBox[{"cap", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}], ",", 
    RowBox[{"cap", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}], 
  RowBox[{"R", "[", 
   RowBox[{
    RowBox[{"cap", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"cap", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", "7", ",", "8", 
    ",", "9"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"standardizeSuperFunctions", "[", 
  RowBox[{
   RowBox[{"evaluate", "[", 
    RowBox[{
     RowBox[{"toSuperSpinorFunctions", "[", "9", "]"}], "[", "%", "]"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q_", " ", 
      RowBox[{"superFunction", "[", 
       RowBox[{"f_", ",", "c_"}], "]"}]}], ":>", 
     RowBox[{"superFunction", "[", 
      RowBox[{
       RowBox[{"f", " ", "q"}], ",", "c"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9107899450852327`*^9, 3.910789961961775*^9}},
 CellLabel->
  "In[624]:=",ExpressionUUID->"c76522c1-a8d2-495c-8002-f55117f2c76e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking the  ",
 StyleBox["NON-Yangian-Invariance",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of the formula above ",
 StyleBox["without",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " the prefactor"
}], "Subsubsection",
 CellChangeTimes->{{3.91078998267417*^9, 3.9107899864463253`*^9}, {
  3.911923094664606*^9, 
  3.911923097372113*^9}},ExpressionUUID->"51f09fb1-e731-4db2-89be-\
d5962c80d888"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"coeff", ",", "rPart"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", "5", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", "6", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", "7", ",", "8", ",", "9"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"5", ",", "6", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}]}]], ",", 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "]"}]}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", "7", ",", 
       "8", ",", "9"}], "]"}]}]}], "}"}]}]], "Input",
 CellLabel->
  "In[627]:=",ExpressionUUID->"922a1f6b-22be-4160-9208-866158b35fe3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"toSuperTwistorFunctions", "[", "9", "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"coeff", ",", "rPart"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[628]:=",ExpressionUUID->"a2e9891f-2fd9-4b3d-b49c-cd24381dd605"],

Cell[BoxData[
 RowBox[{"testComponents", "=", 
  RowBox[{"Append", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"randomSubset", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", "3", "]"}]}], ",", 
    RowBox[{"randomSubset", "[", 
     RowBox[{"9", ",", "3"}], "]"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[630]:=",ExpressionUUID->"c82fbed3-3b46-4b6d-8c42-d623fdf351b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evaluatedRpart", "=", 
   RowBox[{
    RowBox[{"evaluateWithTwistors", "[", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{"Zs", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#", ",", "4"}], "}"}], "->", 
          RowBox[{
           RowBox[{"Zs", "[", 
            RowBox[{"[", 
             RowBox[{"#", ",", "4"}], "]"}], "]"}], "+", 
           RowBox[{"\[Delta]z", "[", "#", "]"}]}]}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "Zs", "]"}], "]"}]}]}], "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"toSuperTwistorFunctions", "[", "9", "]"}], "[", "rPart", "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9107900145504704`*^9, 3.910790019791462*^9}},
 CellLabel->
  "In[631]:=",ExpressionUUID->"b5ae091a-db29-41e1-8a62-5b3225422b38"],

Cell[TextData[{
 "We\[CloseCurlyQuote]d like to check the mixed fermionic/bosonic Yangian \
generator, e.g. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["J", "5"], "4"], TraditionalForm]],ExpressionUUID->
  "535d2444-aeb5-4c1e-bdc1-0d1df0ac0720"]
}], "Text",
 CellChangeTimes->{{3.9107900249461308`*^9, 
  3.91079003003053*^9}},ExpressionUUID->"6d365b25-0149-4f30-a760-\
f4ed94be0a3d"],

Cell[BoxData[{
 RowBox[{"testComponents", "=", 
  RowBox[{"Append", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"randomSubset", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", "3", "]"}]}], ",", 
    RowBox[{"randomSubset", "[", 
     RowBox[{"9", ",", "3"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evaluatedRpart", "/.", 
   RowBox[{
    RowBox[{"superFunction", "[", 
     RowBox[{"fcn_", ",", "mat_"}], "]"}], ":>", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "j"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"fcn", " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"mat", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "minor"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"minor", ",", 
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"testComponents", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{"testComponents", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                  RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"\[Delta]z", "[", 
          RowBox[{"testComponents", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "j"}], "]"}], "]"}], "]"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Last", "@", "testComponents"}], "]"}]}], "}"}]}], "]"}]}]}],
   "/.", 
  RowBox[{
   RowBox[{"\[Delta]z", "[", "x_", "]"}], ":>", 
   "0"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.91079011466075*^9, 3.910790117081143*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"f8c6ff1a-7837-4af7-8f3f-fbc34497b253"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"evaluatedFull", "=", 
   RowBox[{
    RowBox[{"evaluateWithTwistors", "[", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{"Zs", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#", ",", "4"}], "}"}], "->", 
          RowBox[{
           RowBox[{"Zs", "[", 
            RowBox[{"[", 
             RowBox[{"#", ",", "4"}], "]"}], "]"}], "+", 
           RowBox[{"\[Delta]z", "[", "#", "]"}]}]}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "Zs", "]"}], "]"}]}]}], "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"toSuperTwistorFunctions", "[", "9", "]"}], "[", 
      RowBox[{"(", 
       RowBox[{"coeff", " ", "rPart"}], ")"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q_", " ", 
        RowBox[{"superFunction", "[", 
         RowBox[{"f_", ",", "c_"}], "]"}]}], ":>", 
       RowBox[{"superFunction", "[", 
        RowBox[{
         RowBox[{"f", " ", "q"}], ",", "c"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evaluatedFull", "/.", 
   RowBox[{
    RowBox[{"superFunction", "[", 
     RowBox[{"fcn_", ",", "mat_"}], "]"}], ":>", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "j"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"fcn", " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"mat", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "minor"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"minor", ",", 
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"testComponents", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{"testComponents", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                  RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"\[Delta]z", "[", 
          RowBox[{"testComponents", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "j"}], "]"}], "]"}], "]"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Last", "@", "testComponents"}], "]"}]}], "}"}]}], "]"}]}]}],
   "/.", 
  RowBox[{
   RowBox[{"\[Delta]z", "[", "x_", "]"}], ":>", 
   "0"}]}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.910790060154704*^9, 3.9107900982561083`*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"a6d754e6-2d9f-4e49-8763-47f1e0438fdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Proving the Irreducibility of Algebraic Positroids at 10-points\
\>", "Section",
 CellChangeTimes->{{3.910790145014526*^9, 
  3.910790155970396*^9}},ExpressionUUID->"03014c9d-2acc-4057-be51-\
88ee663ebbbe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"relevantStratum", ",", "boundaryStratum"}], "}"}], "=", 
   RowBox[{"timed", "@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"allPositroids", "[", 
        RowBox[{"egN", ",", "egK", ",", 
         RowBox[{
          RowBox[{"2", "egN"}], "-", "4", "-", "#"}]}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}]}], "Input",
 CellLabel->
  "In[644]:=",ExpressionUUID->"aab1d8a3-154b-4b1e-a78f-42e3c8aad9b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"supportNos", "=", 
   RowBox[{"timed", "@", 
    RowBox[{"(", 
     RowBox[{"positroidKinematicSupport", "/@", "relevantStratum"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"#", ",", 
     RowBox[{"Count", "[", 
      RowBox[{"%", ",", "#"}], "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Sort", "[", 
   RowBox[{"DeleteDuplicates", "[", "%", "]"}], "]"}]}]}], "Input",
 CellLabel->
  "In[1251]:=",ExpressionUUID->"9d9432ce-c354-4ad8-946f-3fd1e282caad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nonVanishingList", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"relevantStratum", ",", "nonVanishingPositroidQ"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vanishingList", "=", 
   RowBox[{"complement", "[", 
    RowBox[{"relevantStratum", ",", "nonVanishingList"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", 
  RowBox[{"{", 
   RowBox[{"%%", ",", "%"}], "}"}]}]}], "Input",
 CellLabel->
  "In[1253]:=",ExpressionUUID->"d44d2e9c-dd84-4360-8ac8-bcd5dc60586c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"algebraicCellNos", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"nonVanishingList", ",", "#"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"relevantStratum", "[", 
     RowBox[{"[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"supportNos", ",", 
         RowBox[{"Alternatives", "@@", 
          RowBox[{"(", 
           RowBox[{"Range", "[", 
            RowBox[{"2", ",", 
             RowBox[{"Max", "[", "supportNos", "]"}]}], "]"}], ")"}]}]}], 
        "]"}], "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[1257]:=",ExpressionUUID->"ed59f2be-f381-4b1d-8ced-aca7dfe01c82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"algebraicToRationalIdentities", "=", 
   RowBox[{"Join", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#1", "]"}], ",", "nonVanishingList"}], 
           "]"}], "-", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#2", "]"}], ",", "nonVanishingList"}], 
           "]"}]}], "&"}], "@@@", "#"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"positroidIdentities", "/@", 
        RowBox[{"relevantStratum", "[", 
         RowBox[{"[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Position", "[", 
            RowBox[{"supportNos", ",", 
             RowBox[{"Alternatives", "@@", 
              RowBox[{"(", 
               RowBox[{"Range", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"Max", "[", "supportNos", "]"}]}], "]"}], ")"}]}]}], 
            "]"}], "]"}], "]"}], "]"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",\

 CellLabel->
  "In[1256]:=",ExpressionUUID->"683fc989-e5a1-403c-bb87-ae884f74b9a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"algebraicToRationalIdentities", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Join", "[", 
       RowBox[{"algebraicCellNos", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "nonVanishingList", "]"}], "]"}]}], "]"}], 
      "]"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"1", ";;", 
      RowBox[{"Length", "[", "algebraicCellNos", "]"}]}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[1259]:=",ExpressionUUID->"5a547aad-6b92-4ec0-b832-8988d4be8963"],

Cell[TextData[{
 "Thus, there are 2 irreducible linear combinations of degree-2 algebraic \
positroids in G(10,3) whose ",
 StyleBox["rational",
  FontSlant->"Italic"],
 " sums are",
 " not expressible as sums of degree-one positroids(!)"
}], "Text",
 CellChangeTimes->{{3.91079193928231*^9, 
  3.910791997198702*^9}},ExpressionUUID->"6fc2e163-a9e6-4f54-a0ec-\
6b5dbab05c50"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{2026, 1196},
WindowMargins->{{0, Automatic}, {-75, Automatic}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    CellGroupData[{
      Cell[
      "Lorem", "Section", 
       CellChangeTimes -> {{3.903096815532687*^9, 3.903096816631778*^9}}], 
      Cell[
       StyleData["Title"], CellMargins -> {{0, 0}, {20, 10}}, 
       CellDingbatMargin -> 0, 
       CellElementSpacings -> {
        "CellMinHeight" -> 8, "ClosedCellHeight" -> 10}, CellFrameMargins -> 
       1, CellFrameLabelMargins -> 1, TextAlignment -> Center, 
       TranslationOptions -> {"Margins" -> {{5, 6}, {2, 20}}}, 
       LineSpacing -> {1, 0}, TabSpacings -> {1.}, MenuSortingValue -> 10000, 
       FontFamily -> "Palatino", FontSize -> 72, FontWeight -> "Bold", 
       FontSlant -> "Italic", 
       FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
       RGBColor[0.0614023041123064, 0., 0.6518043793392844]], 
      Cell[
       StyleData["Subtitle"], Alignment -> Automatic, WholeCellGroupOpener -> 
       False, GroupOpenerInsideFrame -> False, 
       CellMargins -> {{12, Inherited}, {4, 2}}, 
       CellBracketOptions -> {"Margins" -> {0, 2}}, 
       CellGroupingRules -> {"SectionGrouping", 5}, AllowGroupClose -> True, 
       CellFrameMargins -> 8, CellFrameLabelMargins -> 3, CellBaseline -> 
       Baseline, TranslationOptions -> {"Margins" -> {{5, 6}, {2, 2}}}, 
       LineSpacing -> {1., 1., 2.}, MenuSortingValue -> 10000, FontFamily -> 
       "Palatino", FontSize -> 64, FontWeight -> "Bold", FontSlant -> 
       "Italic", 
       FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
       RGBColor[0.5669947356374456, 0., 0.17776760509651332`], 
       AdjustmentBoxOptions -> {BoxBaselineShift -> 0}, 
       FrameBoxOptions -> {BaselinePosition -> Automatic}, 
       ActionMenuBoxOptions -> {FrameMargins -> Automatic}], 
      Cell[
       StyleData["Chapter"], CellFrame -> {{0, 0}, {2, 0}}, 
       CellMargins -> {{27, Inherited}, {4, 4}}, CellTrayPosition -> Bottom, 
       LineSpacing -> {1, 2}, MenuSortingValue -> 10000, FontFamily -> 
       "Palatino", FontSize -> 60, FontWeight -> "Bold", FontSlant -> 
       "Italic", 
       FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
       RGBColor[0.06208896009765774, 0.3387045090409705, 0.7821164263370718]], 
      Cell[
       StyleData["Section"], CellFrame -> {{0, 0}, {1, 0}}, CellDingbat -> 
       "\[FilledDiamond]", CellMargins -> {{64, Inherited}, {4, 4}}, 
       CellBracketOptions -> {"Widths" -> {0, 7}}, CellTrayPosition -> Bottom,
        CellTrayWidgets -> <||>, CellFrameMargins -> 8, CellFrameColor -> 
       GrayLevel[0.75], CellBaseline -> Baseline, TextJustification -> 0, 
       FontFamily -> "Palatino", FontSize -> 48, FontWeight -> "Bold", 
       FontSlant -> "Plain", 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
       RGBColor[
        0.13658350499732966`, 0.31242847333485924`, 0.3660944533455405]], 
      Cell[
       StyleData["Subsection"], CellFrame -> {{0, 0}, {0.5, 0}}, CellDingbat -> 
       "\[FilledDownTriangle]", ShowCellBracket -> True, ShowSelection -> 
       True, ShowGroupOpener -> "Inline", WholeCellGroupOpener -> False, 
       GroupOpenerInsideFrame -> False, ShowClosedCellArea -> False, 
       ShowShortBoxForm -> False, CellMargins -> {{80, Inherited}, {4, 4}}, 
       CellDingbatMargin -> 5, GroupOpenerColor -> 
       GrayLevel[0.1999923704890517], 
       CellBracketOptions -> {
        "OverlapContent" -> Automatic, "Thickness" -> 0.25}, 
       CellElementSpacings -> {
        "CellMinHeight" -> 8, "ClosedCellHeight" -> 8, "ClosedGroupTopMargin" -> 
         1}, PrivateCellOptions -> {"ContentsOpacity" -> 1.}, Enabled -> True,
        CellEditDuplicate -> False, CellOpen -> True, 
       CellGroupingRules -> {"SectionGrouping", 40}, CellHorizontalScrolling -> 
       False, CellTrayPosition -> Bottom, CellTrayWidgets -> <||>, 
       CellFrameMargins -> 8, CellFrameColor -> GrayLevel[0.75], 
       CellFrameLabelMargins -> 3, CellSize -> {Automatic, 60}, CellBaseline -> 
       Baseline, IgnoreSpellCheck -> True, LineSpacing -> {1., 1., 0.}, 
       DefaultNaturalLanguage -> Automatic, LineIndent -> 0.5, 
       LinebreakAdjustments -> {0.85, 2., 2., 1., 1.}, FontFamily -> 
       "Palatino", FontSize -> 40, FontWeight -> "Bold", FontSlant -> "Plain",
        FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, 
       Magnification -> 1, FontColor -> 
       RGBColor[0.48760204470893415`, 0.147173266193637, 0.2199740596627756], 
       FrameBoxOptions -> {BoxFrame -> True}], 
      Cell[
       StyleData["Subsubsection"], CellFrame -> {{0, 0}, {0.5, 0}}, 
       CellDingbat -> "\[DiamondSuit]", ShowGroupOpener -> "Inline", 
       CellMargins -> {{90, Inherited}, {4, 4}}, CellTrayPosition -> Center, 
       CellFrameColor -> GrayLevel[0.75], CellBaseline -> Baseline, 
       FontFamily -> "Palatino", FontSize -> 36, FontWeight -> "Regular", 
       FontSlant -> "Plain", 
       FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
       RGBColor[
        0.011734187838559548`, 0.1787289234760052, 0.5497825589379721], 
       OpenerBoxOptions -> {
        Appearance -> {Automatic, None, "Normal", Automatic}, 
         BaselinePosition -> Top}], 
      Cell[
       StyleData["Text"], CellMargins -> {{24, 10}, {8, 8}}, FontFamily -> 
       "Palatino", FontSize -> 36, FontWeight -> "Regular", FontSlant -> 
       "Plain", PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
      
      Cell[
       StyleData["Input"], CellMargins -> {{60, 10}, {0, 4}}, 
       CellLabelPositioning -> Left, CellBaseline -> Baseline, 
       MenuSortingValue -> 10000, FontFamily -> "Times", FontSize -> 24, 
       FontWeight -> "Bold", FontSlant -> "Plain", 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, 
       Background -> RGBColor[0.884779, 0.905425, 1]], 
      Cell[
       StyleData["Output"], CellMargins -> {{60, 10}, {12, 0}}, 
       CellHorizontalScrolling -> True, OutputSizeLimit -> 8048576, 
       CellLabelPositioning -> Left, CellLabelAutoDelete -> Automatic, 
       CellLabelTemplate -> <|
        "In" -> "In[`1`]`2`:=", "InExpired" -> "In[\:f759\:f363]`2`:=", "Out" -> 
         "Out[`1`]=", "OutExpired" -> "Out[\:f759\:f363]`2`="|>, 
       MenuSortingValue -> 10000, FontFamily -> "Times", FontSize -> 18, 
       FontWeight -> "Regular", FontSlant -> "Plain", 
       PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, 
       Background -> RGBColor[1, 0.945205, 0.977279]]}, Open]]}, Visible -> 
  False, FrontEndVersion -> 
  "13.2 for Mac OS X ARM (64-bit) (January 30, 2023)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"7127cefc-d550-494d-a652-2b2e5cac4625"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 627, 15, 116, "Title",ExpressionUUID->"f6d648a1-6af5-4a49-91c7-d825089f0deb"],
Cell[CellGroupData[{
Cell[1232, 41, 264, 4, 77, "Subtitle",ExpressionUUID->"9f3718dd-d513-4aba-b3e2-80e77db23838"],
Cell[CellGroupData[{
Cell[1521, 49, 214, 4, 85, "Chapter",ExpressionUUID->"f855b2df-431a-409f-a9cb-feca86b4f63b"],
Cell[CellGroupData[{
Cell[1760, 57, 531, 10, 90, "Input",ExpressionUUID->"9abfb86e-d27e-4798-9fa8-ccd2e6358358"],
Cell[2294, 69, 18483, 431, 332, "Print",ExpressionUUID->"f2d97bae-cb00-4bf4-8d83-d99f0bc93ca0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20826, 506, 224, 5, 85, "Chapter",ExpressionUUID->"27e83cd8-ab34-48f4-b1a8-3e24e7e3c730"],
Cell[21053, 513, 344, 11, 56, "Text",ExpressionUUID->"a7f04632-8fde-4bff-9d65-f265fe84a8cc"],
Cell[CellGroupData[{
Cell[21422, 528, 198, 2, 51, "Input",ExpressionUUID->"33b9af4a-237b-4362-8716-055484ad98a0"],
Cell[21623, 532, 1052, 21, 63, "Print",ExpressionUUID->"f21eb6f4-3446-46b1-8ba2-8db08a55d052"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22736, 560, 178, 3, 77, "Subtitle",ExpressionUUID->"adcb231e-a78c-4828-95f0-62d61af46c3b"],
Cell[CellGroupData[{
Cell[22939, 567, 190, 3, 71, "Section",ExpressionUUID->"bcbb31f3-edb6-4bd0-b347-915520dc08b8"],
Cell[23132, 572, 326, 6, 51, "Input",ExpressionUUID->"b28986da-d2df-4b16-8e1e-b57e8e10616b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23495, 583, 187, 3, 71, "Section",ExpressionUUID->"3cb4ec90-c257-48c7-9ab3-2f8d4bf01ae0"],
Cell[23685, 588, 333, 6, 51, "Input",ExpressionUUID->"633ad19a-e167-4d0e-aa89-63061c7d95d1"],
Cell[24021, 596, 225, 3, 51, "Input",ExpressionUUID->"a478465c-1a0d-406b-8357-fc9f41c81feb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24283, 604, 401, 6, 85, "Chapter",ExpressionUUID->"0767a433-7462-4bb5-b595-895e8b449acd"],
Cell[CellGroupData[{
Cell[24709, 614, 173, 3, 71, "Section",ExpressionUUID->"cb815209-45d8-4f73-abef-71ca50ed131d"],
Cell[24885, 619, 413, 9, 99, "Text",ExpressionUUID->"dfd7a940-329c-4c24-9857-7efeb728fd1f"],
Cell[CellGroupData[{
Cell[25323, 632, 218, 3, 51, "Input",ExpressionUUID->"a60a3d98-fdff-4da1-974b-d82a4764b3a9"],
Cell[25544, 637, 8329, 284, 398, "Output",ExpressionUUID->"91eb0b53-5b7a-4b0e-a023-7ff05bc1bb61"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[33922, 927, 173, 3, 71, "Section",ExpressionUUID->"f5bc0eed-ff05-4f72-b085-0ed82f5f3a10"],
Cell[34098, 932, 265, 7, 56, "Text",ExpressionUUID->"fbea6899-3c12-4b90-87e9-797d79f3d783"],
Cell[CellGroupData[{
Cell[34388, 943, 278, 4, 51, "Input",ExpressionUUID->"c1aee8fc-f568-49b7-8932-9faf8a0239da"],
Cell[34669, 949, 4197, 125, 204, "Output",ExpressionUUID->"17ab0859-8883-4876-aeaa-5980b2e7a970"]
}, Open  ]],
Cell[38881, 1077, 190, 3, 56, "Text",ExpressionUUID->"33f1050d-4ca5-48e1-88a2-43e43761ea6b"],
Cell[CellGroupData[{
Cell[39096, 1084, 252, 4, 51, "Input",ExpressionUUID->"549f1c5c-feb2-4a0b-b551-7c6fe081a5ee"],
Cell[39351, 1090, 47631, 1381, 1174, "Output",ExpressionUUID->"90bcdae1-09e1-4033-b8e2-125e11e984af"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[87031, 2477, 232, 4, 71, "Section",ExpressionUUID->"8f1520bb-6a88-430f-8c9d-a6a4b3e4d8e0"],
Cell[87266, 2483, 208, 5, 56, "Text",ExpressionUUID->"a5c57494-f058-4cb8-88de-19701c6d7625"],
Cell[CellGroupData[{
Cell[87499, 2492, 246, 4, 51, "Input",ExpressionUUID->"0a3de928-0fec-41f6-8990-a629f521dfda"],
Cell[87748, 2498, 23532, 505, 350, "Output",ExpressionUUID->"65b01616-5436-4394-9416-69460e9954ce"]
}, Open  ]],
Cell[111295, 3006, 500, 11, 99, "Text",ExpressionUUID->"d6dc8098-fc5a-4268-aee5-36e29181184b"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111844, 3023, 175, 3, 85, "Chapter",ExpressionUUID->"2b7eb7b2-99ca-4b4d-9778-978a8b600cb2"],
Cell[112022, 3028, 223, 3, 51, "Input",ExpressionUUID->"490176a5-4f85-43f9-8fb6-6ced22192f59"],
Cell[112248, 3033, 360, 8, 51, "Input",ExpressionUUID->"c0778632-de38-4cbb-928f-38d96e0d9896"],
Cell[CellGroupData[{
Cell[112633, 3045, 171, 3, 71, "Section",ExpressionUUID->"d3d7d72a-c136-418c-97e7-c1043dd9dd60"],
Cell[112807, 3050, 248, 4, 51, "Input",ExpressionUUID->"fed2159b-df68-4765-a788-67b3eba8a74e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113092, 3059, 252, 4, 71, "Section",ExpressionUUID->"f6be0498-8359-4f6f-b7e4-f5471b16214c"],
Cell[113347, 3065, 248, 4, 51, "Input",ExpressionUUID->"0b084254-0224-46fb-8337-303c34d42564"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113632, 3074, 231, 3, 71, "Section",ExpressionUUID->"c0a43b1a-6964-4f10-958e-a9d7c28403a9"],
Cell[113866, 3079, 248, 4, 51, "Input",ExpressionUUID->"3c3cffd4-f065-4ce2-8b26-328a025e43a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114151, 3088, 178, 3, 71, "Section",ExpressionUUID->"9b17283e-714c-4250-8ca5-d7de0d0ee32b"],
Cell[114332, 3093, 246, 4, 51, "Input",ExpressionUUID->"68378409-88b2-4514-85d0-67b8e7a3664b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114615, 3102, 193, 3, 71, "Section",ExpressionUUID->"60d0b047-0cd9-4479-84ea-fa8ba5cc18a5"],
Cell[114811, 3107, 246, 4, 51, "Input",ExpressionUUID->"58bae464-20a3-440a-aaaa-cfa21e33719a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[115106, 3117, 237, 4, 85, "Chapter",ExpressionUUID->"a2e8f82f-377d-49e2-b1fc-3efae3791383"],
Cell[115346, 3123, 225, 3, 51, "Input",ExpressionUUID->"3ba8a041-5351-4079-8ca7-1529331bffdf"],
Cell[115574, 3128, 361, 8, 51, "Input",ExpressionUUID->"6d7d693b-870f-436b-9e33-cd3615072610"],
Cell[CellGroupData[{
Cell[115960, 3140, 182, 3, 71, "Section",ExpressionUUID->"15b8c0eb-999f-4e18-bb16-e59801c07e20"],
Cell[116145, 3145, 248, 4, 51, "Input",ExpressionUUID->"87519921-5a6c-4a9e-974f-a8602029043b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116430, 3154, 185, 3, 71, "Section",ExpressionUUID->"ad719a11-2bf8-4a0b-a1c5-57eb619085cb"],
Cell[116618, 3159, 250, 4, 51, "Input",ExpressionUUID->"7ae1bed3-ad82-4bbc-bfd4-380324d0b641"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116905, 3168, 189, 3, 71, "Section",ExpressionUUID->"7eefee0b-dc84-4df7-bcba-4c447c7f7fdf"],
Cell[117097, 3173, 246, 4, 51, "Input",ExpressionUUID->"79a22ea6-337b-48f6-b1db-71fd0cd940da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117380, 3182, 233, 4, 71, "Section",ExpressionUUID->"f5cb4249-e20b-4b35-af81-eb23d75f4557"],
Cell[117616, 3188, 246, 4, 51, "Input",ExpressionUUID->"d585458c-933e-4e29-9a4a-01b777e018b7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117911, 3198, 207, 3, 85, "Chapter",ExpressionUUID->"2b3587eb-c994-454d-8fe5-abe344c64df2"],
Cell[118121, 3203, 225, 3, 51, "Input",ExpressionUUID->"3add508a-d3f6-4ff9-b769-19132d08a317"],
Cell[118349, 3208, 362, 8, 51, "Input",ExpressionUUID->"2beb98ef-60ae-43fe-8dc7-863ea620454d"],
Cell[CellGroupData[{
Cell[118736, 3220, 185, 3, 71, "Section",ExpressionUUID->"7898e902-6596-4e44-b1ba-cce93d5e6c65"],
Cell[118924, 3225, 248, 4, 51, "Input",ExpressionUUID->"da65f8ab-3c3d-4105-bb76-8abf8969028e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119209, 3234, 188, 3, 71, "Section",ExpressionUUID->"72c530e5-0657-4bfe-8720-a90c128c653b"],
Cell[119400, 3239, 246, 4, 51, "Input",ExpressionUUID->"5ebf21fd-25c0-450b-9be7-9884f8037c49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119683, 3248, 200, 3, 71, "Section",ExpressionUUID->"f3b90158-a791-42c9-95d5-cb8ead5d937d"],
Cell[119886, 3253, 248, 4, 51, "Input",ExpressionUUID->"80ca4fa1-5fff-487d-86b0-973baf7b9f16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120171, 3262, 175, 3, 71, "Section",ExpressionUUID->"fdb2cf0a-c53b-4ecc-a919-189fe88fcf65"],
Cell[120349, 3267, 246, 4, 51, "Input",ExpressionUUID->"fb59f5a1-9c1a-4a6d-a591-11339d0c797d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[120644, 3277, 191, 3, 85, "Chapter",ExpressionUUID->"1253c8e8-4ebf-4489-ac1e-4bed17976fec"],
Cell[120838, 3282, 225, 3, 51, "Input",ExpressionUUID->"45014ce6-3740-4bc7-a1c1-209eea44570b"],
Cell[121066, 3287, 360, 8, 51, "Input",ExpressionUUID->"8db3b904-55a2-4931-8b28-50e2ae3e1474"],
Cell[CellGroupData[{
Cell[121451, 3299, 206, 3, 71, "Section",ExpressionUUID->"c6cea5ec-bace-436a-b736-69efcf6696c6"],
Cell[121660, 3304, 246, 4, 51, "Input",ExpressionUUID->"0b306a5f-7edc-4f69-adaa-e9c0eaf012a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121943, 3313, 229, 4, 71, "Section",ExpressionUUID->"088f6773-b034-4b0e-b166-4f3d839be053"],
Cell[122175, 3319, 248, 4, 51, "Input",ExpressionUUID->"a5958da5-398a-437c-a710-33543c81f579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122460, 3328, 184, 3, 71, "Section",ExpressionUUID->"299d1283-74c4-411a-8afd-9e451047ce14"],
Cell[122647, 3333, 248, 4, 51, "Input",ExpressionUUID->"9f6878c2-2ae8-4ee1-af86-2657236131d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122932, 3342, 190, 3, 71, "Section",ExpressionUUID->"67ddbbc6-975b-41e5-9c9e-c6783f2f0cf7"],
Cell[123125, 3347, 244, 4, 51, "Input",ExpressionUUID->"cfa0c82a-63a6-481e-b5bc-c00afa2ad7cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123406, 3356, 202, 3, 71, "Section",ExpressionUUID->"26d5fdd3-f622-4266-9af8-9a55fd645103"],
Cell[123611, 3361, 246, 4, 51, "Input",ExpressionUUID->"1a092b8b-7aef-4309-990c-ec9bed368566"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123894, 3370, 192, 3, 71, "Section",ExpressionUUID->"30c50817-d842-4f88-8774-6f1ab4854ce2"],
Cell[124089, 3375, 246, 4, 51, "Input",ExpressionUUID->"4f11860b-c804-4514-9fa5-b9c1670fd469"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[124384, 3385, 177, 3, 85, "Chapter",ExpressionUUID->"f73bca6b-0dfd-4529-b5e2-39bf0cef30ad"],
Cell[124564, 3390, 225, 3, 51, "Input",ExpressionUUID->"9828b119-bc49-4d4a-b030-7dbc94ed943a"],
Cell[124792, 3395, 362, 8, 51, "Input",ExpressionUUID->"a8a895a4-b013-4011-a9c1-5b4ee6b52934"],
Cell[CellGroupData[{
Cell[125179, 3407, 194, 3, 71, "Section",ExpressionUUID->"7f4ee824-a577-4f67-a55f-b7c02293c9af"],
Cell[125376, 3412, 246, 4, 51, "Input",ExpressionUUID->"16ba0539-5b1b-4b66-a221-45e222c1bc72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125659, 3421, 183, 3, 71, "Section",ExpressionUUID->"ab71098a-3ee4-41ff-9344-aae798093083"],
Cell[125845, 3426, 246, 4, 51, "Input",ExpressionUUID->"90a32754-dbcc-40c4-a2d0-99d888093d52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126128, 3435, 180, 3, 71, "Section",ExpressionUUID->"2bd568f3-6842-4a98-9a2c-8ba38be83c32"],
Cell[126311, 3440, 248, 4, 51, "Input",ExpressionUUID->"28e8b26d-8432-4545-b5e2-a4c78c345ec0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[126608, 3450, 195, 3, 85, "Chapter",ExpressionUUID->"8904bb97-43ad-43e2-b3a4-54d33c5902db"],
Cell[126806, 3455, 222, 3, 51, "Input",ExpressionUUID->"928f2cee-4bdb-40fe-a30e-5a97e2d846fa"],
Cell[127031, 3460, 412, 9, 51, "Input",ExpressionUUID->"072b4b65-c109-459d-acdd-93a50eb02e40"],
Cell[CellGroupData[{
Cell[127468, 3473, 204, 3, 71, "Section",ExpressionUUID->"7d3dad7e-fa50-4a82-8efc-58dae44ae481"],
Cell[127675, 3478, 246, 4, 51, "Input",ExpressionUUID->"c46065b7-ced1-421d-9c3c-cf7eeaac4a05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127958, 3487, 204, 3, 71, "Section",ExpressionUUID->"94d0e9d6-d27c-4291-880e-b7ccbfd49f15"],
Cell[128165, 3492, 248, 4, 51, "Input",ExpressionUUID->"cfe186ec-6636-41a3-9c9e-56ed14ddb2fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128450, 3501, 203, 3, 71, "Section",ExpressionUUID->"241af59d-7b51-4e81-97c4-da3b1ad0b39c"],
Cell[128656, 3506, 248, 4, 51, "Input",ExpressionUUID->"cd9731c7-43ad-4c0d-881b-9179c79b9416"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128941, 3515, 199, 3, 71, "Section",ExpressionUUID->"78883c7f-18f9-4ead-8d7a-ef689330a3f9"],
Cell[129143, 3520, 247, 4, 51, "Input",ExpressionUUID->"d2e42bfb-7dd7-4658-94ce-b4e30c36b16b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129427, 3529, 180, 3, 71, "Section",ExpressionUUID->"5bd47d7e-8138-425e-9518-0747af4f15c2"],
Cell[129610, 3534, 247, 4, 51, "Input",ExpressionUUID->"b1b6d0c4-83fb-4ca3-8e6f-ae96a112ef87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129894, 3543, 229, 5, 71, "Section",ExpressionUUID->"f6176656-5518-46aa-b293-91cc5af149b2"],
Cell[130126, 3550, 296, 5, 51, "Input",ExpressionUUID->"e7b66993-ee24-496d-9809-81ae1e757528"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130459, 3560, 190, 3, 71, "Section",ExpressionUUID->"ebb03ab1-7e46-4c11-a9cb-d3a3ca3a67b2"],
Cell[130652, 3565, 293, 5, 51, "Input",ExpressionUUID->"b67b34b3-3744-4af3-addd-fe526d00bcf9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[130994, 3576, 193, 3, 85, "Chapter",ExpressionUUID->"9aadc16c-baee-452b-a85a-6b613ccc5e87"],
Cell[131190, 3581, 223, 3, 51, "Input",ExpressionUUID->"946707aa-db9e-422b-be57-58f4ab795231"],
Cell[131416, 3586, 362, 8, 51, "Input",ExpressionUUID->"121ab912-a1c7-4f94-99ec-fac70919170e"],
Cell[CellGroupData[{
Cell[131803, 3598, 201, 3, 71, "Section",ExpressionUUID->"6a5bbf38-7aa8-4bf3-9c87-418d914d67ea"],
Cell[132007, 3603, 246, 4, 51, "Input",ExpressionUUID->"630d3646-0f49-4d81-81fd-0afd891740b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132290, 3612, 188, 3, 71, "Section",ExpressionUUID->"9536253b-064f-47a1-abc5-5b15681730e3"],
Cell[132481, 3617, 248, 4, 51, "Input",ExpressionUUID->"482cde2a-18a4-4ed3-9c96-8e005c06f035"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132766, 3626, 190, 3, 71, "Section",ExpressionUUID->"57260da0-276f-4e09-aa43-0b00393cd7fb"],
Cell[132959, 3631, 245, 4, 51, "Input",ExpressionUUID->"5ceabd32-80b5-4b3f-90e4-ec0d6dfd321c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133241, 3640, 240, 4, 71, "Section",ExpressionUUID->"8d074094-3710-4eb4-8573-332a9e0c8a5e"],
Cell[133484, 3646, 245, 4, 51, "Input",ExpressionUUID->"0eaf5291-3a6d-48ad-80f9-7fc8f0a45032"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133766, 3655, 256, 4, 71, "Section",ExpressionUUID->"b881d4fb-a997-4a35-a3ae-ac8d02797032"],
Cell[134025, 3661, 343, 6, 51, "Input",ExpressionUUID->"c832eba4-0a1c-4026-8963-35d0bb7cdc0b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[134417, 3673, 227, 4, 85, "Chapter",ExpressionUUID->"123f4084-7694-4d27-a2f1-2448c1d07c65"],
Cell[134647, 3679, 223, 3, 51, "Input",ExpressionUUID->"63eba6a9-955c-432b-b04e-4eba0b7296af"],
Cell[134873, 3684, 360, 8, 51, "Input",ExpressionUUID->"eb413b04-e64c-4dab-8b38-5a00f08c63f0"],
Cell[CellGroupData[{
Cell[135258, 3696, 180, 3, 71, "Section",ExpressionUUID->"7f7cfc01-de47-4ce8-9a22-62382c27d313"],
Cell[135441, 3701, 244, 4, 51, "Input",ExpressionUUID->"4c3b51a6-c62a-46f5-986a-b782304ea6c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135722, 3710, 179, 3, 71, "Section",ExpressionUUID->"cc2ed464-a3c7-42de-a441-fc574c632d9f"],
Cell[135904, 3715, 245, 4, 51, "Input",ExpressionUUID->"efed52e2-1701-4562-8a1d-789509a563d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136186, 3724, 181, 3, 71, "Section",ExpressionUUID->"f2f0cf7d-ef49-4080-ad94-aef46f71f7cb"],
Cell[136370, 3729, 179, 3, 51, "Input",ExpressionUUID->"91237f5a-271c-4874-821a-191b8633c41e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136586, 3737, 254, 4, 71, "Section",ExpressionUUID->"f23d7d44-3356-4bed-8f14-c747ead666a1"],
Cell[136843, 3743, 295, 5, 51, "Input",ExpressionUUID->"02918fbc-6f5c-4e06-94ea-3edd40814619"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137175, 3753, 182, 3, 71, "Section",ExpressionUUID->"7656abe5-3b7c-4ded-b26d-21b96340f481"],
Cell[137360, 3758, 248, 4, 51, "Input",ExpressionUUID->"61ff5416-bb61-4b41-b1c4-4c5da413936d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137645, 3767, 237, 4, 71, "Section",ExpressionUUID->"81c1ff9e-740e-4c36-a3d5-f595498b6669"],
Cell[137885, 3773, 299, 5, 51, "Input",ExpressionUUID->"162edfc8-ca00-4efb-a5f5-bce3995b5d4f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[138233, 3784, 189, 3, 85, "Chapter",ExpressionUUID->"e4b8f2fe-6de7-45c8-9e83-b58f88919b5b"],
Cell[138425, 3789, 222, 3, 51, "Input",ExpressionUUID->"4b1510af-9090-47a7-b5f7-26d0a10d29f5"],
Cell[138650, 3794, 359, 8, 51, "Input",ExpressionUUID->"4b31225f-6dc1-4606-8fcc-c36d29c8255a"],
Cell[CellGroupData[{
Cell[139034, 3806, 178, 3, 71, "Section",ExpressionUUID->"bcb71153-2c63-4089-8499-c4827abe142c"],
Cell[139215, 3811, 247, 4, 51, "Input",ExpressionUUID->"9738daf6-3b94-4e21-86d0-92eed3ea6094"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139499, 3820, 183, 3, 71, "Section",ExpressionUUID->"db4f45c9-1608-40cf-86df-85abab2fc4b8"],
Cell[139685, 3825, 245, 4, 51, "Input",ExpressionUUID->"ee847e7e-1681-4ea1-8f76-2c3de9ad0e31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139967, 3834, 205, 3, 71, "Section",ExpressionUUID->"3cc1ecd3-2305-4125-8ee0-724f223f678e"],
Cell[140175, 3839, 247, 4, 51, "Input",ExpressionUUID->"cea40620-a9e1-4548-a348-7b93dfdc229a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[140471, 3849, 217, 5, 85, "Chapter",ExpressionUUID->"1140dd2a-61cc-4eee-bbee-e63217009202"],
Cell[140691, 3856, 220, 3, 51, "Input",ExpressionUUID->"9f2ae581-8b43-40fe-9e67-7096ae5c86c0"],
Cell[140914, 3861, 361, 8, 51, "Input",ExpressionUUID->"b2e71ed8-9ce3-4ad2-9ea3-e1d6559952e2"],
Cell[CellGroupData[{
Cell[141300, 3873, 206, 3, 71, "Section",ExpressionUUID->"c121b8b5-35ef-4307-b851-95d7cf214fd3"],
Cell[141509, 3878, 247, 4, 51, "Input",ExpressionUUID->"1efdebe3-a310-40d8-ae26-2fe95befdc8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141793, 3887, 200, 3, 71, "Section",ExpressionUUID->"1c9e54ca-125f-4944-9072-75aacdbeb28b"],
Cell[141996, 3892, 246, 4, 51, "Input",ExpressionUUID->"c4662ab6-14d1-4777-8f75-1e048251d2d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142279, 3901, 222, 5, 71, "Section",ExpressionUUID->"f9828265-4031-4e62-8a64-0b0795c63884"],
Cell[142504, 3908, 246, 4, 51, "Input",ExpressionUUID->"c438bd9c-d839-4b42-a6e9-62a2024e4009"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142787, 3917, 196, 3, 71, "Section",ExpressionUUID->"37a488f8-eaec-4717-b811-0a02df941e61"],
Cell[142986, 3922, 246, 4, 51, "Input",ExpressionUUID->"c8cb998c-c5f4-4f20-a85c-54001e931ec8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143269, 3931, 199, 3, 71, "Section",ExpressionUUID->"772f3c91-3e93-42c3-9529-213c5b2c984d"],
Cell[143471, 3936, 248, 4, 51, "Input",ExpressionUUID->"9415d524-24f3-46a0-a8db-179bd18e8dc3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143768, 3946, 205, 3, 85, "Chapter",ExpressionUUID->"474c4bb5-aa25-4b46-9912-f00da80eb448"],
Cell[143976, 3951, 222, 3, 51, "Input",ExpressionUUID->"a912a238-d747-4b23-a149-fe623f39b8f3"],
Cell[144201, 3956, 360, 8, 51, "Input",ExpressionUUID->"465ab176-0e96-4bdb-96d1-20b009d5b690"],
Cell[CellGroupData[{
Cell[144586, 3968, 198, 3, 71, "Section",ExpressionUUID->"70f94451-e713-4400-b8ee-843d8e38013b"],
Cell[144787, 3973, 246, 4, 51, "Input",ExpressionUUID->"5d179e0f-9c5a-48c1-b51b-2c3049e22360"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145070, 3982, 186, 3, 71, "Section",ExpressionUUID->"c3463a78-b41a-45c6-9d16-9dc05a9f104b"],
Cell[145259, 3987, 246, 4, 51, "Input",ExpressionUUID->"c75f161f-ef8d-42dc-b2cf-c17a9c1c3d4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145542, 3996, 186, 3, 71, "Section",ExpressionUUID->"77995bd0-f109-4166-8a09-2a6e8454ca77"],
Cell[145731, 4001, 246, 4, 51, "Input",ExpressionUUID->"c2c440b1-e54a-4650-8c2f-4882ddc60fe7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146014, 4010, 182, 3, 71, "Section",ExpressionUUID->"12de9700-67b8-4303-a2ff-2bcabe0efc83"],
Cell[146199, 4015, 248, 4, 51, "Input",ExpressionUUID->"86f90126-f761-4422-bef5-51fa8f8f18e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146484, 4024, 181, 3, 71, "Section",ExpressionUUID->"6adea063-3721-4d9e-9f4f-d009d98d9e5e"],
Cell[146668, 4029, 246, 4, 51, "Input",ExpressionUUID->"c3616f01-1fd9-48fe-b3b7-01cf17aa6e46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146951, 4038, 190, 3, 71, "Section",ExpressionUUID->"1e63e6cf-b417-44be-a63d-7132ac32b021"],
Cell[147144, 4043, 245, 4, 51, "Input",ExpressionUUID->"558c7b8d-2319-4b0f-a307-78cc1d6848b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147426, 4052, 195, 3, 71, "Section",ExpressionUUID->"e06c4749-e5ba-4184-b818-9c1815298897"],
Cell[147624, 4057, 248, 4, 51, "Input",ExpressionUUID->"02053837-8632-4519-a0d4-f5825f7bd116"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147909, 4066, 196, 3, 71, "Section",ExpressionUUID->"b6c5a170-1d05-4962-8669-92774039ea59"],
Cell[148108, 4071, 248, 4, 51, "Input",ExpressionUUID->"39867dbb-2884-4e55-a926-88bc100cc057"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148393, 4080, 226, 5, 71, "Section",ExpressionUUID->"717571db-adc4-4136-99eb-80797186fbb0"],
Cell[148622, 4087, 250, 4, 51, "Input",ExpressionUUID->"2fbf427a-bba2-4f26-9f4d-e93e01f3b7ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148909, 4096, 243, 7, 71, "Section",ExpressionUUID->"e496fb0b-29e0-4203-917d-ce6f8efa8483"],
Cell[149155, 4105, 249, 4, 51, "Input",ExpressionUUID->"eb85a150-d24e-4a54-b5b9-17c552196088"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149441, 4114, 203, 3, 71, "Section",ExpressionUUID->"5fe77e6d-9a75-4598-ab3b-487955154138"],
Cell[149647, 4119, 223, 4, 51, "Input",ExpressionUUID->"3d742cb8-6031-4af9-867a-b8a049e36bbe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[149919, 4129, 282, 4, 85, "Chapter",ExpressionUUID->"dbafd761-27d5-4a84-a376-525c10d88e91"],
Cell[150204, 4135, 199, 3, 51, "Input",ExpressionUUID->"6bfcd892-5521-4ac7-a4b2-11c1056921cb"],
Cell[150406, 4140, 361, 8, 51, "Input",ExpressionUUID->"c78c7023-6b25-4886-a653-7901af6e02fa"],
Cell[CellGroupData[{
Cell[150792, 4152, 183, 3, 71, "Section",ExpressionUUID->"02786bc1-2db6-40d2-a432-85756b6110a2"],
Cell[150978, 4157, 248, 4, 51, "Input",ExpressionUUID->"7f7cf66f-5c58-4e48-9823-b7e22273e824"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151263, 4166, 198, 3, 71, "Section",ExpressionUUID->"3c9ab061-6eb7-4e85-9af8-bd3e7793569c"],
Cell[151464, 4171, 247, 4, 51, "Input",ExpressionUUID->"a7733b0c-b626-4cc0-b607-3b56f022549a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151748, 4180, 182, 3, 71, "Section",ExpressionUUID->"24d52394-867e-4fe3-b0a9-5de4488ea7e8"],
Cell[151933, 4185, 248, 4, 51, "Input",ExpressionUUID->"3644aaff-3b32-430a-8e69-23fd66bb69bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152218, 4194, 188, 3, 71, "Section",ExpressionUUID->"c2aa1e48-c91b-47a9-b76a-e42a58c53acc"],
Cell[152409, 4199, 246, 4, 51, "Input",ExpressionUUID->"b01aa880-d5f7-432f-aed0-3ed63e9e6cb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152692, 4208, 192, 3, 71, "Section",ExpressionUUID->"ec4c52cf-06e8-43ba-8677-e83b3bf49bbc"],
Cell[152887, 4213, 246, 4, 51, "Input",ExpressionUUID->"6000d3e9-f4a6-43bd-8243-408f43407b40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153170, 4222, 181, 3, 71, "Section",ExpressionUUID->"d9d489b5-8f67-403e-805a-d03dbdb705db"],
Cell[153354, 4227, 248, 4, 51, "Input",ExpressionUUID->"9ac1b072-e042-4b67-b666-fcf0f7b3e09a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153639, 4236, 237, 4, 71, "Section",ExpressionUUID->"0cb29375-e55c-42cf-b7ba-40f28815496f"],
Cell[153879, 4242, 248, 4, 51, "Input",ExpressionUUID->"83a755ca-681c-465e-a010-6f18e91fb981"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[154176, 4252, 238, 4, 85, "Chapter",ExpressionUUID->"95964f80-690f-43f1-98a5-290325936c28"],
Cell[154417, 4258, 198, 3, 51, "Input",ExpressionUUID->"80dc3de7-8826-4496-a9a7-81af65183572"],
Cell[154618, 4263, 410, 9, 51, "Input",ExpressionUUID->"2f7113b6-9774-4a07-a5e5-b81d653fb7b9"],
Cell[CellGroupData[{
Cell[155053, 4276, 246, 4, 71, "Section",ExpressionUUID->"1a727e9f-0d26-4e8f-9a76-d36554102d64"],
Cell[155302, 4282, 247, 4, 51, "Input",ExpressionUUID->"8bda9ce7-5933-46bd-b5f6-56a77712e26a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155586, 4291, 185, 3, 71, "Section",ExpressionUUID->"600e9e39-9128-410b-ade0-deaccde6720f"],
Cell[155774, 4296, 245, 4, 51, "Input",ExpressionUUID->"d4258026-8943-46c2-98f7-ccd1664f018f"],
Cell[156022, 4302, 99, 1, 4, "PageBreak",ExpressionUUID->"c822c781-1b2e-4f43-9f4b-7ab7fde5a95f",
 PageBreakBelow->True]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156194, 4311, 188, 3, 110, "Title",ExpressionUUID->"52c07d4f-a2d5-4203-b7f6-64da1a73f88b"],
Cell[CellGroupData[{
Cell[156407, 4318, 229, 4, 77, "Subtitle",ExpressionUUID->"03701bf2-55ef-4e5c-9b2b-bc58acd1702c"],
Cell[CellGroupData[{
Cell[156661, 4326, 337, 5, 85, "Chapter",ExpressionUUID->"b03c1331-3d2f-4167-a6dc-02056903d335"],
Cell[CellGroupData[{
Cell[157023, 4335, 325, 5, 71, "Section",ExpressionUUID->"b6f4d222-ae83-4220-8297-7f9ee80c18d5"],
Cell[CellGroupData[{
Cell[157373, 4344, 221, 4, 77, "Subsection",ExpressionUUID->"31b647e8-41a0-4a67-98e3-d7f42bc3f79f"],
Cell[157597, 4350, 529, 15, 103, "Text",ExpressionUUID->"fe3f121f-c3cb-42d6-abce-31424bc9b1fb"],
Cell[158129, 4367, 600, 14, 90, "Input",ExpressionUUID->"68896a54-dfd9-42af-aadf-9eff89185f99"]
}, Closed]],
Cell[CellGroupData[{
Cell[158766, 4386, 277, 4, 74, "Subsection",ExpressionUUID->"f402865f-f2cc-4730-a020-c182bb5864e0"],
Cell[159046, 4392, 944, 33, 228, "Text",ExpressionUUID->"47c0a437-75d1-464d-ac4c-2e690fe5e168"],
Cell[159993, 4427, 297, 6, 51, "Input",ExpressionUUID->"739bd288-fa85-4d90-99e3-6f00fc430b4a"],
Cell[CellGroupData[{
Cell[160315, 4437, 393, 11, 57, "Subsubsection",ExpressionUUID->"457467e3-ebce-4ac7-b5c4-5423ffff3045"],
Cell[160711, 4450, 474, 12, 56, "Text",ExpressionUUID->"d6270bc3-d2cb-4f6c-a843-5a17ed09bbc0"],
Cell[161188, 4464, 212, 4, 51, "Input",ExpressionUUID->"28a4e8a3-0478-4f1f-a4ea-01abd29b2a9c"],
Cell[161403, 4470, 391, 12, 56, "Text",ExpressionUUID->"ea8f9f78-dd16-4726-8e40-7b2c6e828b6c"],
Cell[161797, 4484, 195, 3, 51, "Input",ExpressionUUID->"896f8967-4df9-49f1-a048-205f07bad65a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[162041, 4493, 176, 3, 74, "Subsection",ExpressionUUID->"cb94cd20-f44e-4be2-89b0-572cf92a2147"],
Cell[162220, 4498, 518, 16, 103, "Text",ExpressionUUID->"62202806-5058-4bfa-b985-71a23737f796"],
Cell[162741, 4516, 289, 6, 51, "Input",ExpressionUUID->"813dfc78-9beb-4604-8ad6-28d59796c601"],
Cell[163033, 4524, 314, 6, 90, "Input",ExpressionUUID->"eaf9e9b6-048f-4ddd-9749-163a58358058"],
Cell[163350, 4532, 244, 5, 51, "Input",ExpressionUUID->"7bcb5e72-5866-4fad-bf2e-8f1dfddb210d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[163643, 4543, 256, 4, 71, "Section",ExpressionUUID->"cc2cd4d9-ba57-4de5-995b-85074a4e0b96"],
Cell[CellGroupData[{
Cell[163924, 4551, 181, 3, 77, "Subsection",ExpressionUUID->"e9772995-8e9e-48b6-b8df-7866ff658331"],
Cell[164108, 4556, 362, 9, 99, "Text",ExpressionUUID->"26714ec5-267f-4aab-b9fd-d9966a4ead5f"],
Cell[164473, 4567, 201, 4, 51, "Input",ExpressionUUID->"c92646fe-df19-44fd-9380-f2668c12a3d0"],
Cell[164677, 4573, 222, 4, 51, "Input",ExpressionUUID->"e5175697-29e6-4d91-9fbd-d229583a3d64"],
Cell[164902, 4579, 224, 4, 51, "Input",ExpressionUUID->"43ed31e7-7bdc-4974-9fff-26370097d17c"],
Cell[165129, 4585, 204, 3, 56, "Text",ExpressionUUID->"7c7fc1a2-9796-4fa6-bf69-227f98cdd047"],
Cell[165336, 4590, 222, 4, 51, "Input",ExpressionUUID->"b044db79-613b-4328-99a0-670b6d76f333"],
Cell[165561, 4596, 222, 4, 51, "Input",ExpressionUUID->"7859096b-f63e-431a-be62-4822b4bf677e"],
Cell[165786, 4602, 222, 4, 51, "Input",ExpressionUUID->"b81aa631-5d96-4d55-a242-592863622532"]
}, Closed]],
Cell[CellGroupData[{
Cell[166045, 4611, 183, 3, 74, "Subsection",ExpressionUUID->"a3585d56-6eef-4ce4-b474-022a400b4896"],
Cell[166231, 4616, 855, 26, 146, "Text",ExpressionUUID->"73cb06d8-2833-4e77-b910-d2ee1c96d6fb"],
Cell[167089, 4644, 381, 8, 90, "Input",ExpressionUUID->"6f25625e-fbad-4879-bb69-185138bccee7"],
Cell[167473, 4654, 455, 9, 166, "Input",ExpressionUUID->"14ea1237-fba8-4d69-9bdb-2a1f274a8e09"],
Cell[167931, 4665, 361, 8, 90, "Input",ExpressionUUID->"e6771cbf-d08c-4ea0-a5c0-71fa145e2399"],
Cell[168295, 4675, 455, 9, 166, "Input",ExpressionUUID->"29bc32ce-7154-4a3b-8666-84aecce00e54"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[168799, 4690, 182, 3, 71, "Section",ExpressionUUID->"c10a36c6-9fd1-48e9-98e9-595ca832b963"],
Cell[CellGroupData[{
Cell[169006, 4697, 184, 3, 77, "Subsection",ExpressionUUID->"e227a058-23ca-476c-a03d-97df6d9686ef"],
Cell[CellGroupData[{
Cell[169215, 4704, 171, 3, 57, "Subsubsection",ExpressionUUID->"18cdf54e-2e7e-4ed9-bb82-3aa5cc064fae"],
Cell[169389, 4709, 640, 16, 166, "Input",ExpressionUUID->"539e05af-a58d-4943-bf62-7fbb106e2d04"],
Cell[170032, 4727, 252, 5, 51, "Input",ExpressionUUID->"1e28e40b-3748-4882-a8a8-c20356341c9e"]
}, Closed]],
Cell[CellGroupData[{
Cell[170321, 4737, 174, 3, 57, "Subsubsection",ExpressionUUID->"d4ba44fd-de48-4250-ad6e-78039b3ce46e"],
Cell[170498, 4742, 260, 5, 51, "Input",ExpressionUUID->"54f514f9-5693-4958-bb58-8bffeb803bc1"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[170819, 4754, 182, 3, 71, "Section",ExpressionUUID->"e2f0a5de-3a6c-4406-afa7-66e5c830626f"],
Cell[CellGroupData[{
Cell[171026, 4761, 167, 3, 77, "Subsection",ExpressionUUID->"37d50039-4a0f-4648-9111-8ad16845c4bf"],
Cell[171196, 4766, 811, 21, 166, "Input",ExpressionUUID->"3cf173f0-f7bf-4bf4-bafe-31e6fe121abf"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[172068, 4794, 185, 3, 85, "Chapter",ExpressionUUID->"1c01f06b-609e-49df-94ae-879532aec4dd"],
Cell[CellGroupData[{
Cell[172278, 4801, 223, 4, 71, "Section",ExpressionUUID->"8715e4a4-080e-4f96-ac2f-e389ec7063aa"],
Cell[172504, 4807, 398, 13, 56, "Text",ExpressionUUID->"978631d5-1cb0-4bdf-8704-f36569d54b05"],
Cell[172905, 4822, 162396, 2499, 56, "Graphics",ExpressionUUID->"8b524b1f-28db-4dec-b85d-efb1ade16009"],
Cell[335304, 7323, 1001, 38, 189, "Text",ExpressionUUID->"b30e53f5-44c8-47b1-911e-acbc172454fa"],
Cell[336308, 7363, 159, 3, 51, "Input",ExpressionUUID->"37bef480-21d3-45e0-9ae5-07e998596ddd"],
Cell[336470, 7368, 492, 17, 99, "Text",ExpressionUUID->"ecf33425-3509-4516-803c-be7265a936a1"],
Cell[336965, 7387, 261, 5, 51, "Input",ExpressionUUID->"3936b553-e83a-4221-8912-6e5395a8511b"],
Cell[337229, 7394, 765, 27, 106, "Text",ExpressionUUID->"84ab0b3e-098e-43d9-85d3-07d5baba8317"],
Cell[337997, 7423, 285, 5, 90, "Input",ExpressionUUID->"903905ed-b8d9-4a18-9afa-6ea2b80b35c1"],
Cell[338285, 7430, 217, 5, 56, "Text",ExpressionUUID->"308d3501-628c-41fc-9f69-6175408a2ea1"],
Cell[338505, 7437, 287, 5, 90, "Input",ExpressionUUID->"d304c2b6-e998-464c-9529-ea78d4cc8b87"]
}, Closed]],
Cell[CellGroupData[{
Cell[338829, 7447, 191, 3, 71, "Section",ExpressionUUID->"5112e3aa-77ec-4386-9c2c-c113046d937f"],
Cell[CellGroupData[{
Cell[339045, 7454, 180, 3, 77, "Subsection",ExpressionUUID->"d42791da-e078-49fc-8803-51f05b3877be"],
Cell[CellGroupData[{
Cell[339250, 7461, 163, 3, 57, "Subsubsection",ExpressionUUID->"d6300dba-0157-43b1-8b29-eb7d370ac154"],
Cell[339416, 7466, 290, 6, 90, "Input",ExpressionUUID->"ede12b35-e3f1-472a-a97c-e005082cae7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339743, 7477, 182, 3, 57, "Subsubsection",ExpressionUUID->"0d21b75a-9a4c-4808-90e1-ecc038fb10a0"],
Cell[339928, 7482, 689, 20, 128, "Input",ExpressionUUID->"1029640d-0909-421b-b28d-0894355f68b8"],
Cell[340620, 7504, 281, 6, 51, "Input",ExpressionUUID->"20c1329a-0069-49aa-a456-1028aaf3d0d4"],
Cell[340904, 7512, 352, 8, 90, "Input",ExpressionUUID->"8b15b464-9a83-4858-abf8-95de06410adc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[341305, 7526, 187, 3, 74, "Subsection",ExpressionUUID->"698608eb-d9ea-4bbc-923e-53c1eed3d800"],
Cell[341495, 7531, 531, 13, 128, "Input",ExpressionUUID->"8a2c65b8-a874-4b1c-96b3-caea382d88fe"],
Cell[342029, 7546, 581, 14, 128, "Input",ExpressionUUID->"b537a11b-317d-49e5-a27f-47378d23fb1e"],
Cell[342613, 7562, 182, 3, 56, "Text",ExpressionUUID->"f970b64b-fd9d-44a4-bb70-d6fde0e176fe"],
Cell[342798, 7567, 878, 23, 166, "Input",ExpressionUUID->"2b6f94a9-5fbc-463e-8fef-27a87eb21e29"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[343725, 7596, 202, 3, 71, "Section",ExpressionUUID->"a389f6b3-08ad-4af0-806a-598e0668469f"],
Cell[343930, 7601, 845, 26, 142, "Text",ExpressionUUID->"38c6cc82-d992-492f-846c-0e6a1202aee1"],
Cell[CellGroupData[{
Cell[344800, 7631, 232, 4, 57, "Subsubsection",ExpressionUUID->"715fc7fe-fcd5-4325-8b23-d0d25be194ce"],
Cell[345035, 7637, 237, 4, 51, "Input",ExpressionUUID->"e86a5c39-129b-4566-9a41-88e54aa6fba2"],
Cell[345275, 7643, 300, 5, 90, "Input",ExpressionUUID->"fecd2e57-3a3c-496b-98f8-d1e3013d8b37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345612, 7653, 198, 3, 57, "Subsubsection",ExpressionUUID->"cc027598-6f00-4465-8659-123618ba9eb1"],
Cell[345813, 7658, 481, 15, 99, "Text",ExpressionUUID->"de827fde-3d8c-4025-8311-872c1df845dc"],
Cell[346297, 7675, 482, 10, 90, "Input",ExpressionUUID->"946bc76d-486f-44fd-969c-18a0f4ca5d34"],
Cell[346782, 7687, 254, 7, 56, "Text",ExpressionUUID->"95006bd0-a680-4e23-a1db-d25a1339c5da"],
Cell[347039, 7696, 452, 9, 90, "Input",ExpressionUUID->"c11beea6-e3d7-4cc6-a7c6-a1b72c50af6e"],
Cell[347494, 7707, 316, 7, 99, "Text",ExpressionUUID->"037229ea-ff3e-467d-a67c-9b1513014c01"],
Cell[347813, 7716, 370, 5, 128, "Input",ExpressionUUID->"b37fb600-e6dc-4541-9705-1e2c1a174a66"],
Cell[348186, 7723, 605, 21, 56, "Text",ExpressionUUID->"bebd3720-31a6-42e2-b46d-6eebe793d084"],
Cell[348794, 7746, 273, 5, 51, "Input",ExpressionUUID->"b9024763-897c-4d7e-9779-84a93cbb4423"],
Cell[349070, 7753, 407, 9, 90, "Input",ExpressionUUID->"745f4cd9-21af-423d-859d-e80f7bc68cf1"],
Cell[349480, 7764, 822, 26, 142, "Text",ExpressionUUID->"d470097a-4667-47cf-8978-1b9176a3af77"],
Cell[350305, 7792, 391, 8, 90, "Input",ExpressionUUID->"b18344a4-da5b-4976-9f2c-80d56f5b7469"],
Cell[350699, 7802, 440, 13, 99, "Text",ExpressionUUID->"093265aa-c5d1-4f4c-9dfa-3c6edf4b855f"],
Cell[351142, 7817, 385, 9, 90, "Input",ExpressionUUID->"3a3c6f67-c7dd-4505-b45b-3d840e84101d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[351576, 7832, 227, 4, 71, "Section",ExpressionUUID->"40024677-4033-4301-ae1c-80c52dcac81a"],
Cell[CellGroupData[{
Cell[351828, 7840, 359, 11, 77, "Subsection",ExpressionUUID->"860f6fec-24b3-47a3-8d8b-72053d9acedc"],
Cell[352190, 7853, 1054, 33, 153, "Text",ExpressionUUID->"384fc9ef-57a1-4c5d-9cd0-b910162a975f"],
Cell[353247, 7888, 312, 7, 51, "Input",ExpressionUUID->"19ed02c4-3040-4f3d-8ed5-bc2484958f52"],
Cell[353562, 7897, 312, 7, 51, "Input",ExpressionUUID->"9398f082-1f90-4105-823c-e07422bab672"],
Cell[353877, 7906, 881, 23, 204, "Input",ExpressionUUID->"da2d9ef7-f38e-4d95-9e7d-70e063a45a84"],
Cell[354761, 7931, 377, 12, 56, "Text",ExpressionUUID->"3d7c4d85-cdc2-4dc0-a896-33d755f9ab66"],
Cell[355141, 7945, 327, 8, 51, "Input",ExpressionUUID->"73150cad-5235-434e-81e5-660d5b02a215"],
Cell[355471, 7955, 376, 11, 99, "Text",ExpressionUUID->"6d6ed9b5-ef7d-4ddd-b9b4-8c39c49738ac"],
Cell[355850, 7968, 285, 6, 51, "Input",ExpressionUUID->"a0e22439-ec48-4d17-b321-abadb6f4034a"],
Cell[356138, 7976, 327, 8, 51, "Input",ExpressionUUID->"515f0446-6a08-4f42-80c0-ae0e69c653c7"],
Cell[356468, 7986, 408, 11, 99, "Text",ExpressionUUID->"63f3b435-3be5-493c-b79c-1ea0cfba6772"],
Cell[356879, 7999, 171, 3, 51, "Input",ExpressionUUID->"ba791367-1192-4328-a8ac-e291e3b1acf2"],
Cell[357053, 8004, 445, 11, 51, "Input",ExpressionUUID->"8013c6c2-5094-4cc7-8dab-7041ed98ca48"],
Cell[357501, 8017, 241, 4, 56, "Text",ExpressionUUID->"37b16660-44eb-4599-ad30-8ab66e58716b"],
Cell[357745, 8023, 531, 14, 90, "Input",ExpressionUUID->"6e5ae84f-0637-4866-a53b-5f6206d2ef48"]
}, Closed]],
Cell[CellGroupData[{
Cell[358313, 8042, 299, 8, 74, "Subsection",ExpressionUUID->"ae7e77a6-6e93-4d7c-ba16-bb238d822f2d"],
Cell[358615, 8052, 307, 9, 56, "Text",ExpressionUUID->"3c3c4062-1424-4b37-9e4c-6f20f36e4705"],
Cell[358925, 8063, 283, 6, 51, "Input",ExpressionUUID->"c6303390-6f39-4403-9580-3ae0fd499b56"],
Cell[359211, 8071, 522, 14, 99, "Text",ExpressionUUID->"661dc1bc-a99f-4a5d-b31d-78e2e19d8584"],
Cell[359736, 8087, 297, 6, 51, "Input",ExpressionUUID->"4fafef24-f34c-46c0-80bb-f2a33cc17a4d"],
Cell[360036, 8095, 309, 7, 56, "Text",ExpressionUUID->"49218b24-69ca-432d-93e2-22fb43093068"],
Cell[360348, 8104, 289, 6, 51, "Input",ExpressionUUID->"69b57484-31e0-44a0-beb3-83583876916d"],
Cell[360640, 8112, 669, 18, 90, "Input",ExpressionUUID->"157c7381-6855-4608-932d-46bd9c0fc0e8"],
Cell[361312, 8132, 417, 11, 56, "Text",ExpressionUUID->"350f7910-8e53-4c3b-a269-9d22d7a20a96"],
Cell[361732, 8145, 408, 10, 90, "Input",ExpressionUUID->"d035ff1f-c00a-44d1-87ec-a258c653dfca"],
Cell[362143, 8157, 1170, 31, 204, "Input",ExpressionUUID->"0a80c53f-4292-4481-ab3d-90fc30de3c39"],
Cell[363316, 8190, 192, 3, 56, "Text",ExpressionUUID->"1158c1da-762a-444d-bb85-79c8dc7cbf4d"],
Cell[363511, 8195, 809, 22, 90, "Input",ExpressionUUID->"da70621f-76cd-441f-b72a-48b0f688d751"],
Cell[364323, 8219, 750, 24, 185, "Text",ExpressionUUID->"5bd8a20f-dbe7-40d6-9f26-403d7466c79f"],
Cell[365076, 8245, 325, 8, 51, "Input",ExpressionUUID->"a09a109d-2547-4629-b568-21db06a69feb"],
Cell[365404, 8255, 211, 5, 56, "Text",ExpressionUUID->"560d7bcc-f94f-4b27-a0fa-6672eb8bfaf9"],
Cell[365618, 8262, 448, 11, 90, "Input",ExpressionUUID->"a9b0e4f7-3efe-4a87-be54-15038e98096c"],
Cell[366069, 8275, 623, 21, 59, "Text",ExpressionUUID->"aed63dea-49e3-4741-b8fa-c473bd764da7"],
Cell[366695, 8298, 252, 5, 51, "Input",ExpressionUUID->"cf4af11d-d0bd-40bd-9a75-76bee2b25447"]
}, Closed]],
Cell[CellGroupData[{
Cell[366984, 8308, 350, 11, 74, "Subsection",ExpressionUUID->"1ac92aff-0a3f-45a7-86a8-7cd039bb9848"],
Cell[367337, 8321, 272, 6, 56, "Text",ExpressionUUID->"ec207bc0-2e04-4f46-b0f9-afa068c5da3f"],
Cell[367612, 8329, 217, 4, 51, "Input",ExpressionUUID->"a95425b2-8764-4c4e-af54-0f04d47c06f1"],
Cell[367832, 8335, 212, 4, 51, "Input",ExpressionUUID->"e0cd966f-eb3f-4f11-9ac8-39eb81f9babc"],
Cell[368047, 8341, 399, 11, 99, "Text",ExpressionUUID->"325f7ee1-31fe-4cf8-8da6-14eb923e51d2"],
Cell[368449, 8354, 242, 5, 51, "Input",ExpressionUUID->"c1bfd1d7-ecda-4dcf-a69a-14fa9873fb97"],
Cell[368694, 8361, 900, 29, 142, "Text",ExpressionUUID->"caf00c2a-b1aa-4114-a48c-8b7d646005cc"],
Cell[369597, 8392, 554, 12, 166, "Input",ExpressionUUID->"4ef145c3-5fb0-4b29-91db-d320c88eb7ce"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[370200, 8410, 246, 4, 71, "Section",ExpressionUUID->"c71603bd-839e-4236-bc94-3f9bebc7d08d"],
Cell[370449, 8416, 502, 14, 99, "Text",ExpressionUUID->"ae46c840-fbf3-4134-87d3-142ff1cb6a31"],
Cell[370954, 8432, 426, 10, 90, "Input",ExpressionUUID->"bc74c4b8-8438-4854-8022-e4a8b141b675"],
Cell[371383, 8444, 305, 8, 56, "Text",ExpressionUUID->"ee9c5577-0a68-47c1-ba44-e070b3e0ee3b"],
Cell[371691, 8454, 280, 6, 51, "Input",ExpressionUUID->"cf86e6e7-3d0a-4182-98bc-d985e5a47a88"],
Cell[371974, 8462, 1678, 56, 400, "Text",ExpressionUUID->"0ff46982-0385-4853-914e-2be60e8610ef"],
Cell[CellGroupData[{
Cell[373677, 8522, 421, 15, 57, "Subsubsection",ExpressionUUID->"f6e387c2-0b5b-4fcf-a0c5-7dad5519b347"],
Cell[374101, 8539, 320, 9, 56, "Text",ExpressionUUID->"4eb021b8-9b85-4e64-a5eb-3dab8b41d0ce"],
Cell[374424, 8550, 549, 14, 128, "Input",ExpressionUUID->"d4008cec-54d8-4ad6-b049-4b4534a59f05"],
Cell[374976, 8566, 259, 7, 56, "Text",ExpressionUUID->"4810c851-310e-43ca-a0e2-2c3fa3a03751"],
Cell[375238, 8575, 433, 12, 90, "Input",ExpressionUUID->"27db4470-0dbf-4e0f-aef7-62f6697e2bf6"],
Cell[375674, 8589, 673, 16, 128, "Input",ExpressionUUID->"975904cb-f322-482d-a86b-bcb987be260b"],
Cell[376350, 8607, 646, 21, 99, "Text",ExpressionUUID->"6f299382-8bbb-4cf7-b72c-fcab802b98b0"],
Cell[376999, 8630, 256, 5, 51, "Input",ExpressionUUID->"5cea3a95-b5e3-4ae8-a7b6-4fc21fdeee3a"],
Cell[377258, 8637, 602, 17, 142, "Text",ExpressionUUID->"82047667-aad0-4d22-ae0f-f562993fa3dd"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[377921, 8661, 192, 3, 85, "Chapter",ExpressionUUID->"a7d5efbe-7ebd-4f3d-8dce-c8cee1da88e6"],
Cell[CellGroupData[{
Cell[378138, 8668, 175, 3, 71, "Section",ExpressionUUID->"a59b1716-04d2-4de9-939d-be6941a83acc"],
Cell[378316, 8673, 855, 29, 271, "Text",ExpressionUUID->"1d93b5e4-1b97-45fe-a2c8-41747dddfc32"],
Cell[379174, 8704, 702, 15, 242, "Input",ExpressionUUID->"b734fc58-1005-44c3-943a-44426077069d"],
Cell[379879, 8721, 271, 7, 56, "Text",ExpressionUUID->"cd11f26a-1cb5-4d65-aea7-3ef5477feca4"],
Cell[380153, 8730, 359, 7, 128, "Input",ExpressionUUID->"22c29de1-8210-4790-a328-8c45fe085228"],
Cell[380515, 8739, 723, 22, 101, "Text",ExpressionUUID->"b5640d1b-3c53-4c2b-aef9-7ee927e5fca4"],
Cell[381241, 8763, 228, 4, 51, "Input",ExpressionUUID->"210e8336-8e0b-4252-b43f-98558dff5fb1"],
Cell[381472, 8769, 317, 8, 56, "Text",ExpressionUUID->"5a95d301-453d-4936-ac43-b9bb1aab60f3"],
Cell[381792, 8779, 565, 12, 204, "Input",ExpressionUUID->"29b0dcee-777b-4bf1-8e3a-1f54ec64c063"],
Cell[CellGroupData[{
Cell[382382, 8795, 195, 3, 77, "Subsection",ExpressionUUID->"5eec2859-119f-4164-bfcd-22815260d438"],
Cell[382580, 8800, 319, 7, 228, "Text",ExpressionUUID->"73cd9dc8-f8a1-4b99-9713-f446da5586eb"],
Cell[382902, 8809, 268, 5, 90, "Input",ExpressionUUID->"3b28a1ff-c91d-40a0-a632-e4d6d263bb5f"],
Cell[383173, 8816, 187, 3, 51, "Input",ExpressionUUID->"c4673555-7574-47c6-b6b2-4d3de434b657"],
Cell[383363, 8821, 186, 3, 51, "Input",ExpressionUUID->"2307a281-a2ac-4986-bce0-9878b11ab332"],
Cell[383552, 8826, 196, 3, 51, "Input",ExpressionUUID->"c38fa693-a2b5-40a5-bea5-78054740633e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[383797, 8835, 196, 3, 71, "Section",ExpressionUUID->"02f2c95f-6aaa-4c33-b94f-317524df4b3c"],
Cell[383996, 8840, 761, 22, 228, "Text",ExpressionUUID->"7562bc8e-9ce3-4be5-b109-2aa6a1177fdc"],
Cell[384760, 8864, 281, 5, 90, "Input",ExpressionUUID->"b8f16ba0-adc6-40da-b1a3-0a1da47625c0"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385102, 8876, 346, 5, 77, "Subtitle",ExpressionUUID->"ccacff34-fa90-464e-a92c-32f7770721ab"],
Cell[CellGroupData[{
Cell[385473, 8885, 182, 3, 71, "Section",ExpressionUUID->"15e83a40-d093-4572-b1c5-d138e827ea25"],
Cell[CellGroupData[{
Cell[385680, 8892, 230, 4, 77, "Subsection",ExpressionUUID->"1407315d-c4bb-4820-a7ad-87fc22ba5d24"],
Cell[385913, 8898, 863, 22, 242, "Input",ExpressionUUID->"75261b81-9503-4c37-b05f-df5910a225ec"]
}, Closed]],
Cell[CellGroupData[{
Cell[386813, 8925, 180, 3, 74, "Subsection",ExpressionUUID->"38aa0adf-8a30-4a0b-b7e5-dfab66a93a18"],
Cell[386996, 8930, 771, 21, 242, "Input",ExpressionUUID->"65c6c4fd-bf5d-4b47-8b14-0577521603cc"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[387816, 8957, 247, 4, 71, "Section",ExpressionUUID->"7737f643-c637-4609-90d2-f84fccfebdc7"],
Cell[CellGroupData[{
Cell[388088, 8965, 180, 3, 77, "Subsection",ExpressionUUID->"d345340a-0a00-45e7-b431-49c631647182"],
Cell[388271, 8970, 536, 15, 103, "Text",ExpressionUUID->"efac8119-a34f-45d9-9371-bfa13e92a3ae"],
Cell[388810, 8987, 711, 18, 128, "Input",ExpressionUUID->"bd963d5b-9090-49f7-a612-8a73e59356df"],
Cell[389524, 9007, 437, 11, 99, "Text",ExpressionUUID->"92f34563-f708-4205-84c6-35222f6ed9dd"],
Cell[389964, 9020, 657, 16, 90, "Input",ExpressionUUID->"6a79d16b-eab7-4863-a9a3-7c5f5ce78a25"],
Cell[390624, 9038, 264, 8, 56, "Text",ExpressionUUID->"0fa9bdb3-e84a-4be9-b0ff-e8737f399c5a"],
Cell[390891, 9048, 534, 14, 128, "Input",ExpressionUUID->"3e9ee104-a603-49f6-bf2d-3d364bec9872"],
Cell[391428, 9064, 328, 7, 99, "Text",ExpressionUUID->"6d32378f-0270-46b5-b2f8-1709f0f54493"],
Cell[391759, 9073, 973, 25, 242, "Input",ExpressionUUID->"f6451e3f-4ef9-4532-9259-2033439dbe22"]
}, Closed]],
Cell[CellGroupData[{
Cell[392769, 9103, 171, 3, 74, "Subsection",ExpressionUUID->"0b3ac088-9308-4d82-b76b-7d74069076f1"],
Cell[392943, 9108, 468, 12, 99, "Text",ExpressionUUID->"308248cf-9496-4eef-a5b5-dcfdf1038859"],
Cell[393414, 9122, 1122, 25, 280, "Input",ExpressionUUID->"cc8e5962-9120-4b5f-9182-351a09a50c79"]
}, Closed]],
Cell[CellGroupData[{
Cell[394573, 9152, 170, 3, 74, "Subsection",ExpressionUUID->"19156d68-e0a8-40b6-a275-f12cf2d69a9a"],
Cell[394746, 9157, 423, 11, 99, "Text",ExpressionUUID->"db2fcfa2-6f47-4d55-b53f-405c202e9d14"],
Cell[395172, 9170, 889, 21, 204, "Input",ExpressionUUID->"092336fb-5783-4daa-acf6-593b59a8e1cd"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[396110, 9197, 255, 4, 71, "Section",ExpressionUUID->"91600df7-a40a-4f42-9a8d-607644b12156"],
Cell[CellGroupData[{
Cell[396390, 9205, 302, 7, 57, "Subsubsection",ExpressionUUID->"e75a53ba-ab2f-4b23-b908-3a1b2ee59a9d"],
Cell[396695, 9214, 373, 8, 99, "Text",ExpressionUUID->"82825edb-c2df-41a4-836f-41fc0e0c9e0c"],
Cell[397071, 9224, 881, 21, 242, "Input",ExpressionUUID->"d2a6c75d-8e65-43f1-949d-04186f41e21d"],
Cell[397955, 9247, 523, 16, 99, "Text",ExpressionUUID->"42ef25ad-53af-49f2-84e2-140a27aa3c19"],
Cell[398481, 9265, 1050, 26, 242, "Input",ExpressionUUID->"7c773b55-3af1-4abf-beb6-d9286ce28149"]
}, Closed]],
Cell[CellGroupData[{
Cell[399568, 9296, 281, 6, 57, "Subsubsection",ExpressionUUID->"d92396dd-495f-4b85-9d46-b5e5c872c044"],
Cell[399852, 9304, 393, 13, 60, "Text",ExpressionUUID->"fba0e757-7f16-44d3-b5c5-1947d3e82c1b"],
Cell[400248, 9319, 522, 14, 90, "Input",ExpressionUUID->"323aa341-34f8-4e0b-8ac7-3ea022fd8818"],
Cell[400773, 9335, 167, 3, 56, "Text",ExpressionUUID->"f4d5d5d9-f8f4-42f6-adca-f0e29d0b2150"],
Cell[400943, 9340, 416, 10, 90, "Input",ExpressionUUID->"3f4ad370-0dbd-4649-ba75-c71f8e637215"],
Cell[401362, 9352, 182, 3, 56, "Text",ExpressionUUID->"bd1e0bd7-646d-4f18-bbe1-bdac636c4acd"],
Cell[401547, 9357, 927, 21, 204, "Input",ExpressionUUID->"b8aaf6de-38e2-48bf-a4f1-5a4332d4db56"],
Cell[402477, 9380, 337, 10, 56, "Text",ExpressionUUID->"69c7d7a4-25e6-47d6-9bd2-7c12f30f0661"],
Cell[402817, 9392, 355, 8, 90, "Input",ExpressionUUID->"f03c80f5-0638-463b-8f70-883247dc0827"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[403221, 9406, 193, 3, 71, "Section",ExpressionUUID->"7b137674-8fc5-4bdd-964b-f546a244f842"],
Cell[403417, 9411, 357, 10, 56, "Text",ExpressionUUID->"ab06d713-0300-4673-b17a-292c07025da9"],
Cell[403777, 9423, 437, 12, 90, "Input",ExpressionUUID->"bef9ef1b-c0e4-4bbf-9bc2-2023e1e8f58c"],
Cell[404217, 9437, 168, 3, 56, "Text",ExpressionUUID->"b263775f-948e-4bc8-a7f6-3242938f2726"],
Cell[404388, 9442, 457, 11, 90, "Input",ExpressionUUID->"db3b05f6-4207-45ba-a17a-c40755d52c51"],
Cell[404848, 9455, 197, 3, 56, "Text",ExpressionUUID->"64b0abbc-c787-4c23-b4b0-c3465ea2fa2f"],
Cell[405048, 9460, 367, 8, 90, "Input",ExpressionUUID->"b3bc6f4f-ec15-4fb9-b219-fa8623955420"],
Cell[405418, 9470, 538, 12, 166, "Input",ExpressionUUID->"11aa5380-8e4c-47f3-bf73-6f8bff3026a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[405993, 9487, 479, 14, 73, "Section",ExpressionUUID->"ea05a7da-8376-4c7b-8ff3-97b0e556eec6"],
Cell[CellGroupData[{
Cell[406497, 9505, 419, 12, 77, "Subsection",ExpressionUUID->"e335989f-d1cb-4163-82e6-8ba3dd305d86"],
Cell[406919, 9519, 2521, 71, 470, "Input",ExpressionUUID->"e13fc220-d7d4-46cf-96cc-93fe80de8396"]
}, Closed]],
Cell[CellGroupData[{
Cell[409477, 9595, 164, 3, 74, "Subsection",ExpressionUUID->"a4c74eaf-f0d1-4155-9c09-b615528eef0d"],
Cell[CellGroupData[{
Cell[409666, 9602, 182, 3, 57, "Subsubsection",ExpressionUUID->"34fef2c5-fb6c-473a-9fa3-8af2e587b3f2"],
Cell[409851, 9607, 3365, 101, 554, "Input",ExpressionUUID->"6109db6d-69d1-4e7a-ad47-3b4dcc58a93d"]
}, Closed]],
Cell[CellGroupData[{
Cell[413253, 9713, 190, 3, 57, "Subsubsection",ExpressionUUID->"28114f5c-efab-4cd1-ac64-777c156aa4e5"],
Cell[413446, 9718, 3924, 120, 592, "Input",ExpressionUUID->"14c8d343-5334-4660-b5f4-2e0a6e4141ed"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[417419, 9844, 177, 3, 74, "Subsection",ExpressionUUID->"fb0327a1-9095-423d-86df-58740324d63f"],
Cell[CellGroupData[{
Cell[417621, 9851, 183, 3, 57, "Subsubsection",ExpressionUUID->"07197aef-a052-4600-b8c0-ce16d78ece75"],
Cell[417807, 9856, 3499, 106, 549, "Input",ExpressionUUID->"fdffbfd1-f058-4f56-8c2e-62662ca917a7"]
}, Closed]],
Cell[CellGroupData[{
Cell[421343, 9967, 188, 3, 57, "Subsubsection",ExpressionUUID->"0a414d99-0363-434b-bb87-bd05edc1230d"],
Cell[421534, 9972, 3624, 111, 549, "Input",ExpressionUUID->"0f42dc2e-8ec3-475c-941a-05f7507269f5"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[425219, 10090, 272, 6, 71, "Section",ExpressionUUID->"32e39c6d-5451-4e4b-ad09-b02f168f4fb2"],
Cell[CellGroupData[{
Cell[425516, 10100, 219, 5, 77, "Subsection",ExpressionUUID->"ee5e1495-37ac-45c2-b1ba-cbe371b3d457"],
Cell[425738, 10107, 577, 14, 128, "Input",ExpressionUUID->"1ed0b9eb-568a-4f15-9345-9dabc2539e27"],
Cell[426318, 10123, 5737, 145, 888, "Input",ExpressionUUID->"d7d34368-1933-4afb-bb56-9794405de90c"]
}, Closed]],
Cell[CellGroupData[{
Cell[432092, 10273, 268, 6, 74, "Subsection",ExpressionUUID->"2b7c1f82-11ab-4bce-b574-3685f5c1cc13"],
Cell[432363, 10281, 532, 13, 128, "Input",ExpressionUUID->"6afa666d-cb9f-4f3b-9f52-a090e2d945db"],
Cell[432898, 10296, 3979, 101, 660, "Input",ExpressionUUID->"1b121759-2003-4ece-ac00-719a82002113"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[436938, 10404, 328, 5, 77, "Subtitle",ExpressionUUID->"14c24977-fd0e-4165-9131-05d68b9eda03"],
Cell[CellGroupData[{
Cell[437291, 10413, 234, 4, 85, "Chapter",ExpressionUUID->"dfc03f2f-7547-431d-ace7-86992c05e859"],
Cell[CellGroupData[{
Cell[437550, 10421, 201, 3, 71, "Section",ExpressionUUID->"a7370a97-665a-4963-9359-c0bf93a99f62"],
Cell[437754, 10426, 391, 10, 56, "Text",ExpressionUUID->"3f46f874-34ff-4be1-969f-03a9a85c41a5"],
Cell[438148, 10438, 402, 8, 90, "Input",ExpressionUUID->"7b443355-d130-4e9a-a7b0-856179934b42"],
Cell[438553, 10448, 295, 10, 56, "Text",ExpressionUUID->"e5b77125-1671-44e5-99b4-e9531969c7f2"],
Cell[438851, 10460, 285, 5, 90, "Input",ExpressionUUID->"231b01f0-f8a3-4ad0-b5b1-9a6c19801c7e"],
Cell[439139, 10467, 208, 4, 56, "Text",ExpressionUUID->"2182a362-41cc-4023-8b58-4de801f64f74"],
Cell[439350, 10473, 258, 5, 51, "Input",ExpressionUUID->"251e6a90-60f1-4cef-8120-20f3305e3fa7"],
Cell[439611, 10480, 987, 19, 318, "Text",ExpressionUUID->"ce89930c-12c0-415d-a675-a833684e310e"],
Cell[CellGroupData[{
Cell[440623, 10503, 320, 8, 51, "Input",ExpressionUUID->"c079ad16-a33f-4534-86e6-59ea333a4063"],
Cell[440946, 10513, 1317, 38, 24, "Print",ExpressionUUID->"2c44e7d0-fcdd-4d1e-b224-9f76076f573e"]
}, Open  ]],
Cell[442278, 10554, 298, 6, 56, "Text",ExpressionUUID->"81dfd32e-dffd-4287-b20e-0ca41be93733"],
Cell[442579, 10562, 375, 9, 51, "Input",ExpressionUUID->"c1188ded-5991-4c65-bca7-bb6b27b9e373"]
}, Closed]],
Cell[CellGroupData[{
Cell[442991, 10576, 205, 3, 71, "Section",ExpressionUUID->"09be9c7f-b9e4-4eb6-9d9e-0e22a01b07de"],
Cell[CellGroupData[{
Cell[443221, 10583, 286, 6, 77, "Subsection",ExpressionUUID->"56c298c3-8e66-4dd5-bfa7-97aa44273948"],
Cell[443510, 10591, 306, 6, 90, "Input",ExpressionUUID->"9aab24a4-825f-4732-86b9-b89165d75af2"]
}, Closed]],
Cell[CellGroupData[{
Cell[443853, 10602, 240, 4, 74, "Subsection",ExpressionUUID->"35729453-867d-4535-bcc0-b374ca813a68"],
Cell[444096, 10608, 241, 5, 51, "Input",ExpressionUUID->"b12b4983-63ea-4f22-9b78-091766b429c4"],
Cell[444340, 10615, 281, 5, 90, "Input",ExpressionUUID->"1f2acee5-ab21-4c1f-8972-f6cbcc63bd52"]
}, Closed]],
Cell[CellGroupData[{
Cell[444658, 10625, 304, 6, 74, "Subsection",ExpressionUUID->"5ebcffc0-3880-4efe-95e2-5251d1ef3665"],
Cell[444965, 10633, 523, 15, 56, "Text",ExpressionUUID->"8aa97d8e-fe61-4039-b1ef-677d1f521077"],
Cell[445491, 10650, 294, 6, 90, "Input",ExpressionUUID->"8f150204-50e8-488e-b76e-71c696866508"],
Cell[445788, 10658, 378, 11, 56, "Text",ExpressionUUID->"eb49befd-dbe6-47a1-a986-e7487187be25"],
Cell[446169, 10671, 322, 7, 90, "Input",ExpressionUUID->"5f27b900-bd69-41dc-b855-01b9b29c8e0b"],
Cell[446494, 10680, 259, 5, 56, "Text",ExpressionUUID->"9748fe9c-402e-4ce3-86ae-e0462a1e06ff"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[446802, 10691, 205, 3, 71, "Section",ExpressionUUID->"b3f74a98-41a7-4560-ba9f-f5f6139319f7"],
Cell[CellGroupData[{
Cell[447032, 10698, 378, 11, 77, "Subsection",ExpressionUUID->"14fa4d8d-ef68-4783-a679-e09ab5d459b8"],
Cell[447413, 10711, 355, 10, 59, "Text",ExpressionUUID->"f4d6c84b-7a8d-48e5-8028-a0cbe1ea7fd1"],
Cell[447771, 10723, 460, 10, 128, "Input",ExpressionUUID->"17f75ad1-f764-4a02-a0e0-a350d60e7ddc"],
Cell[448234, 10735, 232, 4, 51, "Input",ExpressionUUID->"a3f77ae8-b417-4a3f-b385-2d8dacc05658"],
Cell[448469, 10741, 277, 5, 90, "Input",ExpressionUUID->"d6279b53-d3e4-46fb-af42-beae3009ab3a"]
}, Closed]],
Cell[CellGroupData[{
Cell[448783, 10751, 185, 3, 74, "Subsection",ExpressionUUID->"407d6422-8db0-49d3-a7b8-616e35eb8cf1"],
Cell[448971, 10756, 226, 5, 56, "Text",ExpressionUUID->"61820300-4f75-4e9e-be79-e686abd2f99b"],
Cell[449200, 10763, 323, 8, 51, "Input",ExpressionUUID->"d5e299dd-a83b-4bf5-91e7-f971c02ed8ae"],
Cell[449526, 10773, 389, 7, 128, "Input",ExpressionUUID->"5e306d9a-cab4-4c56-8a01-7c2ac3a17d08"],
Cell[449918, 10782, 284, 5, 90, "Input",ExpressionUUID->"21348c7b-0952-4f56-81fc-80019e9f0ffa"]
}, Closed]],
Cell[CellGroupData[{
Cell[450239, 10792, 223, 4, 74, "Subsection",ExpressionUUID->"c1bf333d-34d1-45da-adc2-89f142fed12a"],
Cell[450465, 10798, 720, 23, 106, "Text",ExpressionUUID->"7d7d1388-c1cf-4648-95e6-d7cb2948b9e9"],
Cell[451188, 10823, 564, 15, 128, "Input",ExpressionUUID->"bd5f7f80-43c7-4fed-a87b-008028f7b95e"],
Cell[451755, 10840, 232, 4, 51, "Input",ExpressionUUID->"d00523ef-bd83-4a75-a856-51c495a817d1"],
Cell[451990, 10846, 277, 5, 90, "Input",ExpressionUUID->"f002622a-0faa-49b9-bb26-bf382bb01437"]
}, Closed]],
Cell[CellGroupData[{
Cell[452304, 10856, 177, 3, 74, "Subsection",ExpressionUUID->"1fbdb6f8-438d-47e1-8cb2-f6f7ef805e65"],
Cell[452484, 10861, 567, 18, 99, "Text",ExpressionUUID->"9402b892-705f-4aae-80c7-1f0405c4b156"],
Cell[453054, 10881, 592, 14, 128, "Input",ExpressionUUID->"9bcd68df-f03d-4242-8ed8-78c3859473a5"],
Cell[453649, 10897, 232, 4, 51, "Input",ExpressionUUID->"619903c6-9b6d-4138-8a49-446dc3b56250"],
Cell[453884, 10903, 287, 5, 90, "Input",ExpressionUUID->"f7203979-9c69-4f02-81f0-817ff4ce77fc"]
}, Closed]],
Cell[CellGroupData[{
Cell[454208, 10913, 182, 3, 74, "Subsection",ExpressionUUID->"cc7866a9-2a3a-44aa-b242-6ea542de0fad"],
Cell[454393, 10918, 697, 20, 98, "Text",ExpressionUUID->"e600aacd-b448-43a0-897c-6990af7c0737"],
Cell[455093, 10940, 452, 12, 90, "Input",ExpressionUUID->"4ee8fb3d-d1d4-49ab-a8a1-8395b1213266"],
Cell[455548, 10954, 218, 4, 56, "Text",ExpressionUUID->"3afd61bb-f9a9-4eea-8a87-94022788167b"],
Cell[455769, 10960, 257, 5, 51, "Input",ExpressionUUID->"7d35709f-7ca6-4849-9ff0-47f62974c333"],
Cell[456029, 10967, 364, 8, 90, "Input",ExpressionUUID->"82338016-12d0-4c4d-9670-71040d908a1d"],
Cell[456396, 10977, 222, 4, 51, "Input",ExpressionUUID->"6fb5e3f8-55fb-43b8-a442-1039290a7dd3"],
Cell[CellGroupData[{
Cell[456643, 10985, 775, 27, 102, "Subsubsection",ExpressionUUID->"84e7e0b3-cb9b-4c42-9188-2e68c4026165"],
Cell[457421, 11014, 500, 13, 90, "Input",ExpressionUUID->"5b68246f-cdc3-4318-8cd1-392013928e15"],
Cell[457924, 11029, 494, 13, 128, "Input",ExpressionUUID->"db58de12-6c84-4b31-b061-b26e5a291dd8"],
Cell[458421, 11044, 220, 4, 51, "Input",ExpressionUUID->"79075c80-62ef-4ef3-9344-fa8d158cc5d4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[458690, 11054, 177, 3, 74, "Subsection",ExpressionUUID->"cfeee6c2-65dc-402f-91c3-3c5948aae161"],
Cell[458870, 11059, 868, 27, 106, "Text",ExpressionUUID->"5faab993-e0e7-4eb5-ac86-29867a602acf"],
Cell[459741, 11088, 541, 15, 90, "Input",ExpressionUUID->"4297f0ed-16e6-4479-b36f-551a9df729e0"],
Cell[460285, 11105, 319, 7, 51, "Input",ExpressionUUID->"949297b9-c52f-4639-b8ce-fcda890db6d1"],
Cell[460607, 11114, 329, 7, 51, "Input",ExpressionUUID->"2f7214cc-31ff-4232-98fb-c6b151862896"],
Cell[CellGroupData[{
Cell[460961, 11125, 905, 31, 102, "Subsubsection",ExpressionUUID->"2e822e18-ef27-4076-a67a-1450054f9561"],
Cell[461869, 11158, 390, 11, 51, "Input",ExpressionUUID->"513297cd-f240-4900-9b75-e8a92e49973c"],
Cell[462262, 11171, 515, 14, 128, "Input",ExpressionUUID->"ddef18ba-91b8-4e0f-aa78-bb917e2298f1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[462826, 11191, 176, 3, 74, "Subsection",ExpressionUUID->"28af6f1f-3e56-478e-9c82-29c65a50de0a"],
Cell[463005, 11196, 544, 17, 106, "Text",ExpressionUUID->"fc39502d-38bf-4ed3-8053-698f1735212f"],
Cell[463552, 11215, 399, 10, 90, "Input",ExpressionUUID->"7e876eb7-dda4-4d7c-8b59-6546cbe8834f"],
Cell[463954, 11227, 319, 7, 51, "Input",ExpressionUUID->"a4410d65-fcec-4e10-a4ce-9e5c4f05dbda"],
Cell[464276, 11236, 377, 10, 51, "Input",ExpressionUUID->"914662af-3250-437a-8045-86da48d0d86d"],
Cell[CellGroupData[{
Cell[464678, 11250, 750, 27, 102, "Subsubsection",ExpressionUUID->"919161ec-d9fd-437c-bbad-996a480ccdb1"],
Cell[465431, 11279, 527, 14, 90, "Input",ExpressionUUID->"3c5bba54-1019-4140-8ebf-210c60b2f24d"],
Cell[465961, 11295, 494, 13, 128, "Input",ExpressionUUID->"72132602-f683-4fc8-964f-86c2f8813a35"],
Cell[466458, 11310, 218, 4, 51, "Input",ExpressionUUID->"21295cd5-f1eb-438f-8e44-475ab6fbd3b8"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[466737, 11321, 468, 15, 74, "Section",ExpressionUUID->"dddf644e-c2e2-4d7c-960d-8816630692b0"],
Cell[467208, 11338, 1045, 37, 102, "Text",ExpressionUUID->"7a32725d-0560-4adb-8e2a-8fcadcb278eb"],
Cell[CellGroupData[{
Cell[468278, 11379, 197, 3, 77, "Subsection",ExpressionUUID->"95e9f75d-23f8-4df5-9787-6589377bc7f9"],
Cell[468478, 11384, 206, 4, 51, "Input",ExpressionUUID->"dbc41b81-cdc0-43ed-a52b-51ac3af7f813"],
Cell[468687, 11390, 199, 3, 56, "Text",ExpressionUUID->"b45613d9-be85-4324-b26f-e6b517cea664"],
Cell[468889, 11395, 438, 12, 51, "Input",ExpressionUUID->"9c8351d8-a217-40df-99a3-1895d527f776"],
Cell[469330, 11409, 320, 9, 56, "Text",ExpressionUUID->"1b6f91d4-df66-4dfb-aad6-28be331401d5"],
Cell[469653, 11420, 382, 8, 90, "Input",ExpressionUUID->"ec7a9fd6-17f3-4528-ae16-e601b4809438"],
Cell[470038, 11430, 257, 5, 51, "Input",ExpressionUUID->"c0ea0008-dac2-4667-a154-11ac100f8565"],
Cell[470298, 11437, 177, 3, 56, "Text",ExpressionUUID->"da1c801d-c680-431e-9600-b238bf9d8eef"],
Cell[470478, 11442, 453, 11, 128, "Input",ExpressionUUID->"20938a99-a517-42bd-befd-98fa1bf15b56"],
Cell[470934, 11455, 482, 14, 56, "Text",ExpressionUUID->"a7272ac9-7a18-448f-8fed-e53ab16bb82b"],
Cell[471419, 11471, 564, 15, 90, "Input",ExpressionUUID->"d7c995ad-56db-4d37-9850-6d74aebe286d"]
}, Closed]],
Cell[CellGroupData[{
Cell[472020, 11491, 212, 4, 74, "Subsection",ExpressionUUID->"40c256b3-30ab-4beb-bce7-9fbdade758f3"],
Cell[472235, 11497, 324, 9, 56, "Text",ExpressionUUID->"37367675-ca63-4a12-a3de-645120a5adf4"],
Cell[472562, 11508, 464, 12, 51, "Input",ExpressionUUID->"a8426b8f-c5b3-4b96-8f13-91d3cd21218c"],
Cell[473029, 11522, 767, 23, 142, "Text",ExpressionUUID->"6b614f8e-b449-4aa7-affb-c5d544644a25"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[473857, 11552, 221, 5, 85, "Chapter",ExpressionUUID->"5af5f7e8-cd92-43af-a90a-594a91316194"],
Cell[CellGroupData[{
Cell[474103, 11561, 184, 3, 71, "Section",ExpressionUUID->"4d86577e-9e76-4059-9850-3ed4e841d27a"],
Cell[474290, 11566, 632, 16, 103, "Text",ExpressionUUID->"c9ede253-69cd-49ae-977f-79a75a367b81"],
Cell[474925, 11584, 565, 14, 166, "Input",ExpressionUUID->"c4e33e6e-f9cf-4c12-a732-09314bc59342"],
Cell[475493, 11600, 363, 10, 99, "Text",ExpressionUUID->"6d63110b-108d-4f5c-a5bd-0ac25d6f15bb"],
Cell[475859, 11612, 299, 6, 90, "Input",ExpressionUUID->"ad67b1be-1626-4c4b-90b9-2466d89ac06a"],
Cell[476161, 11620, 1035, 33, 105, "Text",ExpressionUUID->"a35b092e-2192-4100-a58d-8dbabee7f219"],
Cell[477199, 11655, 401, 9, 51, "Input",ExpressionUUID->"243fb0ac-ad42-4a26-8968-440697041c76"],
Cell[477603, 11666, 320, 9, 51, "Input",ExpressionUUID->"252ff7ce-67c4-463b-85a5-3eed05218eb3"],
Cell[477926, 11677, 279, 5, 51, "Input",ExpressionUUID->"3e5ac53f-c8cf-4a4d-a804-9cf359663139"],
Cell[478208, 11684, 329, 9, 56, "Text",ExpressionUUID->"faf39d97-53d8-4a68-8625-f0fb6513e31a"],
Cell[478540, 11695, 618, 19, 90, "Input",ExpressionUUID->"80806a0c-5882-4bfc-ad20-3051c01ab2e0"],
Cell[479161, 11716, 249, 6, 56, "Text",ExpressionUUID->"6d5da6b8-c8d3-4544-968f-854c91bdeaa0"],
Cell[479413, 11724, 792, 21, 204, "Input",ExpressionUUID->"b5efdf7f-faa5-4f68-a970-c0a7260f771d"]
}, Closed]],
Cell[CellGroupData[{
Cell[480242, 11750, 209, 3, 71, "Section",ExpressionUUID->"312961bb-8499-4d03-b357-dd4e5f96b9d1"],
Cell[480454, 11755, 512, 15, 103, "Text",ExpressionUUID->"25cbddce-58a0-4fa9-a661-0537c303a97a"],
Cell[CellGroupData[{
Cell[480991, 11774, 307, 5, 77, "Subsection",ExpressionUUID->"087fd536-5c29-4097-9425-cb0b89acaa0d"],
Cell[481301, 11781, 464, 15, 56, "Text",ExpressionUUID->"c7382aca-5476-4d97-ad7b-e554c0e32eb7"],
Cell[481768, 11798, 473, 10, 90, "Input",ExpressionUUID->"7b233db5-ec27-4f36-a293-1bdad8423848"],
Cell[482244, 11810, 377, 11, 56, "Text",ExpressionUUID->"7ca60b3f-7b48-4aec-855a-d27edfd0bf0a"],
Cell[482624, 11823, 492, 14, 128, "Input",ExpressionUUID->"f0abdd52-eeab-4f19-acf6-236cebe4700d"],
Cell[483119, 11839, 379, 8, 99, "Text",ExpressionUUID->"aeda11c8-9422-412b-8662-a6dc12dac1f9"],
Cell[483501, 11849, 459, 9, 99, "Text",ExpressionUUID->"81974e7d-7c1d-4457-b12a-05521acde070"],
Cell[483963, 11860, 247, 4, 56, "Text",ExpressionUUID->"e2e920fa-ddf9-449f-a99c-a757b0716b4b"],
Cell[484213, 11866, 1375, 34, 242, "Input",ExpressionUUID->"844ee3ed-8a6a-4a2a-b4ed-9ee64983f535"],
Cell[485591, 11902, 398, 14, 56, "Text",ExpressionUUID->"277e3c3b-0003-4786-b72d-6329d6c21390"],
Cell[485992, 11918, 568, 15, 128, "Input",ExpressionUUID->"ed838a72-e799-4714-9d2e-fc305e5f758c"],
Cell[486563, 11935, 290, 6, 99, "Text",ExpressionUUID->"f09e4846-22bd-4274-80e7-c37bd35a5487"],
Cell[486856, 11943, 475, 13, 90, "Input",ExpressionUUID->"1183819f-ede6-40f8-bf9b-41080952d2e5"],
Cell[487334, 11958, 749, 22, 51, "Input",ExpressionUUID->"1c91e7b0-8eef-4b73-bcae-625c02597e99"],
Cell[488086, 11982, 1414, 40, 90, "Input",ExpressionUUID->"c322a20d-796c-44c8-abd2-c47dfe6784ab"]
}, Closed]],
Cell[CellGroupData[{
Cell[489537, 12027, 218, 5, 74, "Subsection",ExpressionUUID->"f7f37cde-4524-49cc-bc03-d1ec05fc48a6"],
Cell[489758, 12034, 528, 14, 103, "Text",ExpressionUUID->"a5564af2-354e-4c30-8fd0-c3ff901e1778"],
Cell[490289, 12050, 256, 5, 51, "Input",ExpressionUUID->"fdb60e0c-6543-488a-96e2-614944eef160"],
Cell[490548, 12057, 249, 6, 56, "Text",ExpressionUUID->"96d18721-2d38-42a7-a1ca-a2d487450867"],
Cell[490800, 12065, 372, 7, 90, "Input",ExpressionUUID->"937a9592-6d9b-42e9-bcb0-caf47628531f"],
Cell[491175, 12074, 328, 8, 56, "Text",ExpressionUUID->"674fb7aa-1bde-45f7-a0f8-ecf228df31d8"],
Cell[491506, 12084, 769, 20, 105, "Text",ExpressionUUID->"c1b37f8d-dd2e-499a-a22d-766a7d425f10"],
Cell[492278, 12106, 403, 10, 51, "Input",ExpressionUUID->"a0f9a4cb-a56e-4f5d-9294-7c8ae806db2f"],
Cell[492684, 12118, 675, 18, 128, "Input",ExpressionUUID->"e3bfad6f-5c52-4ce1-a382-14d08b837875"],
Cell[493362, 12138, 1073, 29, 166, "Input",ExpressionUUID->"007fc3ab-5b99-42f8-a6dc-4197a96cc9c4"],
Cell[CellGroupData[{
Cell[494460, 12171, 242, 6, 57, "Subsubsection",ExpressionUUID->"b558700d-5cdd-47b2-92d8-ddb6049e6d6d"],
Cell[494705, 12179, 299, 4, 56, "Text",ExpressionUUID->"d42c725b-0d73-4107-a3d8-ab48f7eb3672"],
Cell[495007, 12185, 267, 5, 51, "Input",ExpressionUUID->"1a66e3c4-d3b4-48b2-b1c4-4a2b6dd46008"],
Cell[495277, 12192, 377, 10, 99, "Text",ExpressionUUID->"23185319-6444-4e3f-b6d1-af2929cd85ae"],
Cell[495657, 12204, 212, 4, 51, "Input",ExpressionUUID->"5297817b-67cc-47e3-b809-5718653dd44b"],
Cell[495872, 12210, 422, 10, 51, "Input",ExpressionUUID->"1d53da2a-8ada-4d14-919b-7a42d32dc19e"],
Cell[496297, 12222, 498, 14, 51, "Input",ExpressionUUID->"757e52e0-58cf-4a13-b38c-f37983f69f30"],
Cell[496798, 12238, 874, 22, 90, "Input",ExpressionUUID->"0dd81ab8-bc72-49a3-a72c-a8ffc011e824"],
Cell[497675, 12262, 1113, 32, 90, "Input",ExpressionUUID->"41bd0f17-6146-4a1a-912c-6ce09c14e35d"],
Cell[498791, 12296, 1051, 28, 166, "Input",ExpressionUUID->"741dd0c6-38c5-4f33-9d4c-b2d2bfc44136"],
Cell[499845, 12326, 383, 10, 99, "Text",ExpressionUUID->"1458273e-cdd9-48c2-b508-028fb1d5e6d9"],
Cell[500231, 12338, 676, 16, 90, "Input",ExpressionUUID->"226e4f73-72c1-40a5-bede-276d5874b531"],
Cell[500910, 12356, 253, 6, 56, "Text",ExpressionUUID->"e7ac3d72-33f1-4856-801e-ee427d4520df"],
Cell[501166, 12364, 538, 14, 90, "Input",ExpressionUUID->"d1866334-41f3-45fa-829a-c16e40f04ef0"],
Cell[501707, 12380, 1086, 30, 128, "Input",ExpressionUUID->"c206cc8a-fbef-4cb5-8467-96210f938922"],
Cell[502796, 12412, 611, 15, 90, "Input",ExpressionUUID->"e4c8a9fc-1319-4fca-bd2b-1ae85a6e8559"]
}, Open  ]],
Cell[CellGroupData[{
Cell[503444, 12432, 307, 11, 57, "Subsubsection",ExpressionUUID->"81bc3c20-6e06-4c14-bd21-24dddb2bea77"],
Cell[503754, 12445, 1162, 33, 128, "Input",ExpressionUUID->"abdd5502-f2df-4d7f-99db-a9a9eca1e1bf"],
Cell[504919, 12480, 672, 18, 51, "Input",ExpressionUUID->"0ec0ff37-e38f-4489-a2ae-0720dd264b1f"],
Cell[505594, 12500, 604, 17, 51, "Input",ExpressionUUID->"ab8d9ba3-1ae0-41ba-9305-beb2c0dca4ac"],
Cell[506201, 12519, 1001, 25, 204, "Input",ExpressionUUID->"aad18fc2-dc70-4e87-8ff8-4deeb89c9ef6"],
Cell[507205, 12546, 472, 13, 90, "Input",ExpressionUUID->"ac00adb6-9a19-4ef7-97a0-dbb5b5004388"],
Cell[507680, 12561, 1057, 30, 128, "Input",ExpressionUUID->"3b820b3e-9d85-4a16-8918-0b49a4bdc0c2"],
Cell[508740, 12593, 602, 16, 90, "Input",ExpressionUUID->"2b2acc25-7722-45b8-bc60-3aa7401a7f51"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[509403, 12616, 237, 6, 71, "Section",ExpressionUUID->"f762fb7c-a8e8-46d0-9372-a1be604d467c"],
Cell[CellGroupData[{
Cell[509665, 12626, 222, 5, 77, "Subsection",ExpressionUUID->"8d9ef5f2-8d8f-4029-a329-2a0b18b73a8f"],
Cell[509890, 12633, 927, 23, 204, "Input",ExpressionUUID->"bff0b79f-94bc-46dc-9bef-30673d878f38"],
Cell[510820, 12658, 850, 23, 166, "Input",ExpressionUUID->"28d62564-a00c-43f9-9668-01ed9eb5bbfb"]
}, Closed]],
Cell[CellGroupData[{
Cell[511707, 12686, 184, 3, 74, "Subsection",ExpressionUUID->"92831f0f-34ce-4cae-bc12-ffdb270bb906"],
Cell[511894, 12691, 990, 29, 90, "Input",ExpressionUUID->"e129d648-5e5b-47bd-9f01-9e35892391ab"],
Cell[512887, 12722, 407, 9, 51, "Input",ExpressionUUID->"4d237e84-ac20-4bb7-af48-66e58a15e8f5"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[513367, 12739, 253, 4, 77, "Subtitle",ExpressionUUID->"734d1e51-308a-4569-b546-167d075b9771"],
Cell[CellGroupData[{
Cell[513645, 12747, 239, 4, 85, "Chapter",ExpressionUUID->"3b3d7972-8a32-45c2-beb6-9b991557a359"],
Cell[CellGroupData[{
Cell[513909, 12755, 265, 6, 71, "Section",ExpressionUUID->"7bb358e1-ebef-4d03-a998-d42f032e9367"],
Cell[CellGroupData[{
Cell[514199, 12765, 205, 3, 77, "Subsection",ExpressionUUID->"ae947f7f-b4c7-4560-a389-852abaaa3475"],
Cell[514407, 12770, 431, 13, 56, "Text",ExpressionUUID->"e95e8897-5b43-487e-9b90-f7881d0a783e"],
Cell[514841, 12785, 457, 10, 90, "Input",ExpressionUUID->"812792f5-5662-4d18-adf6-e844532914b0"]
}, Closed]],
Cell[CellGroupData[{
Cell[515335, 12800, 253, 4, 74, "Subsection",ExpressionUUID->"adf0b6ea-ce86-43c4-96f9-a5cbfdd648ec"],
Cell[515591, 12806, 866, 29, 142, "Text",ExpressionUUID->"f1ba772f-d268-47b4-b623-5b44b51c65eb"],
Cell[CellGroupData[{
Cell[516482, 12839, 293, 6, 51, "Input",ExpressionUUID->"dd63724d-c916-4f18-b10a-d7f649867b0c"],
Cell[516778, 12847, 22002, 589, 866, "Output",ExpressionUUID->"c1813b85-ee65-4cd1-b1e9-ede5cf3e24c1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[538829, 13442, 184, 3, 74, "Subsection",ExpressionUUID->"20df7799-8426-48c0-b196-4ae2fcdf255e"],
Cell[539016, 13447, 233, 4, 51, "Input",ExpressionUUID->"4cef465e-6ecc-4779-ae3d-e07c43b9f68f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[539298, 13457, 297, 4, 71, "Section",ExpressionUUID->"97979668-9c57-4c3b-a80d-78a735e5a833"],
Cell[CellGroupData[{
Cell[539620, 13465, 376, 12, 77, "Subsection",ExpressionUUID->"0dfe8e6d-6d73-4bc5-8c06-e259ce6993d5"],
Cell[539999, 13479, 274, 6, 51, "Input",ExpressionUUID->"1fe6bdc4-0d3b-4907-8cde-4e7ee410850a"],
Cell[540276, 13487, 278, 6, 51, "Input",ExpressionUUID->"79419981-eca1-4510-8cc5-24850e83a579"],
Cell[540557, 13495, 472, 13, 59, "Text",ExpressionUUID->"cc591f39-597a-4527-8c9c-49459a617662"],
Cell[541032, 13510, 517, 13, 90, "Input",ExpressionUUID->"24740638-e24a-4866-969f-d6a8f23c9a12"],
Cell[541552, 13525, 298, 10, 56, "Text",ExpressionUUID->"fc013d41-4a2a-4b04-8958-c6d1a2aa95eb"],
Cell[541853, 13537, 377, 8, 90, "Input",ExpressionUUID->"76a06453-0e2f-4c34-9526-ab0f88b7a5d8"],
Cell[542233, 13547, 180, 3, 56, "Text",ExpressionUUID->"69d653f6-40aa-44eb-8edb-030717f59890"],
Cell[542416, 13552, 278, 6, 51, "Input",ExpressionUUID->"a0dad60c-1497-4b5e-80c8-c99620e468cb"],
Cell[542697, 13560, 197, 3, 56, "Text",ExpressionUUID->"362f4859-953a-4c52-bd20-d0f25275f7ec"],
Cell[542897, 13565, 316, 8, 51, "Input",ExpressionUUID->"1704d431-c5ff-4634-a1a5-14b5f278f501"],
Cell[543216, 13575, 210, 4, 56, "Text",ExpressionUUID->"d68377bf-1704-4d79-b6c2-dc6aa87fd45c"],
Cell[543429, 13581, 785, 17, 128, "Input",ExpressionUUID->"7a8dc7d3-2f75-4523-ba21-94819c1ad6d5"],
Cell[544217, 13600, 405, 11, 99, "Text",ExpressionUUID->"7c8b3819-eaf0-425f-b072-6d8758d9e42f"],
Cell[544625, 13613, 212, 4, 56, "Text",ExpressionUUID->"a243c3b1-aecf-4820-b92c-cb2f3bb3e9bd"],
Cell[544840, 13619, 461, 11, 90, "Input",ExpressionUUID->"9db45955-2080-448a-86e5-f4ec75bb8ab3"],
Cell[545304, 13632, 353, 8, 51, "Input",ExpressionUUID->"10164fcd-87b0-41b3-9243-b3c365d2afe5"],
Cell[545660, 13642, 782, 23, 145, "Text",ExpressionUUID->"481d5cf1-bb16-4728-b2bf-25c9c3363c22"],
Cell[546445, 13667, 451, 10, 90, "Input",ExpressionUUID->"a9871acd-aeca-4fcb-92ff-6556e1cc4d5e"],
Cell[546899, 13679, 480, 12, 51, "Input",ExpressionUUID->"48806cd4-f611-4820-9082-d339222e7ecc"],
Cell[CellGroupData[{
Cell[547404, 13695, 257, 7, 57, "Subsubsection",ExpressionUUID->"2daeffda-d204-4034-9867-c708d66ca66d"],
Cell[547664, 13704, 513, 13, 185, "Text",ExpressionUUID->"f43ec8bd-263d-4264-bbca-12e35096edb4"],
Cell[548180, 13719, 497, 12, 102, "Text",ExpressionUUID->"57a34de0-0ef2-40d5-bb16-ba5bba140743"],
Cell[548680, 13733, 5392, 156, 451, "Input",ExpressionUUID->"4edecf73-6a9b-46ef-a685-0e3fa939ff10"],
Cell[554075, 13891, 199, 3, 56, "Text",ExpressionUUID->"0e0556c4-e4bb-4597-88fc-b0d09191be99"],
Cell[554277, 13896, 535, 14, 51, "Input",ExpressionUUID->"c60a3b1c-b751-4f14-9cbe-f2b3464e0f5b"],
Cell[554815, 13912, 301, 7, 56, "Text",ExpressionUUID->"6815ec29-7617-446e-87f7-5bf46a00abd8"],
Cell[555119, 13921, 1587, 42, 204, "Input",ExpressionUUID->"14280007-6d06-4e16-b650-bbffba5c3b9f"],
Cell[556709, 13965, 242, 4, 56, "Text",ExpressionUUID->"de9cc444-d7ab-4655-8d71-f647c79afeb4"],
Cell[556954, 13971, 280, 5, 90, "Input",ExpressionUUID->"4bebf04f-0c11-47d8-8f5d-dfbce0fb5b58"],
Cell[557237, 13978, 304, 7, 51, "Input",ExpressionUUID->"24eb3e85-1d00-42e3-91ca-679a5f889448"],
Cell[557544, 13987, 202, 3, 56, "Text",ExpressionUUID->"832165ac-84cf-4ed3-8ba9-104776c47845"],
Cell[557749, 13992, 421, 10, 51, "Input",ExpressionUUID->"03fc2918-8533-4e5f-84fd-5136c3f27074"]
}, Closed]],
Cell[CellGroupData[{
Cell[558207, 14007, 366, 12, 57, "Subsubsection",ExpressionUUID->"a966001e-84b0-4ed4-a9f9-d2be5aa0a47c"],
Cell[558576, 14021, 367, 8, 90, "Input",ExpressionUUID->"379c73af-3909-4724-9d87-8286f0bec0f4"],
Cell[558946, 14031, 181, 3, 56, "Text",ExpressionUUID->"c931179d-418f-46da-9178-5520d6168fa0"],
Cell[559130, 14036, 431, 11, 90, "Input",ExpressionUUID->"83250b59-a556-4910-9caa-83520fbe3c26"],
Cell[559564, 14049, 294, 10, 56, "Text",ExpressionUUID->"d1d82bff-96a9-4adb-b551-8f9e41d7ae66"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[559907, 14065, 346, 10, 74, "Subsection",ExpressionUUID->"4590bcb0-9f98-4e13-954e-96841e78a96d"],
Cell[560256, 14077, 292, 7, 51, "Input",ExpressionUUID->"853f8845-ad3b-4be0-886d-ef01ffe87a7f"],
Cell[560551, 14086, 620, 19, 90, "Input",ExpressionUUID->"e141ea62-e9bb-4db4-9989-1d2bd5dcd70d"],
Cell[561174, 14107, 3791, 94, 546, "Input",ExpressionUUID->"d7d83971-ebee-4608-b602-a6a35b7a46ec"],
Cell[564968, 14203, 399, 11, 59, "Text",ExpressionUUID->"2c83d2b7-6585-40c6-be35-6f56258d3fba"],
Cell[565370, 14216, 205, 3, 56, "Text",ExpressionUUID->"a6b2d9de-992d-491f-80d4-a4cf983b57d0"],
Cell[565578, 14221, 289, 6, 51, "Input",ExpressionUUID->"e6f92bad-91a4-40ae-95fa-8698be703638"],
Cell[565870, 14229, 199, 3, 56, "Text",ExpressionUUID->"7f3695e4-5900-4410-a7d8-1ae171932427"],
Cell[566072, 14234, 615, 19, 128, "Input",ExpressionUUID->"d7001c81-2fb6-483c-b5ee-682f4fbb1914"],
Cell[566690, 14255, 228, 5, 56, "Text",ExpressionUUID->"b939613f-9420-4b90-bf9b-c98ec4af5cad"],
Cell[566921, 14262, 694, 21, 90, "Input",ExpressionUUID->"4a3d25d8-1ef7-47c0-ae15-2e17ae4de730"],
Cell[567618, 14285, 278, 6, 56, "Text",ExpressionUUID->"f4638273-d133-488f-b6f5-0319d1b4b45b"],
Cell[567899, 14293, 332, 9, 56, "Text",ExpressionUUID->"12c12e13-0b18-4fdf-b9a2-ddb7f62dcbe0"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[568292, 14309, 176, 3, 85, "Chapter",ExpressionUUID->"e69aebfd-e193-424c-a33c-2dd2fe7b54e9"],
Cell[568471, 14314, 404, 9, 90, "Input",ExpressionUUID->"48c81944-8ece-487c-aee7-6f5a46f8d02a"],
Cell[568878, 14325, 222, 4, 51, "Input",ExpressionUUID->"41230cfb-1f29-44bd-a8f5-a7f917081f66"],
Cell[569103, 14331, 248, 5, 51, "Input",ExpressionUUID->"df2f9ebc-9be5-41dd-bbc7-e26c28bb16c2"],
Cell[569354, 14338, 245, 6, 90, "Input",ExpressionUUID->"121e97c5-84a2-4809-8c35-e722d3171aa3"],
Cell[569602, 14346, 319, 10, 56, "Text",ExpressionUUID->"ab67be1b-1f1b-4309-95c3-e0811105b0e2"],
Cell[569924, 14358, 450, 10, 90, "Input",ExpressionUUID->"574ba9a8-3b62-4649-82f1-f09fbe1f6f44"],
Cell[570377, 14370, 553, 13, 128, "Input",ExpressionUUID->"07e3b43e-1492-48ab-8b65-b79f57f8e50e"],
Cell[570933, 14385, 2356, 64, 242, "Input",ExpressionUUID->"351da2bf-7c76-43f6-8ee4-7f9932b7d9d0"],
Cell[573292, 14451, 187, 4, 51, "Input",ExpressionUUID->"8bfea1b0-f2cc-4adf-baa2-e9234b10eafb"],
Cell[573482, 14457, 533, 12, 128, "Input",ExpressionUUID->"1a4422b3-0aa1-44df-aefa-04454b67e899"],
Cell[574018, 14471, 360, 8, 90, "Input",ExpressionUUID->"6b221424-d5ab-4b93-b94e-9f7e0091d451"],
Cell[574381, 14481, 167, 3, 51, "Input",ExpressionUUID->"01bf0455-a2e7-4fa8-877f-22c4947ad7ed"],
Cell[CellGroupData[{
Cell[574573, 14488, 200, 3, 71, "Section",ExpressionUUID->"f256c735-2f67-4372-8df2-82bfb9c92d26"],
Cell[574776, 14493, 405, 8, 128, "Input",ExpressionUUID->"b683ad3a-03b3-4e23-83b4-259f98fec905"],
Cell[575184, 14503, 417, 8, 128, "Input",ExpressionUUID->"a6f1d657-aa29-4b8c-9c24-618a141f6b00"]
}, Closed]],
Cell[CellGroupData[{
Cell[575638, 14516, 178, 3, 71, "Section",ExpressionUUID->"527858e4-1b80-4d6b-a779-fb9991f0e212"],
Cell[575819, 14521, 291, 6, 90, "Input",ExpressionUUID->"81ae35a2-2385-468c-a646-2ed621096a22"],
Cell[CellGroupData[{
Cell[576135, 14531, 250, 4, 77, "Subsection",ExpressionUUID->"f049e93a-9ed8-4244-a9ee-615b9fb606b7"],
Cell[576388, 14537, 883, 23, 242, "Input",ExpressionUUID->"aa3f96b0-7130-44f9-b4c4-8bd04b9fe40f"],
Cell[577274, 14562, 1215, 30, 280, "Input",ExpressionUUID->"a15756d0-61a6-4769-bc7d-4503baec1b27"]
}, Closed]],
Cell[CellGroupData[{
Cell[578526, 14597, 344, 9, 74, "Subsection",ExpressionUUID->"b3b15618-5127-4e9d-9691-2e0efb6a8c23"],
Cell[578873, 14608, 856, 22, 242, "Input",ExpressionUUID->"883dc871-129f-4aa1-b76b-3beb16c30b95"]
}, Closed]],
Cell[CellGroupData[{
Cell[579766, 14635, 248, 4, 74, "Subsection",ExpressionUUID->"875ad479-0a2c-479f-811c-f19b2992400a"],
Cell[580017, 14641, 314, 6, 51, "Input",ExpressionUUID->"f77a1ff7-1618-4068-a090-b308561181e0"],
Cell[580334, 14649, 281, 6, 51, "Input",ExpressionUUID->"4e03c385-dc0b-494d-a91c-4d3ce48e6c7b"],
Cell[580618, 14657, 341, 7, 90, "Input",ExpressionUUID->"57cfe6bc-c915-49f1-b51d-7449dba15eb6"],
Cell[580962, 14666, 363, 11, 56, "Text",ExpressionUUID->"6297c0e1-4fca-489f-8c5b-7d988d98caf0"],
Cell[581328, 14679, 220, 4, 51, "Input",ExpressionUUID->"5fda8035-c6d1-486b-9b8f-0e32fa8a475a"],
Cell[581551, 14685, 445, 12, 99, "Text",ExpressionUUID->"6f8103ba-f529-4cbc-b867-6049913f523f"],
Cell[581999, 14699, 272, 5, 51, "Input",ExpressionUUID->"56e37e5f-c144-4eeb-9258-5c004c0cfb96"],
Cell[582274, 14706, 420, 10, 90, "Input",ExpressionUUID->"2a8a30b2-a193-42e8-b1e8-f42b356dffd7"],
Cell[582697, 14718, 355, 8, 51, "Input",ExpressionUUID->"763fe9ad-b500-49e5-a1f2-3acbd2a1cb6a"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[583113, 14733, 188, 3, 85, "Chapter",ExpressionUUID->"dfe0541d-ecd1-4acc-aaec-927e09d2bade"],
Cell[CellGroupData[{
Cell[583326, 14740, 313, 10, 71, "Section",ExpressionUUID->"61b47c6f-a802-4491-9cf3-1da14e026417"],
Cell[583642, 14752, 492, 16, 99, "Text",ExpressionUUID->"f6cb12b6-6245-43c5-b4e9-1723002934d7"],
Cell[584137, 14770, 1056, 29, 204, "Input",ExpressionUUID->"17820caa-5daa-4af6-b521-5175090a9252"],
Cell[585196, 14801, 675, 20, 99, "Text",ExpressionUUID->"8c00538d-0288-4454-bf19-c0ff8cd66d5f"],
Cell[585874, 14823, 1245, 34, 272, "Text",ExpressionUUID->"2f914f85-07ec-4f70-b5a9-9ec4e7c58d47"],
Cell[587122, 14859, 440, 8, 128, "Input",ExpressionUUID->"cf61ee36-a051-4e12-b4b1-907c1a1a497e"],
Cell[587565, 14869, 568, 16, 90, "Input",ExpressionUUID->"9b5371ab-9ea0-4adf-8660-f3949819b408"],
Cell[588136, 14887, 221, 5, 51, "Input",ExpressionUUID->"702dc138-0fed-4ce0-a9a6-9b9ac0e552c6"],
Cell[588360, 14894, 755, 20, 166, "Input",ExpressionUUID->"958f7454-443d-48c0-a4ce-65d9252b082f"],
Cell[589118, 14916, 487, 11, 90, "Input",ExpressionUUID->"d7950a15-2905-4a09-952c-11e0b69a6d31"],
Cell[589608, 14929, 284, 6, 99, "Text",ExpressionUUID->"9eaba894-8338-414c-9de0-d1cd5d8b0a2c"],
Cell[589895, 14937, 328, 8, 51, "Input",ExpressionUUID->"0b9c7245-c580-4bc0-bd42-c53ecc8992ea"],
Cell[590226, 14947, 617, 13, 166, "Input",ExpressionUUID->"f08c2a11-f758-48fe-b0d0-a4837734e86c"],
Cell[590846, 14962, 454, 10, 90, "Input",ExpressionUUID->"a43d1d35-117b-4cdb-a869-ab489d105094"],
Cell[591303, 14974, 665, 17, 90, "Input",ExpressionUUID->"5b79651e-6fec-4820-aa1b-f20d9804fd91"],
Cell[591971, 14993, 986, 27, 128, "Input",ExpressionUUID->"4969dc35-10cd-4f45-baf2-15c03a3ace64"],
Cell[CellGroupData[{
Cell[592982, 15024, 336, 10, 57, "Subsubsection",ExpressionUUID->"83a46112-a3a0-4caf-b481-8ba0c86000c1"],
Cell[593321, 15036, 417, 9, 128, "Input",ExpressionUUID->"16df58ab-b0e1-4c7f-8c44-ff362d757c18"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[593787, 15051, 184, 3, 71, "Section",ExpressionUUID->"6594ef40-655a-4495-80b2-238b986ec4e5"],
Cell[593974, 15056, 782, 25, 166, "Input",ExpressionUUID->"fe0040eb-a6cd-46a8-b6b0-6e5b6df8760b"],
Cell[594759, 15083, 164, 3, 51, "Input",ExpressionUUID->"500e2430-6855-446f-98fe-02a9f29dbe77"],
Cell[594926, 15088, 720, 21, 128, "Input",ExpressionUUID->"d1035f0b-5f7a-4ed3-a179-70f4fc79b4bc"],
Cell[595649, 15111, 477, 12, 90, "Input",ExpressionUUID->"d729fb20-6ad5-4385-8d0e-c12207ff6abf"],
Cell[596129, 15125, 280, 7, 51, "Input",ExpressionUUID->"f4f71d34-5838-4a83-801c-de3254c9140f"],
Cell[596412, 15134, 592, 16, 90, "Input",ExpressionUUID->"ea8a3f03-032f-4916-b04b-8052c8adc8ac"],
Cell[597007, 15152, 937, 26, 128, "Input",ExpressionUUID->"28d1c562-af5c-4062-8261-85c7df554c10"],
Cell[597947, 15180, 444, 12, 90, "Input",ExpressionUUID->"9e53225e-4e07-4192-ba52-071bebb1d625"],
Cell[598394, 15194, 289, 6, 90, "Input",ExpressionUUID->"89acafee-34bb-4f3c-8be4-8f7c9bd4a9ea"],
Cell[CellGroupData[{
Cell[598708, 15204, 183, 3, 77, "Subsection",ExpressionUUID->"c7941570-49fb-4165-aeb6-20112387cf5c"],
Cell[598894, 15209, 235, 6, 51, "Input",ExpressionUUID->"aefddaae-5508-41ae-8543-28de4e742510"],
Cell[599132, 15217, 1094, 32, 166, "Input",ExpressionUUID->"814a83bb-70ee-4ace-8300-c66f5b0aa38e"],
Cell[600229, 15251, 459, 12, 90, "Input",ExpressionUUID->"c54f3922-6ce3-4e72-9657-882d36314116"],
Cell[600691, 15265, 475, 11, 128, "Input",ExpressionUUID->"b3c5e26f-1f38-4726-ab42-399b2802513d"],
Cell[601169, 15278, 622, 14, 166, "Input",ExpressionUUID->"45b6d77e-e0ce-473f-9c12-9a72c0f15cde"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[601852, 15299, 171, 3, 85, "Chapter",ExpressionUUID->"e7d2cd10-1a09-4206-ab16-0fb110197dd3"],
Cell[602026, 15304, 592, 12, 128, "Input",ExpressionUUID->"433c5749-e26f-4f41-8f54-b2bf6d0e6f73"],
Cell[602621, 15318, 241, 4, 90, "Input",ExpressionUUID->"f79b0765-4e8d-44f3-a486-6242254bd767"],
Cell[602865, 15324, 346, 11, 56, "Text",ExpressionUUID->"72e0e44b-1200-4abf-99ce-bc7ebea3694d"],
Cell[603214, 15337, 163, 3, 51, "Input",ExpressionUUID->"7d5425a5-2ff9-443c-b145-c261f1294093"],
Cell[603380, 15342, 421, 10, 166, "Input",ExpressionUUID->"02bfc716-aa35-4404-a1fb-65813e563252"],
Cell[603804, 15354, 2638, 80, 204, "Input",ExpressionUUID->"c76522c1-a8d2-495c-8002-f55117f2c76e"],
Cell[CellGroupData[{
Cell[606467, 15438, 425, 14, 57, "Subsubsection",ExpressionUUID->"51f09fb1-e731-4db2-89be-d5962c80d888"],
Cell[606895, 15454, 2303, 68, 140, "Input",ExpressionUUID->"922a1f6b-22be-4160-9208-866158b35fe3"],
Cell[609201, 15524, 326, 9, 90, "Input",ExpressionUUID->"a2e9891f-2fd9-4b3d-b49c-cd24381dd605"],
Cell[609530, 15535, 422, 12, 51, "Input",ExpressionUUID->"c82fbed3-3b46-4b6d-8c42-d623fdf351b8"],
Cell[609955, 15549, 877, 24, 90, "Input",ExpressionUUID->"b5ae091a-db29-41e1-8a62-5b3225422b38"],
Cell[610835, 15575, 405, 11, 59, "Text",ExpressionUUID->"6d365b25-0149-4f30-a760-f4ed94be0a3d"],
Cell[611243, 15588, 2188, 62, 242, "Input",ExpressionUUID->"f8c6ff1a-7837-4af7-8f3f-fbc34497b253"],
Cell[613434, 15652, 2926, 84, 280, "Input",ExpressionUUID->"a6d754e6-2d9f-4e49-8763-47f1e0438fdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616397, 15741, 216, 5, 71, "Section",ExpressionUUID->"03014c9d-2acc-4057-be51-88ee663ebbbe"],
Cell[616616, 15748, 772, 24, 128, "Input",ExpressionUUID->"aab1d8a3-154b-4b1e-a78f-42e3c8aad9b3"],
Cell[617391, 15774, 541, 16, 90, "Input",ExpressionUUID->"9d9432ce-c354-4ad8-946f-3fd1e282caad"],
Cell[617935, 15792, 544, 15, 128, "Input",ExpressionUUID->"d44d2e9c-dd84-4360-8ac8-bcd5dc60586c"],
Cell[618482, 15809, 845, 23, 128, "Input",ExpressionUUID->"ed59f2be-f381-4b1d-8ced-aca7dfe01c82"],
Cell[619330, 15834, 1173, 33, 128, "Input",ExpressionUUID->"683fc989-e5a1-403c-bb87-ae884f74b9a3"],
Cell[620506, 15869, 731, 20, 128, "Input",ExpressionUUID->"5a547aad-6b92-4ec0-b832-8988d4be8963"],
Cell[621240, 15891, 375, 10, 99, "Text",ExpressionUUID->"6fc2e163-a9e6-4f54-a0ec-6b5dbab05c50"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


